Two-loop leading colour QCD helicity amplitudes for top quark pair production in the gluon fusion channel

We present a complete set of analytic helicity amplitudes for top quark pair production via gluon fusion at two-loops in QCD. For the first time, we include corrections due to massive fermion loops which give rise to integrals over elliptic curves. We present the results of the missing master integrals needed to compute the amplitude and obtain an analytic form for the finite remainders in terms of iterated integrals using rationalised kinematics and finite field sampling. We also study the numerical evaluation of the iterated integrals.

==> anc/A0L_++++.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1]->(-1 + y)^(-1)},
 A1["0L", "++++", "1", "Finite"] -> {{f[1]},{mono[1]}}, 
 A2["0L", "++++", "1", "Finite"] -> {{0},{mono[1]}},  
 A3["0L", "++++", "1", "Finite"] -> {{0},{mono[1]}},  
 A4["0L", "++++", "1", "Finite"] -> {{0},{mono[1]}} 
}


==> anc/A0L_+++-.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{
{f[1]->-(((x - y)*(-1 + x*y))/((-1 + x)^2*(-1 + y)))},
A1["0L", "+++-", "1", "Finite"] -> {{f[1]},{mono[1]}}, 
A2["0L", "+++-", "1", "Finite"] -> {{0},{mono[1]}}, 
A3["0L", "+++-", "1", "Finite"] -> {{0},{mono[1]}}, 
A4["0L", "+++-", "1", "Finite"] -> {{f[1]},{mono[1]}}
}


==> anc/A1L_++++_Nc_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -(1 - x + x^2)/(3*(-1 + x)^2) - 2/(-1 + y) + (x*y)/(3*(-1 + x)^2), 
  f[2] -> (1 + 3*x)/(1 + x)^3 + (-1 + x*y)^(-1), f[3] -> -2/(-1 + y), 
  f[4] -> -(-2 + x + 12*x^2 - 11*x^3 + 4*x^4)/(3*(-1 + x)^2*(1 + x)^2) + 
    (x*y)/(3*(-1 + x)^2) + (1 + 4*x - x^2)/((1 + x)*(-1 + x*y)), 
  f[5] -> 1 + x/(-x + y) + (-1 + x*y)^(-1), 
  f[6] -> 2 + (-1 + 4*x + x^2)/((1 + x)*(-x + y)) + 
    (1 + 4*x - x^2)/((1 + x)*(-1 + x*y)), f[7] -> -2/3, 
  f[8] -> (-2*(1 + 3*x))/(1 + x)^3 + (2*(-1 + x))/((1 + x)*(-1 + x*y)), 
  f[9] -> (4*(-2 - 4*x + x^2))/(3*(1 + x)^2) + (-3 + 2*x + x^2)/
     ((1 + x)*(-1 + x*y)), f[10] -> 4/3 + 4/(1 + x)^2 - 4/(1 + x), 
  f[11] -> -2 - (2*(-1 + x)*x)/((1 + x)*(-x + y)) + 
    (2*(-1 + x))/((1 + x)*(-1 + x*y)), f[12] -> -2/y, 
  f[13] -> (1 + 3*x)/((-1 + x)^2*(1 + x)^3) + (-1 - 7*x - 3*x^2 - 5*x^3)/
     (2*(-1 + x)^2*(1 + x)^3) + (x*(1 + 3*x)*y)/((-1 + x)^2*(1 + x)^3) + 
    (1 - x)/(2*(1 + x)*(-1 + x*y)), 
  f[14] -> -(-1 + 2*x + 3*x^2 + 4*x^3)/(2*(-1 + x)^2*(1 + x)^2) - 
    (x*(-3 - 6*x + x^2)*y)/(2*(-1 + x)^2*(1 + x)^2) + 
    (1 - x)/(2*(1 + x)*(-1 + x*y)), 
  f[15] -> -x/(2*(1 + x)^2) - (x*y)/(2*(1 + x)^2), 
  f[16] -> x/(-1 + x)^2 - (-1 + y)^(-1) - x/((-1 + x)^2*y)}, 
 A1["1L", "++++", "Nc", "Finite"] -> 
  {{f[1] + eps^2*((52*f[1])/9 - (16*f[3])/9) + eps*((8*f[1])/3 - (2*f[3])/3), 
    eps^2*f[2], eps^2*f[3], -2*eps^2*f[3], -2*eps^2*f[2], 
    eps*f[3] + eps^2*(-f[3] - 2*f[5] - f[12]/2), eps*f[2] + eps^2*f[4], 
    -(eps^2*f[3]), -(eps^2*f[3]), eps^2*f[3], eps^2*f[3], -2*eps^2*f[3], 
    -2*eps^2*f[3], -2*eps^2*f[2], -4*eps^2*f[3], 8*eps^2*f[3], 4*eps^2*f[2], 
    -2*eps*f[3] + eps^2*(2*f[3] + 4*f[5] + f[12]), 
    -2*eps*f[2] - 2*eps^2*f[4], 2*eps^2*f[3], 2*eps^2*f[3], 
    eps^2*(-2*f[3] - f[6] + (3*f[7])/2 - (3*f[12])/2) + 
     eps*(-f[3] - f[5] - f[12]/2), 
    eps^2*((8*f[1])/3 - (8*f[3])/3 + f[7] - f[10]) + 
     eps*(f[1] - f[3] + f[7]/2 - f[10]/2), -(eps*f[3]) + eps^2*f[5], 
    -4*eps^2*f[3], 2*eps*f[3] - 2*eps^2*f[5], 2*eps^2*f[3], 2*eps^2*f[3], 
    2*eps^2*f[3], 2*eps^2*f[3], -(eps^2*f[3]), -(eps^2*f[3]), -(eps^2*f[3]), 
    -(eps^2*f[3]), -f[3]/2, -(eps*f[3])/4, -(eps^2*f[3])/12, -(eps^2*f[3])/6, 
    eps^2*f[3], -2*eps^2*f[3], -2*eps^2*f[3], eps^2*(2*f[2] - f[5]), 
    eps*f[3] + eps^2*(-2*f[2] - f[5]), -4*eps^2*f[3], 8*eps^2*f[3], 
    4*eps^2*f[3], eps^2*(-4*f[2] + 2*f[5]), -2*eps*f[3] + 
     eps^2*(4*f[2] + 2*f[5]), -2*eps*f[3] + eps^2*(2*f[3] + 4*f[5] + f[12]), 
    -(eps*f[5]) + eps^2*(-2*f[1] + 2*f[3] - f[6] - f[7] + f[10]), eps^2*f[3], 
    eps^2*f[3], eps^2*f[3], eps^2*f[3], -4*eps^2*f[3], 8*eps^2*f[3], 
    8*eps^2*f[3], -2*eps*f[3] + 4*eps^2*f[5], 8*eps^2*f[3], -16*eps^2*f[3], 
    -16*eps^2*f[3], 4*eps*f[3] - 8*eps^2*f[5], 
    4*eps*f[3] + eps^2*(-4*f[3] - 8*f[5] - 2*f[12]), 
    2*eps*f[5] + eps^2*(4*f[1] - 4*f[3] + 2*f[6] + 2*f[7] - 2*f[10]), 
    -2*eps^2*f[3], -2*eps^2*f[3], -2*eps^2*f[3], -2*eps^2*f[3], 
    eps*(2*f[3] + 2*f[5] + f[12]) + eps^2*(4*f[3] + 2*f[6] - 3*f[7] + 
       3*f[12]), eps*(-2*f[1] + 2*f[3] - f[7] + f[10]) + 
     eps^2*((-16*f[1])/3 + (16*f[3])/3 - 2*f[7] + 2*f[10]), -2*eps^2*f[3], 
    -2*eps^2*f[3], 4*eps^2*f[3], 4*eps^2*f[3], 2*eps^2*f[3], -4*eps^2*f[3], 
    -2*eps^2*f[3], 4*eps^2*f[3], 8*eps^2*f[3], -4*eps^2*f[3], -4*eps^2*f[3], 
    -4*eps^2*f[3], -4*eps^2*f[3], 2*eps^2*f[3], 2*eps^2*f[3], 2*eps^2*f[3], 
    2*eps^2*f[3], f[3], (eps*f[3])/2, (eps^2*f[3])/6, -2*eps^2*f[3], 
    4*eps^2*f[3], (16*eps^2*f[3])/3, 
    -f[3] + eps^2*(-4*f[3] + 3*f[7] - 3*f[12]) + 
     eps*(-2*f[3] + (3*f[7])/2 - (3*f[12])/2) - f[12]/2, -2*eps^2*f[3], 
    4*eps^2*f[3], -f[3] + eps*f[5] + eps^2*f[6], -2*eps^2*f[3], 4*eps^2*f[3], 
    2*eps*f[3] - 2*eps^2*f[5], 4*eps^2*f[3], -8*eps^2*f[3], 
    -4*eps*f[3] + 4*eps^2*f[5], 2*f[3] - 2*eps*f[5] - 2*eps^2*f[6], 
    -(eps*f[3]) + eps^2*f[5], -(eps*f[3]) + eps^2*f[5], 
    2*eps*f[3] - 2*eps^2*f[5], 2*eps*f[3] - 2*eps^2*f[5], f[3], (eps*f[3])/2, 
    (eps^2*f[3])/6, (22*eps^2*f[3])/3, eps^2*f[3], -2*eps^2*f[3], eps^2*f[3], 
    -2*eps^2*f[3], -4*eps^2*f[3], -4*eps^2*f[3], 8*eps^2*f[3], 8*eps^2*f[3], 
    eps^2*f[3], eps^2*f[3], -2*eps^2*f[3], -2*eps^2*f[3], -(eps^2*f[3]), 
    2*eps^2*f[3], 3*eps^2*f[3], -6*eps^2*f[3], -(eps^2*f[3]), 3*eps^2*f[3], 
    2*eps^2*f[3], -6*eps^2*f[3], -4*eps^2*f[3], 8*eps^2*f[3], -5*eps^2*f[3], 
    eps^2*f[3], eps^2*f[3], -2*eps^2*f[3], -2*eps^2*f[3], eps^2*f[3], 
    -2*eps^2*f[3], eps^2*f[3], eps^2*f[3], -2*eps^2*f[3], -2*eps^2*f[3], 
    -4*eps^2*f[3], 8*eps^2*f[3], -(eps*f[3]) + eps^2*f[5], 
    2*eps*f[3] - 2*eps^2*f[5], eps*f[3] - eps^2*f[5], eps*f[3] - eps^2*f[5], 
    -2*eps*f[3] + 2*eps^2*f[5], -2*eps*f[3] + 2*eps^2*f[5], 
    eps*f[3] - eps^2*f[5], -2*eps*f[3] + 2*eps^2*f[5], eps*f[3] - eps^2*f[5], 
    -2*eps*f[3] + 2*eps^2*f[5], -f[3]/2, f[3]/2 - (eps*f[3])/4, 
    (eps*f[3])/3 - (eps^2*f[3])/12, (eps^2*f[3])/8, 
    eps*((2*f[2])/3 + f[3]/24) - f[3]/3 + 
     eps^2*((-3*f[1])/4 + (5*f[3])/6 + (2*f[4])/3 - (5*f[7])/12 + 
       (5*f[10])/12), (2*eps^2*f[3])/3, -(eps^2*f[3])/6, 
    -(eps^2*f[2])/6 + (eps*f[3])/24, (eps^2*f[3])/6, -(eps^2*f[3])/6, 
    -(eps^2*f[3]), (-5*eps^2*f[3])/3, eps^2*((4*f[2])/3 - (2*f[5])/3), 
    (7*eps*f[3])/12 + eps^2*((-4*f[2])/3 + f[5]/6), (4*eps^2*f[3])/3, 
    (-2*eps^2*f[3])/3, (7*eps^2*f[3])/6, (2*eps^2*f[3])/3, -(eps^2*f[3])/6, 
    (3*eps*f[3])/4 + eps^2*(-f[3]/12 - (5*f[5])/6 - f[12]/24), 
    -(eps^2*f[3])/12, (-7*eps^2*f[3])/6, (5*eps^2*f[3])/6, (-2*eps^2*f[3])/3, 
    (5*eps^2*f[3])/6, (-2*eps^2*f[3])/3, (-2*eps*f[3])/3 + (2*eps^2*f[5])/3, 
    (-59*eps^2*f[3])/480, eps^2*(5*f[2] - f[3]/6) - (23*eps*f[3])/6}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1, 0}, x]], 
    mono[G[{0, 0, 1, 1}, x]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1, 0}, x]], mono[G[{0, 1, 1, 1}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*Log[mt2]^3], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{1, 0, 0, 0}, x]], mono[G[{1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, y]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{1, 0, 1, 0}, x]], mono[G[{1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, y]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 1, 0, 0}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{1, 1, 1}, y]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1, 0}, x]*G[{1, x}, y]], 
    mono[G[{1, 1}, x]*G[{1, x}, y]], mono[G[{1}, x]*Zeta[3]], 
    mono[G[{1}, y]], mono[G[{1}, y]*G[{0, 1, 0}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{1}, y]*G[{1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0, 1}, x]], 
    mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{1, 1}, x]], 
    mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1, x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]], mono[Pi^2*G[{1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{x^(-1), 1}, y]], mono[Pi^2*G[{x^(-1), x^(-1)}, y]], 
    mono[Pi^2*G[{x, 1}, y]], mono[Pi^2*G[{x, x^(-1)}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^4], mono[Zeta[3]]}}, 
 A2["1L", "++++", "Nc", "Finite"] -> 
  {{f[7] + (5*eps*f[7])/3 + (28*eps^2*f[7])/9, eps^2*f[8], -2*eps^2*f[8], 
    eps^2*(-2*f[11] + f[12]), eps*f[8] + eps^2*f[9], -2*eps^2*f[8], 
    4*eps^2*f[8], eps^2*(4*f[11] - 2*f[12]), -2*eps*f[8] - 2*eps^2*f[9], 
    eps*(-f[11] + f[12]) + eps^2*(-2*f[5] + f[6] - 3*f[7] - 2*f[11] + 
       3*f[12]), eps*f[10] + eps^2*(-f[7]/3 + 2*f[10]), eps^2*f[11], 
    -2*eps^2*f[11], eps^2*(2*f[8] - f[11]), eps^2*(-2*f[8] - f[11]), 
    eps^2*(-4*f[8] + 2*f[11]), eps^2*(4*f[8] + 2*f[11]), 
    eps^2*(4*f[11] - 2*f[12]), eps^2*(-2*f[5] + f[6] - 2*f[10] - 2*f[11]) - 
     eps*f[11], 4*eps^2*f[11], -8*eps^2*f[11], eps^2*(-8*f[11] + 4*f[12]), 
    2*eps*f[11] + eps^2*(4*f[5] - 2*f[6] + 4*f[10] + 4*f[11]), 
    eps^2*(4*f[5] - 2*f[6] + 6*f[7] + 4*f[11] - 6*f[12]) + 
     eps*(2*f[11] - 2*f[12]), eps^2*((2*f[7])/3 - 4*f[10]) - 2*eps*f[10], 
    f[12] + eps*(-3*f[7] + 3*f[12]) + eps^2*(-6*f[7] + 6*f[12]), 
    eps*f[11] + eps^2*(2*f[5] - f[6] + 2*f[11]), -2*eps^2*f[11], 
    4*eps^2*f[11], eps^2*(-4*f[5] + 2*f[6] - 4*f[11]) - 2*eps*f[11], 
    eps^2*f[11], eps^2*f[11], -2*eps^2*f[11], -2*eps^2*f[11], eps^2*f[11], 
    -2*eps^2*f[11], -(eps^2*f[11]), -(eps^2*f[11]), 2*eps^2*f[11], 
    2*eps^2*f[11], -(eps^2*f[11]), 2*eps^2*f[11], -(eps^2*f[11]), 
    2*eps^2*f[11], (2*eps*f[8])/3 + eps^2*(f[7]/12 + (2*f[9])/3 - 
       (5*f[10])/6), -(eps^2*f[8])/6, eps^2*((4*f[8])/3 - (2*f[11])/3), 
    eps^2*((-4*f[8])/3 + f[11]/6), eps^2*((-5*f[11])/6 + f[12]/12), 
    (2*eps^2*f[11])/3, 5*eps^2*f[8]}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], mono[Pi^2], 
    mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}, 
 A3["1L", "++++", "Nc", "Finite"] -> 
  {{(3*f[1])/2 + eps^2*(6*f[1] - 5*f[3]) + eps*(3*f[1] - (5*f[3])/2) - 
     (5*f[3])/4, eps^2*f[13], -2*eps^2*f[13], 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2 + f[16]), 
    eps*f[13] + eps^2*f[14], -2*eps^2*f[13], 4*eps^2*f[13], 
    eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11] - 2*f[16]), 
    -2*eps*f[13] - 2*eps^2*f[14], 
    eps*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4 + f[16]) + 
     eps^2*(-9*f[1] + (17*f[3])/2 + (15*f[7])/4 + f[11]/4 + 3*f[16]), 
    eps*f[15] + 2*eps^2*f[15], eps^2*(3*f[1] - 3*f[3] - (3*f[7])/2 - 
      f[11]/4), eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4 + 2*f[13]), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4 - 2*f[13]), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2 - 4*f[13]), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2 + 4*f[13]), 
    eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11] - 2*f[16]), 
    eps*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4) + 
     eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/4 - 2*f[15]), 
    eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11]), 
    eps^2*(-24*f[1] + 24*f[3] + 12*f[7] + 2*f[11]), 
    eps^2*(-24*f[1] + 24*f[3] + 12*f[7] + 2*f[11] + 4*f[16]), 
    eps*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2) + 
     eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11]/2 + 4*f[15]), 
    eps^2*(18*f[1] - 17*f[3] - (15*f[7])/2 - f[11]/2 - 6*f[16]) + 
     eps*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2 - 2*f[16]), 
    -2*eps*f[15] - 4*eps^2*f[15], 
    f[16] + eps*(-3*f[1] + (5*f[3])/2 + (3*f[7])/4 + 3*f[16]) + 
     eps^2*(-6*f[1] + 5*f[3] + (3*f[7])/2 + 6*f[16]), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/4) + 
     eps*(3*f[1] - 3*f[3] - (3*f[7])/2 - f[11]/4), 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11]), 
    eps*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2) + 
     eps^2*(-12*f[1] + 12*f[3] + 6*f[7] + f[11]/2), 
    eps^2*(3*f[1] - 3*f[3] - (3*f[7])/2 - f[11]/4), 
    eps^2*(3*f[1] - 3*f[3] - (3*f[7])/2 - f[11]/4), 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(3*f[1] - 3*f[3] - (3*f[7])/2 - f[11]/4), 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2), (2*eps*f[13])/3 + 
     eps^2*(f[1]/8 - (5*f[3])/48 + (2*f[14])/3 - (5*f[15])/6), 
    -(eps^2*f[13])/6, eps^2*(-2*f[1] + 2*f[3] + f[7] + f[11]/6 + 
      (4*f[13])/3), eps^2*(f[1]/2 - f[3]/2 - f[7]/4 - f[11]/24 - 
      (4*f[13])/3), eps^2*((-5*f[1])/2 + (5*f[3])/2 + (5*f[7])/4 + 
      (5*f[11])/24 + f[16]/12), eps^2*(2*f[1] - 2*f[3] - f[7] - f[11]/6), 
    5*eps^2*f[13]}, {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{-1, 0, 0}, x]], 
    mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], mono[Pi^2], 
    mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}, 
 A4["1L", "++++", "Nc", "Finite"] -> 
  {{(3*f[1])/2 + eps^2*(6*f[1] - 5*f[3]) + eps*(3*f[1] - (5*f[3])/2) - 
     (5*f[3])/4, eps^2*f[13], -2*eps^2*f[13], 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2 + f[16]), 
    eps*f[13] + eps^2*f[14], -2*eps^2*f[13], 4*eps^2*f[13], 
    eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11] - 2*f[16]), 
    -2*eps*f[13] - 2*eps^2*f[14], 
    eps*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4 + f[16]) + 
     eps^2*(-9*f[1] + (17*f[3])/2 + (15*f[7])/4 + f[11]/4 + 3*f[16]), 
    eps*f[15] + 2*eps^2*f[15], eps^2*(3*f[1] - 3*f[3] - (3*f[7])/2 - 
      f[11]/4), eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4 + 2*f[13]), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4 - 2*f[13]), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2 - 4*f[13]), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2 + 4*f[13]), 
    eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11] - 2*f[16]), 
    eps*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4) + 
     eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/4 - 2*f[15]), 
    eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11]), 
    eps^2*(-24*f[1] + 24*f[3] + 12*f[7] + 2*f[11]), 
    eps^2*(-24*f[1] + 24*f[3] + 12*f[7] + 2*f[11] + 4*f[16]), 
    eps*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2) + 
     eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11]/2 + 4*f[15]), 
    eps^2*(18*f[1] - 17*f[3] - (15*f[7])/2 - f[11]/2 - 6*f[16]) + 
     eps*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2 - 2*f[16]), 
    -2*eps*f[15] - 4*eps^2*f[15], 
    f[16] + eps*(-3*f[1] + (5*f[3])/2 + (3*f[7])/4 + 3*f[16]) + 
     eps^2*(-6*f[1] + 5*f[3] + (3*f[7])/2 + 6*f[16]), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/4) + 
     eps*(3*f[1] - 3*f[3] - (3*f[7])/2 - f[11]/4), 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(12*f[1] - 12*f[3] - 6*f[7] - f[11]), 
    eps*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2) + 
     eps^2*(-12*f[1] + 12*f[3] + 6*f[7] + f[11]/2), 
    eps^2*(3*f[1] - 3*f[3] - (3*f[7])/2 - f[11]/4), 
    eps^2*(3*f[1] - 3*f[3] - (3*f[7])/2 - f[11]/4), 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(3*f[1] - 3*f[3] - (3*f[7])/2 - f[11]/4), 
    eps^2*(-6*f[1] + 6*f[3] + 3*f[7] + f[11]/2), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2), 
    eps^2*(-3*f[1] + 3*f[3] + (3*f[7])/2 + f[11]/4), 
    eps^2*(6*f[1] - 6*f[3] - 3*f[7] - f[11]/2), (2*eps*f[13])/3 + 
     eps^2*(f[1]/8 - (5*f[3])/48 + (2*f[14])/3 - (5*f[15])/6), 
    -(eps^2*f[13])/6, eps^2*(-2*f[1] + 2*f[3] + f[7] + f[11]/6 + 
      (4*f[13])/3), eps^2*(f[1]/2 - f[3]/2 - f[7]/4 - f[11]/24 - 
      (4*f[13])/3), eps^2*((-5*f[1])/2 + (5*f[3])/2 + (5*f[7])/4 + 
      (5*f[11])/24 + f[16]/12), eps^2*(2*f[1] - 2*f[3] - f[7] - f[11]/6), 
    5*eps^2*f[13]}, {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{-1, 0, 0}, x]], 
    mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], mono[Pi^2], 
    mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}}


==> anc/A1L_++++_Nc_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -2/(-1 + y)}, A1["1L", "++++", "Nc", "PolesIR"] -> 
  {{f[1]/eps^2 + (7*f[1])/(3*eps), f[1]/(2*eps), f[1]/2, (eps*f[1])/4, 
    (eps^2*f[1])/12, -(f[1]/eps), -f[1], -(eps*f[1])/2, -(eps^2*f[1])/6, 
    -(f[1]/eps), -f[1], -(eps*f[1])/2, -(eps^2*f[1])/6, (7*f[1])/3, 
    -f[1]/2 + (7*eps*f[1])/6, -(eps*f[1])/3 + (7*eps^2*f[1])/18, 
    -(eps^2*f[1])/8}, {mono[1], mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], mono[G[{1}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4]}}, 
 A2["1L", "++++", "Nc", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "++++", "Nc", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "++++", "Nc", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A1L_++++_Nc_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -2/(-1 + y)}, A1["1L", "++++", "Nc", "PolesUVIR"] -> 
  {{-f[1] + f[1]/eps^2 - f[1]/(4*eps) - 2*eps*f[1] - 4*eps^2*f[1], 
    f[1]/(2*eps), f[1]/2, (eps*f[1])/4, (eps^2*f[1])/12, -(f[1]/eps), -f[1], 
    -(eps*f[1])/2, -(eps^2*f[1])/6, -(f[1]/eps), -f[1], -(eps*f[1])/2, 
    -(eps^2*f[1])/6, f[1]/2, -f[1]/2 + (eps*f[1])/4, 
    -(eps*f[1])/3 + (eps^2*f[1])/12, -(eps^2*f[1])/8, 
    -(eps*f[1])/16 - (eps^2*f[1])/12, (eps^2*f[1])/4}, 
   {mono[1], mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], mono[G[{1}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], mono[Pi^2], 
    mono[Zeta[3]]}}, A2["1L", "++++", "Nc", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "++++", "Nc", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "++++", "Nc", "PolesUVIR"] -> {{0}, {mono[1]}}}


==> anc/A1L_++++_Nh_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> 1/(3*(-1 + x)^4) - (9*x)/(-1 + x)^4 + (28*x^2)/(3*(-1 + x)^4) - 
    (9*x^3)/(-1 + x)^4 + x^4/(3*(-1 + x)^4) + 
    (-x/(3*(-1 + x)^4) + (26*x^2)/(3*(-1 + x)^4) - x^3/(3*(-1 + x)^4))*y, 
  f[2] -> 11/(9*(-1 + x)^4) - (25*x)/(-1 + x)^4 + (236*x^2)/(9*(-1 + x)^4) - 
    (25*x^3)/(-1 + x)^4 + (11*x^4)/(9*(-1 + x)^4) + 
    ((-11*x)/(9*(-1 + x)^4) + (214*x^2)/(9*(-1 + x)^4) - 
      (11*x^3)/(9*(-1 + x)^4))*y, 
  f[3] -> (6*x)/(-1 + x)^5 - (4*x^2)/(-1 + x)^5 + (4*x^3)/(-1 + x)^5 + 
    (2*x^4)/(-1 + x)^5 - (2*x^2*(3 + x)*y)/(-1 + x)^5, 
  f[4] -> -1/(3*(-1 + x)^5) + (40*x)/(3*(-1 + x)^5) - 
    (13*x^2)/(3*(-1 + x)^5) + (11*x^3)/(3*(-1 + x)^5) + 
    (28*x^4)/(3*(-1 + x)^5) - x^5/(3*(-1 + x)^5) + 
    (x/(3*(-1 + x)^5) - (13*x^2)/(-1 + x)^5 - (9*x^3)/(-1 + x)^5 + 
      x^4/(3*(-1 + x)^5))*y, f[5] -> 2/(3*(-1 + y)), 
  f[6] -> -1/3 + 8/(-1 + x)^2 + 8/(-1 + x), 
  f[7] -> -11/9 + 64/(3*(-1 + x)^2) + 64/(3*(-1 + x)), 
  f[8] -> -8/(-1 + x)^3 - 10/(-1 + x)^2 - 2/(-1 + x), 
  f[9] -> 1/3 - 64/(3*(-1 + x)^3) - 30/(-1 + x)^2 - 8/(-1 + x)}, 
 A1["1L", "++++", "Nh", "Finite"] -> 
  {{f[1] + eps*f[2] + eps^2*(-4*f[1] + (11*f[2])/3), 
    eps^2*((11*f[1])/12 - f[2]/4), eps*((11*f[1])/12 - f[2]/4) + eps^2*f[3], 
    eps^2*((-11*f[1])/6 + f[2]/2), (11*f[1])/12 - f[2]/4 + eps*f[3] + 
     eps^2*f[4], eps^2*((-11*f[1])/6 + f[2]/2), eps*((-11*f[1])/6 + f[2]/2) - 
     2*eps^2*f[3], eps^2*((11*f[1])/3 - f[2]), (-11*f[1])/12 + f[2]/4 + 
     f[3] + eps*((-11*f[1])/12 + f[2]/4 + f[4]) + 
     eps^2*((11*f[1])/36 - f[2]/12 - 4*f[3] + (11*f[4])/3), 
    eps^2*((-11*f[1])/6 + f[2]/2), eps^2*((11*f[1])/6 - f[2]/2 - 2*f[3]), 
    eps*((11*f[1])/6 - f[2]/2 - 2*f[3]) + 
     eps^2*((11*f[1])/6 - f[2]/2 - 2*f[4]), 
    eps^2*((-11*f[1])/3 + f[2] + 4*f[3]), f[5], (eps*f[5])/2, (eps^2*f[5])/6, 
    eps^2*((17*f[1])/72 - f[2]/24 - f[4]/6) + 
     eps*((11*f[1])/72 - f[2]/24 - f[3]/6 - f[5]/12), 
    eps^2*((-11*f[1])/144 + f[2]/48), eps^2*((11*f[1])/36 - f[2]/12), 
    eps*((-11*f[1])/72 + f[2]/24) + eps^2*((-11*f[1])/144 + f[2]/48 - 
       f[3]/12), eps^2*((-11*f[1])/36 + f[2]/12 + f[3]/3), 
    eps^2*((-11*f[1])/864 + f[2]/288), eps*((-11*f[1])/4 + (3*f[2])/4) + 
     eps^2*((-11*f[1])/12 + f[2]/4 - 2*f[3] + f[5]/3)}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, -1, 0}, x]], mono[G[{0, 0}, x]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, -1, 0}, x]], mono[G[{0, -1, -1, 0}, x]], mono[G[{0}, x]], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{-1, 0, 0}, x]], mono[G[{-1, 0}, x]], 
    mono[G[{-1, -1, 0}, x]], mono[Log[mt2]], mono[Log[mt2]^2], 
    mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], 
    mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^4], mono[Zeta[3]]}}, A2["1L", "++++", "Nh", "Finite"] -> 
  {{f[6] + eps*f[7] + eps^2*(-4*f[6] + (11*f[7])/3), 
    eps^2*((11*f[6])/12 - f[7]/4), eps*((11*f[6])/12 - f[7]/4) + eps^2*f[8], 
    eps^2*((-11*f[6])/6 + f[7]/2), (11*f[6])/12 - f[7]/4 + eps*f[8] + 
     eps^2*f[9], eps^2*((-11*f[6])/6 + f[7]/2), eps*((-11*f[6])/6 + f[7]/2) - 
     2*eps^2*f[8], eps^2*((11*f[6])/3 - f[7]), (-11*f[6])/12 + f[7]/4 + 
     f[8] + eps*((-11*f[6])/12 + f[7]/4 + f[9]) + 
     eps^2*((11*f[6])/36 - f[7]/12 - 4*f[8] + (11*f[9])/3), 
    eps^2*((-11*f[6])/6 + f[7]/2), eps^2*((11*f[6])/6 - f[7]/2 - 2*f[8]), 
    eps*((11*f[6])/6 - f[7]/2 - 2*f[8]) + 
     eps^2*((11*f[6])/6 - f[7]/2 - 2*f[9]), 
    eps^2*((-11*f[6])/3 + f[7] + 4*f[8]), 
    eps*((11*f[6])/72 - f[7]/24 - f[8]/6) + 
     eps^2*((17*f[6])/72 - f[7]/24 - f[9]/6), 
    eps^2*((-11*f[6])/144 + f[7]/48), eps^2*((11*f[6])/36 - f[7]/12), 
    eps*((-11*f[6])/72 + f[7]/24) + eps^2*((-11*f[6])/144 + f[7]/48 - 
       f[8]/12), eps^2*((-11*f[6])/36 + f[7]/12 + f[8]/3), 
    eps^2*((-11*f[6])/864 + f[7]/288), eps*((-11*f[6])/4 + (3*f[7])/4) + 
     eps^2*((-11*f[6])/12 + f[7]/4 - 2*f[8])}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, -1, 0}, x]], mono[G[{0, 0}, x]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, -1, 0}, x]], mono[G[{0, -1, -1, 0}, x]], mono[G[{0}, x]], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{-1, 0, 0}, x]], mono[G[{-1, 0}, x]], 
    mono[G[{-1, -1, 0}, x]], mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], 
    mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^4], mono[Zeta[3]]}}, A3["1L", "++++", "Nh", "Finite"] -> 
  {{0}, {mono[1]}}, A4["1L", "++++", "Nh", "Finite"] -> {{0}, {mono[1]}}}


==> anc/A1L_++++_Nh_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["1L", "++++", "Nh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A2["1L", "++++", "Nh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "++++", "Nh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "++++", "Nh", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A1L_++++_Nh_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -2/(3*(-1 + y))}, A1["1L", "++++", "Nh", "PolesUVIR"] -> 
  {{f[1], (eps*f[1])/2, (eps^2*f[1])/6, -(eps*f[1])/12, (eps^2*f[1])/3}, 
   {mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], 
    mono[Zeta[3]]}}, A2["1L", "++++", "Nh", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "++++", "Nh", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "++++", "Nh", "PolesUVIR"] -> {{0}, {mono[1]}}}


==> anc/A1L_++++_Nl_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (1 - x + x^2)/(3*(-1 + x)^2) - (x*y)/(3*(-1 + x)^2), f[2] -> -1/3}, 
 A1["1L", "++++", "Nl", "Finite"] -> 
  {{f[1] + (11*eps*f[1])/3 + (85*eps^2*f[1])/9, eps^2*f[1], -2*eps^2*f[1], 
    eps*f[1] + (11*eps^2*f[1])/3, -2*eps^2*f[1], 4*eps^2*f[1], 
    -2*eps*f[1] - (22*eps^2*f[1])/3, -(eps^2*f[1])/12}, 
   {mono[1], mono[G[{0, 0}, x]], mono[G[{0, 1}, x]], mono[G[{0}, x]], 
    mono[G[{1, 0}, x]], mono[G[{1, 1}, x]], mono[G[{1}, x]], mono[Pi^2]}}, 
 A2["1L", "++++", "Nl", "Finite"] -> 
  {{f[2] + (11*eps*f[2])/3 + (85*eps^2*f[2])/9, eps^2*f[2], -2*eps^2*f[2], 
    eps*f[2] + (11*eps^2*f[2])/3, -2*eps^2*f[2], 4*eps^2*f[2], 
    -2*eps*f[2] - (22*eps^2*f[2])/3, -(eps^2*f[2])/12}, 
   {mono[1], mono[G[{0, 0}, x]], mono[G[{0, 1}, x]], mono[G[{0}, x]], 
    mono[G[{1, 0}, x]], mono[G[{1, 1}, x]], mono[G[{1}, x]], mono[Pi^2]}}, 
 A3["1L", "++++", "Nl", "Finite"] -> {{0}, {mono[1]}}, 
 A4["1L", "++++", "Nl", "Finite"] -> {{0}, {mono[1]}}}


==> anc/A1L_++++_Nl_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> 2/(3*(-1 + y))}, A1["1L", "++++", "Nl", "PolesIR"] -> 
  {{f[1]/eps, f[1], (eps*f[1])/2, (eps^2*f[1])/6}, 
   {mono[1], mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3]}}, 
 A2["1L", "++++", "Nl", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "++++", "Nl", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "++++", "Nl", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A1L_++++_Nl_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["1L", "++++", "Nl", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A2["1L", "++++", "Nl", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "++++", "Nl", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "++++", "Nl", "PolesUVIR"] -> {{0}, {mono[1]}}}


==> anc/A1L_+++-_Nc_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (3 + 4*x + 6*x^2 + 4*x^3 + 3*x^4)/(2*(-1 + x)^2*(1 + x)^2) + 
    (1 + x)^2/(2*x*(-1 + y)) + 1/(2*y) - (4*x*(1 + x + x^2)*y)/
     ((-1 + x)^2*(1 + x)^2) + (2*x^2*y^2)/((-1 + x)^2*(1 + x)^2), 
  f[2] -> (-1 - 2*x - x^2 + 10*x^3 + 9*x^4 + 6*x^5 + x^6)/
     ((-1 + x)*(1 + x)^5) - (x*(1 + 14*x + 14*x^2 + 14*x^3 + x^4)*y)/
     ((-1 + x)*(1 + x)^5) + (6*x^3*y^2)/((-1 + x)*(1 + x)^5) + 
    (1 - x + 2*x^2)/((1 + x)*(-1 + x*y)), 
  f[3] -> -2 + (-2 + x - x^2)/((1 + x)*(-x + y)) + 
    (-1 + x - 2*x^2)/((1 + x)*(-1 + x*y)), 
  f[4] -> (1 + 4*x + 9*x^2 - 8*x^3 + 3*x^4 + 4*x^5 + 3*x^6)/
     ((-1 + x)^2*(1 + x)^4) - (4*x*(1 + x^2)*y)/(1 + x)^4 - 
    (16*x^3*y^2)/((-1 + x)^2*(1 + x)^4) + (1 + 3*x^2)/((1 + x)*(-1 + x*y)), 
  f[5] -> 2/((-1 + x)^2*(1 + x)^4) + (3*x)/((-1 + x)^2*(1 + x)^4) + 
    (3*x^2)/((-1 + x)^2*(1 + x)^4) - (8*x^3)/((-1 + x)^2*(1 + x)^4) + 
    (3*x^4)/((-1 + x)^2*(1 + x)^4) + (3*x^5)/((-1 + x)^2*(1 + x)^4) + 
    (2*x^6)/((-1 + x)^2*(1 + x)^4) + ((-4*x)/((-1 + x)^2*(1 + x)^4) + 
      (6*x^2)/((-1 + x)^2*(1 + x)^4) - (4*x^3)/((-1 + x)^2*(1 + x)^4) + 
      (6*x^4)/((-1 + x)^2*(1 + x)^4) - (4*x^5)/((-1 + x)^2*(1 + x)^4))*y + 
    (x^2/((-1 + x)^2*(1 + x)^4) - (10*x^3)/((-1 + x)^2*(1 + x)^4) + 
      x^4/((-1 + x)^2*(1 + x)^4))*y^2, 
  f[6] -> 3/((-1 + x)^2*(1 + x)^4) + (6*x)/((-1 + x)^2*(1 + x)^4) + 
    (5*x^2)/((-1 + x)^2*(1 + x)^4) - (12*x^3)/((-1 + x)^2*(1 + x)^4) + 
    (5*x^4)/((-1 + x)^2*(1 + x)^4) + (6*x^5)/((-1 + x)^2*(1 + x)^4) + 
    (3*x^6)/((-1 + x)^2*(1 + x)^4) + ((-4*x)/((-1 + x)^2*(1 + x)^4) + 
      (8*x^2)/((-1 + x)^2*(1 + x)^4) - (8*x^3)/((-1 + x)^2*(1 + x)^4) + 
      (8*x^4)/((-1 + x)^2*(1 + x)^4) - (4*x^5)/((-1 + x)^2*(1 + x)^4))*y - 
    (16*x^3*y^2)/((-1 + x)^2*(1 + x)^4), 
  f[7] -> -1 + (-x + y)^(-1) + x/(-1 + x*y), 
  f[8] -> (-3 - 7*x - 6*x^2 + 6*x^3 + 7*x^4 + 3*x^5)/(1 + x)^5 - 
    (4*x*(-1 + x^3)*y)/(1 + x)^5 + (2*(-1 + x)*x^2*y^2)/(1 + x)^5 - 
    (-x + y)^(-1) + x/(-1 + x*y), 
  f[9] -> -3/2 + (1 - 4*x + x^2)/(x*(-1 + y)) + 1/(2*y^2) + 
    (-1 + 6*x - x^2)/(2*x*y), 
  f[10] -> -5/2 + (2*(1 - 4*x + x^2))/(x*(-1 + y)) + 1/(2*y^2) + 
    (-1 + 10*x - x^2)/(2*x*y), f[11] -> -2 + (3 + x^2)/((1 + x)*(-x + y)) + 
    (1 + 3*x^2)/((1 + x)*(-1 + x*y)), 
  f[12] -> (-2*x*(1 + 2*x + 8*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^5) + 
    (8*x^2*(2 + x + 2*x^2)*y)/((-1 + x)*(1 + x)^5) - 
    (12*x^3*y^2)/((-1 + x)*(1 + x)^5) - (2*(-1 + x)*x)/((1 + x)*(-1 + x*y)), 
  f[13] -> (-2*(-1 + x))/((1 + x)*(-x + y)) + 
    (2*(-1 + x)*x)/((1 + x)*(-1 + x*y)), 
  f[14] -> -((-1 + 5*x^2 - 32*x^3 - 7*x^4 + 3*x^6)/((-1 + x)^2*(1 + x)^4)) + 
    (2*x*(1 - 16*x - 2*x^2 - 16*x^3 + x^4)*y)/((-1 + x)^2*(1 + x)^4) + 
    (32*x^3*y^2)/((-1 + x)^2*(1 + x)^4) - ((-1 + x)*(1 + 3*x))/
     ((1 + x)*(-1 + x*y)), f[15] -> -2/((-1 + x)^2*(1 + x)^4) - 
    (2*x)/((-1 + x)^2*(1 + x)^4) + (24*x^3)/((-1 + x)^2*(1 + x)^4) - 
    (2*x^5)/((-1 + x)^2*(1 + x)^4) - (2*x^6)/((-1 + x)^2*(1 + x)^4) + 
    ((4*x)/((-1 + x)^2*(1 + x)^4) - (20*x^2)/((-1 + x)^2*(1 + x)^4) - 
      (20*x^4)/((-1 + x)^2*(1 + x)^4) + (4*x^5)/((-1 + x)^2*(1 + x)^4))*y + 
    ((-2*x^2)/((-1 + x)^2*(1 + x)^4) + (20*x^3)/((-1 + x)^2*(1 + x)^4) - 
      (2*x^4)/((-1 + x)^2*(1 + x)^4))*y^2, 
  f[16] -> (-2*(-2 - 5*x - 5*x^2 + 5*x^3 + 5*x^4 + 2*x^5))/(1 + x)^5 + 
    (2*x*(-3 + x - x^2 + 3*x^3)*y)/(1 + x)^5 - (4*(-1 + x)*x^2*y^2)/
     (1 + x)^5 + (1 - x)/(-x + y) + (1 - x)/(-1 + x*y), 
  f[17] -> (-x + x^3 - x^5)/((-1 + x)^4*(1 + x)^2) + 
    (1 + x - 3*x^2 - 3*x^4 + x^5 + x^6)/(2*(-1 + x)^4*(1 + x)^2) + 
    1/(2*(-1 + y)) + ((5*x^3)/((-1 + x)^4*(1 + x)^2) + 
      (x + x^5)/(2*(-1 + x)^4*(1 + x)^2))*y - (3*x^2*(1 + x^2)*y^2)/
     ((-1 + x)^4*(1 + x)^2) + (2*x^3*y^3)/((-1 + x)^4*(1 + x)^2), 
  f[18] -> (-1 + 4*x^2 - 5*x^4 - 11*x^5 - 2*x^6 + x^7)/
     ((-1 + x)^3*(1 + x)^5) + (x*(-1 + 2*x^2 + 22*x^3 + 7*x^4 + 4*x^5)*y)/
     ((-1 + x)^3*(1 + x)^5) - (x^3*(11 + 4*x + 11*x^2)*y^2)/
     ((-1 + x)^3*(1 + x)^5) + (6*x^4*y^3)/((-1 + x)^3*(1 + x)^5) + 
    (1 - x)/((1 + x)*(-1 + x*y)), 
  f[19] -> (5 - x^2)/(2*(-1 + x)^2*(1 + x)^2) + 
    (-1 - 3*x + x^2 + 12*x^3 + x^4 + 9*x^5 - x^6 - 2*x^7)/
     ((-1 + x)^4*(1 + x)^4) + (-(x*(-5 + x^2))/(2*(-1 + x)^2*(1 + x)^2) - 
      (x*(1 + 3*x - 2*x^2 + 42*x^3 + x^4 + 3*x^5))/((-1 + x)^4*(1 + x)^4))*
     y - (x^2*(1 - 24*x - 2*x^2 - 24*x^3 + x^4)*y^2)/((-1 + x)^4*(1 + x)^4) - 
    (16*x^4*y^3)/((-1 + x)^4*(1 + x)^4) - (3*(-1 + x))/
     (2*(1 + x)*(-1 + x*y)), f[20] -> -(x/((-1 + x)^4*(1 + x)^4)) + 
    x^2/(2*(-1 + x)^4*(1 + x)^4) + (6*x^3)/((-1 + x)^4*(1 + x)^4) - 
    (3*x^4)/((-1 + x)^4*(1 + x)^4) + (6*x^5)/((-1 + x)^4*(1 + x)^4) + 
    x^6/(2*(-1 + x)^4*(1 + x)^4) - x^7/((-1 + x)^4*(1 + x)^4) + 
    (x/(2*(-1 + x)^4*(1 + x)^4) - (3*x^2)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^3)/(2*(-1 + x)^4*(1 + x)^4) - (24*x^4)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^5)/(2*(-1 + x)^4*(1 + x)^4) - (3*x^6)/((-1 + x)^4*(1 + x)^4) + 
      x^7/(2*(-1 + x)^4*(1 + x)^4))*y + ((-5*x^2)/(2*(-1 + x)^4*(1 + x)^4) + 
      (15*x^3)/((-1 + x)^4*(1 + x)^4) - x^4/((-1 + x)^4*(1 + x)^4) + 
      (15*x^5)/((-1 + x)^4*(1 + x)^4) - (5*x^6)/(2*(-1 + x)^4*(1 + x)^4))*
     y^2 + (x^3/((-1 + x)^4*(1 + x)^4) - (10*x^4)/((-1 + x)^4*(1 + x)^4) + 
      x^5/((-1 + x)^4*(1 + x)^4))*y^3, 
  f[21] -> (-3*(1 + 11*x^2 + 11*x^4 + x^6))/(2*(-1 + x)*(1 + x)^5) + 
    (1 - 3*x + 9*x^2 - 8*x^3 + 9*x^4 - 3*x^5 + x^6)/((-1 + x)*(1 + x)^5) + 
    (x*(1 + 4*x^2 + x^4)*y)/((-1 + x)*(1 + x)^5) - 
    (2*x^2*(2 + x + 2*x^2)*y^2)/((-1 + x)*(1 + x)^5) + 
    (2*x^3*y^3)/((-1 + x)*(1 + x)^5) - ((-1 + x)*x)/(2*(1 + x)*(-x + y)) + 
    (1 - x)/(2*(1 + x)*(-1 + x*y)), 
  f[22] -> (1 + x)^2/(2*(-1 + x)^2) + (-1 + y)^(-1) - x/(2*(-1 + x)^2*y) - 
    (3*x*y)/(2*(-1 + x)^2), f[23] -> (-6*x^3)/((-1 + x)^3*(1 + x)^5) - 
    (7*x^4)/((-1 + x)^3*(1 + x)^5) - (7*x^5)/((-1 + x)^3*(1 + x)^5) + 
    (2*x^6)/((-1 + x)^3*(1 + x)^5) + (3*x^7)/((-1 + x)^3*(1 + x)^5) + 
    x^8/((-1 + x)^3*(1 + x)^5) + ((6*x^2)/((-1 + x)^3*(1 + x)^5) + 
      (7*x^3)/((-1 + x)^3*(1 + x)^5) + (18*x^4)/((-1 + x)^3*(1 + x)^5) + 
      (2*x^5)/((-1 + x)^3*(1 + x)^5) + (2*x^6)/((-1 + x)^3*(1 + x)^5) - 
      x^7/((-1 + x)^3*(1 + x)^5))*y + ((-11*x^3)/((-1 + x)^3*(1 + x)^5) - 
      (4*x^4)/((-1 + x)^3*(1 + x)^5) - (11*x^5)/((-1 + x)^3*(1 + x)^5))*y^2 + 
    (6*x^4*y^3)/((-1 + x)^3*(1 + x)^5), 
  f[24] -> -((1 - x + x^2)/(-1 + x)^2) + (x*y)/(-1 + x)^2, 
  f[25] -> 2/(-1 + y), f[26] -> (-9 - 59*x^2 - 59*x^4 - 9*x^6)/
     (2*(-1 + x)*(1 + x)^5) + (5 + 3*x + 37*x^2 + 12*x^3 + 37*x^4 + 3*x^5 + 
      5*x^6)/((-1 + x)*(1 + x)^5) + (x*(5 + 16*x + 28*x^2 + 16*x^3 + 5*x^4)*
      y)/((-1 + x)*(1 + x)^5) - (2*x^2*(2 + x + 2*x^2)*y^2)/
     ((-1 + x)*(1 + x)^5) + (2*x^3*y^3)/((-1 + x)*(1 + x)^5) + 
    ((-1 + x)*x)/(2*(1 + x)*(-x + y)) + (-1 + x)/(2*(1 + x)*(-1 + x*y)), 
  f[27] -> -(2 - 5*x + 2*x^2)/(2*(-1 + x)^2) - 3/(-1 + y) - 
    x/(2*(-1 + x)^2*y^2) + (1 - 4*x + x^2)/(2*(-1 + x)^2*y) + 
    (x*y)/(-1 + x)^2}, A1["1L", "+++-", "Nc", "Finite"] -> 
  {{f[1] + 2*eps*f[1] + 4*eps^2*f[1], eps^2*f[2], -2*eps^2*f[2], eps^2*f[3], 
    eps*f[2] + eps^2*(f[5] + f[7]/2 + f[8]/2), 
    eps^2*(-2*f[2] + f[3] - 2*f[24] + f[25]), 
    eps^2*(4*f[2] - 2*f[3] + 4*f[24] - 2*f[25]), -2*eps^2*f[3], 
    -2*eps*f[2] + eps^2*(-2*f[5] - f[7] - f[8]), eps^2*(-2*f[7] + f[9]) + 
     eps*(2*f[3] - 2*f[24] + f[25]), f[2] + eps^2*f[4] + 
     eps*(f[5] + f[7]/2 + f[8]/2), eps^2*(-f[3] + 2*f[24] - f[25]), 
    eps^2*(-f[3] + 2*f[24] - f[25]), eps^2*(f[3] - 2*f[24] + f[25]), 
    eps^2*(-2*f[2] + f[3] - 2*f[24] + f[25]), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(4*f[2] - 2*f[3] + 4*f[24] - 2*f[25]), -2*eps^2*f[3], 
    -2*eps*f[2] + eps^2*(-2*f[5] - f[7] - f[8]), 
    eps^2*(4*f[2] - 4*f[3] + 8*f[24] - 4*f[25]), 
    eps^2*(-8*f[2] + 8*f[3] - 16*f[24] + 8*f[25]), 4*eps^2*f[3], 
    4*eps*f[2] + eps^2*(4*f[5] + 2*f[7] + 2*f[8]), 
    eps^2*(4*f[7] - 2*f[9]) + eps*(-4*f[3] + 4*f[24] - 2*f[25]), 
    -2*f[2] - 2*eps^2*f[4] + eps*(-2*f[5] - f[7] - f[8]), 
    eps^2*(2*f[3] - 4*f[24] + 2*f[25]), eps^2*(2*f[3] - 4*f[24] + 2*f[25]), 
    f[3] + eps*(-f[7] + f[9]) + eps^2*(f[10] - f[11]), 
    f[5] + eps*f[6] + 2*eps^2*f[6], eps^2*f[7] + 
     eps*(-f[3] + 2*f[24] - f[25]), eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), 
    -2*eps^2*f[7] + eps*(2*f[3] - 4*f[24] + 2*f[25]), 
    eps^2*(2*f[3] - 4*f[24] + 2*f[25]), eps^2*(2*f[3] - 4*f[24] + 2*f[25]), 
    eps^2*(2*f[3] - 4*f[24] + 2*f[25]), eps^2*(2*f[3] - 4*f[24] + 2*f[25]), 
    eps^2*(-f[3] + 2*f[24] - f[25]), eps^2*(-f[3] + 2*f[24] - f[25]), 
    eps^2*(-f[3] + 2*f[24] - f[25]), eps^2*(-f[3] + 2*f[24] - f[25]), 
    f[24] - f[25]/2, eps*(f[24]/2 - f[25]/4), eps^2*(f[24]/6 - f[25]/12), 
    eps^2*(-2*f[2] + f[24]/3 - f[25]/6), eps^2*(2*f[2] + f[3]), 
    eps^2*(-2*f[2] + f[3] - 2*f[24] + f[25]), eps^2*(-4*f[2] - 2*f[3]), 
    eps^2*(4*f[2] - 2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(-4*f[3] + 4*f[24] - 2*f[25]), eps*(2*f[2] + f[3]) + eps^2*f[8], 
    eps^2*(-2*f[5] - 2*f[7] - f[8]) + eps*(-2*f[2] + f[3] - 2*f[24] + f[25]), 
    eps^2*(-4*f[2] - 2*f[3]), eps^2*(4*f[2] - 4*f[3] + 8*f[24] - 4*f[25]), 
    eps^2*(8*f[2] + 4*f[3]), eps^2*(-8*f[2] + 8*f[3] - 16*f[24] + 8*f[25]), 
    eps^2*(8*f[3] - 8*f[24] + 4*f[25]), eps*(-4*f[2] - 2*f[3]) - 
     2*eps^2*f[8], eps^2*(4*f[5] + 4*f[7] + 2*f[8]) + 
     eps*(4*f[2] - 2*f[3] + 4*f[24] - 2*f[25]), eps^2*(4*f[7] - 2*f[9]) + 
     eps*(-4*f[3] + 4*f[24] - 2*f[25]), f[3] + eps*(-2*f[5] - f[7]) + 
     eps^2*(-2*f[6] - f[11]), eps^2*(f[3] - 2*f[24] + f[25]), 
    eps^2*(f[3] - 2*f[24] + f[25]), eps^2*(f[3] - 2*f[24] + f[25]), 
    eps^2*(f[3] - 2*f[24] + f[25]), eps^2*(4*f[2] + 2*f[3]), 
    eps^2*(-4*f[2] - 2*f[3]), eps^2*(-4*f[2] - 2*f[3]), 
    eps^2*(4*f[2] - 4*f[3] + 8*f[24] - 4*f[25]), eps^2*(-8*f[2] - 4*f[3]), 
    eps^2*(8*f[2] + 4*f[3]), eps^2*(8*f[2] + 4*f[3]), 
    eps^2*(-8*f[2] + 8*f[3] - 16*f[24] + 8*f[25]), 
    eps^2*(12*f[3] - 16*f[24] + 8*f[25]), eps^2*(4*f[5] + 4*f[7]) + 
     eps*(-4*f[3] + 4*f[24] - 2*f[25]), eps^2*(12*f[3] - 16*f[24] + 8*f[25]), 
    eps^2*(-24*f[3] + 32*f[24] - 16*f[25]), 
    eps^2*(-24*f[3] + 32*f[24] - 16*f[25]), eps^2*(-8*f[5] - 8*f[7]) + 
     eps*(8*f[3] - 8*f[24] + 4*f[25]), eps^2*(-8*f[7] + 4*f[9]) + 
     eps*(8*f[3] - 8*f[24] + 4*f[25]), -2*f[3] + eps*(4*f[5] + 2*f[7]) + 
     eps^2*(4*f[6] + 2*f[11]), eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), -2*f[3] + eps*(2*f[7] - 2*f[9]) + 
     eps^2*(-2*f[10] + 2*f[11]), -2*f[5] - 2*eps*f[6] - 4*eps^2*f[6], 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(4*f[3] - 8*f[24] + 4*f[25]), eps^2*(4*f[3] - 8*f[24] + 4*f[25]), 
    eps^2*(2*f[3] - 4*f[24] + 2*f[25]), eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(4*f[3] - 8*f[24] + 4*f[25]), 
    eps^2*(8*f[3] - 16*f[24] + 8*f[25]), eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), 
    eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), 
    eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), eps^2*(2*f[3] - 4*f[24] + 2*f[25]), 
    eps^2*(2*f[3] - 4*f[24] + 2*f[25]), eps^2*(2*f[3] - 4*f[24] + 2*f[25]), 
    eps^2*(2*f[3] - 4*f[24] + 2*f[25]), -2*f[24] + f[25], 
    eps*(-f[24] + f[25]/2), eps^2*(-f[24]/3 + f[25]/6), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(4*f[3] - 8*f[24] + 4*f[25]), 
    eps^2*(10*f[2] + 5*f[3]), eps^2*(-10*f[2] - 2*f[3] - (32*f[24])/3 + 
      (16*f[25])/3), f[9] + eps*f[10] + 2*eps^2*f[10], 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(4*f[3] - 8*f[24] + 4*f[25]), 
    -f[3] + eps*f[7] + eps^2*f[11] + 2*f[24] - f[25], 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(4*f[3] - 8*f[24] + 4*f[25]), 
    -2*eps^2*f[7] + eps*(2*f[3] - 4*f[24] + 2*f[25]), 
    eps^2*(4*f[3] - 8*f[24] + 4*f[25]), eps^2*(-8*f[3] + 16*f[24] - 8*f[25]), 
    4*eps^2*f[7] + eps*(-4*f[3] + 8*f[24] - 4*f[25]), 
    2*f[3] - 2*eps*f[7] - 2*eps^2*f[11] - 4*f[24] + 2*f[25], 
    eps^2*f[7] + eps*(-f[3] + 2*f[24] - f[25]), 
    eps^2*f[7] + eps*(-f[3] + 2*f[24] - f[25]), 
    -2*eps^2*f[7] + eps*(2*f[3] - 4*f[24] + 2*f[25]), 
    -2*eps^2*f[7] + eps*(2*f[3] - 4*f[24] + 2*f[25]), -2*f[24] + f[25], 
    eps*(-f[24] + f[25]/2), eps^2*(-f[24]/3 + f[25]/6), 
    eps^2*(7*f[3] - (44*f[24])/3 + (22*f[25])/3), 
    eps^2*(f[3] - 2*f[24] + f[25]), eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(f[3] - 2*f[24] + f[25]), eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), 
    eps^2*(8*f[3] - 16*f[24] + 8*f[25]), eps^2*(8*f[3] - 16*f[24] + 8*f[25]), 
    eps^2*(f[3] - 2*f[24] + f[25]), eps^2*(f[3] - 2*f[24] + f[25]), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(-f[3] + 2*f[24] - f[25]), eps^2*(2*f[3] - 4*f[24] + 2*f[25]), 
    eps^2*(3*f[3] - 6*f[24] + 3*f[25]), eps^2*(-6*f[3] + 12*f[24] - 6*f[25]), 
    eps^2*(-f[3] + 2*f[24] - f[25]), eps^2*(3*f[3] - 6*f[24] + 3*f[25]), 
    eps^2*(2*f[3] - 4*f[24] + 2*f[25]), eps^2*(-6*f[3] + 12*f[24] - 6*f[25]), 
    eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), eps^2*(8*f[3] - 16*f[24] + 8*f[25]), 
    eps^2*(-5*f[3] + 10*f[24] - 5*f[25]), eps^2*(f[3] - 2*f[24] + f[25]), 
    eps^2*(f[3] - 2*f[24] + f[25]), eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(f[3] - 2*f[24] + f[25]), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(f[3] - 2*f[24] + f[25]), 
    eps^2*(f[3] - 2*f[24] + f[25]), eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), 
    eps^2*(-2*f[3] + 4*f[24] - 2*f[25]), eps^2*(-4*f[3] + 8*f[24] - 4*f[25]), 
    eps^2*(8*f[3] - 16*f[24] + 8*f[25]), eps^2*f[7] + 
     eps*(-f[3] + 2*f[24] - f[25]), -2*eps^2*f[7] + 
     eps*(2*f[3] - 4*f[24] + 2*f[25]), -(eps^2*f[7]) + 
     eps*(f[3] - 2*f[24] + f[25]), -(eps^2*f[7]) + 
     eps*(f[3] - 2*f[24] + f[25]), 2*eps^2*f[7] + 
     eps*(-2*f[3] + 4*f[24] - 2*f[25]), 2*eps^2*f[7] + 
     eps*(-2*f[3] + 4*f[24] - 2*f[25]), -(eps^2*f[7]) + 
     eps*(f[3] - 2*f[24] + f[25]), 2*eps^2*f[7] + 
     eps*(-2*f[3] + 4*f[24] - 2*f[25]), -(eps^2*f[7]) + 
     eps*(f[3] - 2*f[24] + f[25]), 2*eps^2*f[7] + 
     eps*(-2*f[3] + 4*f[24] - 2*f[25]), f[24] - f[25]/2, 
    -f[24] + eps*(f[24]/2 - f[25]/4) + f[25]/2, eps^2*(f[24]/6 - f[25]/12) + 
     eps*((-2*f[24])/3 + f[25]/3), eps^2*(-f[24]/4 + f[25]/8), 
    (2*f[2])/3 + eps^2*(f[1]/12 + (2*f[4])/3 - (5*f[6])/6) + (2*f[24])/3 + 
     eps*(-f[5]/6 + f[7]/3 + f[8]/3 - f[24]/12 + f[25]/24) - f[25]/3, 
    -(eps^2*f[2])/12, eps^2*((2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3), 
    eps^2*(f[2]/6 - f[3]/6 + f[24]/3 - f[25]/6), (eps^2*f[3])/12, 
    eps^2*(-f[5]/12 - f[7]/12 - f[8]/12) + 
     eps*(-f[2]/6 - f[24]/12 + f[25]/24), eps^2*(f[3]/6 - f[24]/3 + f[25]/6), 
    eps^2*(-f[2]/3 - f[3]/6), eps^2*(f[2]/3 - f[3]/12 + f[24]/3 - f[25]/6), 
    eps^2*((8*f[2])/3 + (4*f[3])/3), eps^2*((-8*f[2])/3 - (4*f[3])/3), 
    eps^2*((-8*f[2])/3 - (4*f[3])/3), eps^2*((8*f[2])/3 + f[3]/2 + 2*f[24] - 
      f[25]), eps^2*((-11*f[3])/6 + (10*f[24])/3 - (5*f[25])/3), 
    eps*((4*f[2])/3 + (2*f[3])/3) + (2*eps^2*f[8])/3, 
    eps^2*(f[5]/6 - f[7]/2 - (2*f[8])/3) + 
     eps*((-4*f[2])/3 - f[3]/6 - (7*f[24])/6 + (7*f[25])/12), 
    eps^2*((4*f[3])/3 - (8*f[24])/3 + (4*f[25])/3), 
    eps^2*((-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3), 
    eps^2*((7*f[3])/6 - (7*f[24])/3 + (7*f[25])/6), 
    eps^2*((2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3), 
    eps^2*(-f[3]/6 + f[24]/3 - f[25]/6), eps^2*((-5*f[7])/6 + f[9]/12) + 
     eps*((5*f[3])/6 - (3*f[24])/2 + (3*f[25])/4), 
    eps^2*(-f[3]/12 + f[24]/6 - f[25]/12), 
    eps^2*((-7*f[3])/6 + (7*f[24])/3 - (7*f[25])/6), 
    eps^2*((5*f[3])/6 - (5*f[24])/3 + (5*f[25])/6), 
    eps^2*((-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3), 
    eps^2*((5*f[3])/6 - (5*f[24])/3 + (5*f[25])/6), 
    eps^2*((-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3), 
    (2*eps^2*f[7])/3 + eps*((-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3), 
    eps^2*((79*f[2])/360 + (59*f[24])/240 - (59*f[25])/480), 
    eps*(5*f[2] + (23*f[24])/3 - (23*f[25])/6) + 
     eps^2*(-2*f[5] + (5*f[7])/2 + (5*f[8])/2 + f[24]/3 - f[25]/6)}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*Log[mt2]^3], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0, 0}, x]], mono[G[{1, 0, 0, 0}, x]], 
    mono[G[{-1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, y]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1, 0}, x]], mono[G[{1, 0, 1, 0}, x]], 
    mono[G[{-1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, y]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{1, 1, 1}, y]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1, 0}, x]*G[{1, x}, y]], 
    mono[G[{1, 1}, x]*G[{1, x}, y]], mono[G[{-1}, x]*Zeta[3]], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 1, 0}, x]], mono[G[{1}, y]*G[{0, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 0}, x]], mono[G[{1}, y]*G[{1, 1, 1}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*Log[mt2]^3], mono[G[{1}, y]*Zeta[3]], 
    mono[G[{x, 0, 0, 1}, y]], mono[G[{x, 0, 1, 1}, y]], 
    mono[G[{x^(-1), 0, 0, 1}, y]], mono[G[{x^(-1), 0, 1, 1}, y]], 
    mono[G[{x, 1, 0, 1}, y]], mono[G[{x^(-1), 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 1, 1}, y]], mono[G[{x, 1, 1, 1}, y]], 
    mono[G[{x^(-1), x, 0, 1}, y]], mono[G[{x^(-1), x^(-1), 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 1, 1}, y]], mono[G[{x^(-1), x, 1, 1}, y]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], 
    mono[Pi^2*G[{0, 1}, x]], mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1, 0}, x]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{-1, -1}, x]], 
    mono[Pi^2*G[{-1, 1}, x]], mono[Pi^2*G[{1, -1}, x]], 
    mono[Pi^2*G[{1, 1}, x]], mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1, x^(-1)}, y]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]], mono[Pi^2*G[{1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{x^(-1), 1}, y]], mono[Pi^2*G[{x^(-1), x^(-1)}, y]], 
    mono[Pi^2*G[{x, 1}, y]], mono[Pi^2*G[{x, x^(-1)}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^4], mono[Zeta[3]]}}, 
 A2["1L", "+++-", "Nc", "Finite"] -> 
  {{-f[1] - f[3]/6 - f[5] + (3*f[6])/2 + f[7]/6 - f[11]/6 + f[15]/2 + f[25] + 
     eps*(-2*f[1] - f[3]/3 - 2*f[5] + 3*f[6] + f[7]/3 - f[11]/3 + f[15] + 
       2*f[25]) + eps^2*(-4*f[1] - (2*f[3])/3 - 4*f[5] + 6*f[6] + 
       (2*f[7])/3 - (2*f[11])/3 + 2*f[15] + 4*f[25]), eps^2*f[12], 
    -2*eps^2*f[12], eps^2*f[13], eps*f[12] + 
     eps^2*(-f[3]/3 - (2*f[7])/3 + f[11]/6 - f[13]/2 + f[15] + f[16]/2), 
    eps^2*(-2*f[12] + f[13]), eps^2*(4*f[12] - 2*f[13]), -2*eps^2*f[13], 
    -2*eps*f[12] + eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13] - 
       2*f[15] - f[16]), 2*eps*f[13] + eps^2*((5*f[3])/3 + (7*f[7])/3 - 
       f[9] - f[11]/3 + 2*f[13] - f[25]), f[12] + eps^2*f[14] + 
     eps*(-f[3]/3 - (2*f[7])/3 + f[11]/6 - f[13]/2 + f[15] + f[16]/2), 
    -(eps^2*f[13]), -(eps^2*f[13]), eps^2*f[13], eps^2*(-2*f[12] + f[13]), 
    -2*eps^2*f[13], eps^2*(4*f[12] - 2*f[13]), -2*eps^2*f[13], 
    -2*eps*f[12] + eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13] - 
       2*f[15] - f[16]), eps^2*(4*f[12] - 4*f[13]), 
    eps^2*(-8*f[12] + 8*f[13]), 4*eps^2*f[13], 
    4*eps*f[12] + eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 2*f[13] + 
       4*f[15] + 2*f[16]), -4*eps*f[13] + 
     eps^2*((-10*f[3])/3 - (14*f[7])/3 + 2*f[9] + (2*f[11])/3 - 4*f[13] + 
       2*f[25]), -2*f[12] - 2*eps^2*f[14] + 
     eps*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13] - 2*f[15] - f[16]), 
    2*eps^2*f[13], 2*eps^2*f[13], 
    f[13] + eps^2*(2*f[3] - f[10] + f[11] + 2*f[13] - 2*f[25]) + 
     eps*(f[3] + f[7] - f[9] + f[13] - f[25]), 
    f[15] + eps^2*((2*f[3])/3 + 4*f[5] - 4*f[6] - (2*f[7])/3 + (2*f[11])/3 + 
       2*f[15] - 4*f[24]) + eps*(f[3]/3 + 2*f[5] - 2*f[6] - f[7]/3 + 
       f[11]/3 + f[15] - 2*f[24]), 
    eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]) - eps*f[13], 
    -4*eps^2*f[13], 2*eps*f[13] + eps^2*((4*f[3])/3 + (8*f[7])/3 - 
       (2*f[11])/3 + 2*f[13]), 2*eps^2*f[13], 2*eps^2*f[13], 2*eps^2*f[13], 
    2*eps^2*f[13], -(eps^2*f[13]), -(eps^2*f[13]), -(eps^2*f[13]), 
    -(eps^2*f[13]), -2*eps^2*f[12], eps^2*(2*f[12] + f[13]), 
    eps^2*(-2*f[12] + f[13]), eps^2*(-4*f[12] - 2*f[13]), 
    eps^2*(4*f[12] - 2*f[13]), -4*eps^2*f[13], eps*(2*f[12] + f[13]) + 
     eps^2*f[16], eps*(-2*f[12] + f[13]) + 
     eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + 2*f[13] - 2*f[15] - 
       f[16]), eps^2*(-4*f[12] - 2*f[13]), eps^2*(4*f[12] - 4*f[13]), 
    eps^2*(8*f[12] + 4*f[13]), eps^2*(-8*f[12] + 8*f[13]), 8*eps^2*f[13], 
    eps*(-4*f[12] - 2*f[13]) - 2*eps^2*f[16], eps*(4*f[12] - 2*f[13]) + 
     eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 4*f[13] + 4*f[15] + 
       2*f[16]), -4*eps*f[13] + eps^2*((-10*f[3])/3 - (14*f[7])/3 + 2*f[9] + 
       (2*f[11])/3 - 4*f[13] + 2*f[25]), 
    f[13] + eps*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13] - 2*f[15]) + 
     eps^2*((2*f[3])/3 - 4*f[5] + 4*f[6] + (4*f[7])/3 - f[11]/3 + 2*f[13] - 
       2*f[15] + 4*f[24]), eps^2*f[13], eps^2*f[13], eps^2*f[13], 
    eps^2*f[13], eps^2*(4*f[12] + 2*f[13]), eps^2*(-4*f[12] - 2*f[13]), 
    eps^2*(-4*f[12] - 2*f[13]), eps^2*(4*f[12] - 4*f[13]), 
    eps^2*(-8*f[12] - 4*f[13]), eps^2*(8*f[12] + 4*f[13]), 
    eps^2*(8*f[12] + 4*f[13]), eps^2*(-8*f[12] + 8*f[13]), 12*eps^2*f[13], 
    -4*eps*f[13] + eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 4*f[13] + 
       4*f[15]), 12*eps^2*f[13], -24*eps^2*f[13], -24*eps^2*f[13], 
    8*eps*f[13] + eps^2*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 8*f[13] - 
       8*f[15]), 8*eps*f[13] + eps^2*((20*f[3])/3 + (28*f[7])/3 - 4*f[9] - 
       (4*f[11])/3 + 8*f[13] - 4*f[25]), 
    -2*f[13] + eps*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 2*f[13] + 
       4*f[15]) + eps^2*((-4*f[3])/3 + 8*f[5] - 8*f[6] - (8*f[7])/3 + 
       (2*f[11])/3 - 4*f[13] + 4*f[15] - 8*f[24]), -2*eps^2*f[13], 
    -2*eps^2*f[13], -2*eps^2*f[13], -2*eps^2*f[13], 
    -2*f[13] + eps*(-2*f[3] - 2*f[7] + 2*f[9] - 2*f[13] + 2*f[25]) + 
     eps^2*(-4*f[3] + 2*f[10] - 2*f[11] - 4*f[13] + 4*f[25]), 
    -2*f[15] + eps*((-2*f[3])/3 - 4*f[5] + 4*f[6] + (2*f[7])/3 - 
       (2*f[11])/3 - 2*f[15] + 4*f[24]) + 
     eps^2*((-4*f[3])/3 - 8*f[5] + 8*f[6] + (4*f[7])/3 - (4*f[11])/3 - 
       4*f[15] + 8*f[24]), -2*eps^2*f[13], -2*eps^2*f[13], 4*eps^2*f[13], 
    4*eps^2*f[13], 2*eps^2*f[13], -4*eps^2*f[13], -2*eps^2*f[13], 
    4*eps^2*f[13], 8*eps^2*f[13], -4*eps^2*f[13], -4*eps^2*f[13], 
    -4*eps^2*f[13], -4*eps^2*f[13], 2*eps^2*f[13], 2*eps^2*f[13], 
    2*eps^2*f[13], 2*eps^2*f[13], -2*eps^2*f[13], 4*eps^2*f[13], 
    eps^2*(10*f[12] + 5*f[13]), eps^2*(-10*f[12] - 2*f[13]), 
    f[3]/3 - f[7]/3 - f[9] + f[11]/3 + eps^2*((4*f[3])/3 - (4*f[7])/3 - 
       2*f[10] + (4*f[11])/3 - 4*f[25]) + 
     eps*((2*f[3])/3 - (2*f[7])/3 - f[10] + (2*f[11])/3 - 2*f[25]) - f[25], 
    -2*eps^2*f[13], 4*eps^2*f[13], 
    eps^2*((-4*f[3])/3 - (2*f[7])/3 - f[11]/3 - 2*f[13]) + 
     eps*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]) - f[13], 
    -2*eps^2*f[13], 4*eps^2*f[13], 2*eps*f[13] + 
     eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + 2*f[13]), 4*eps^2*f[13], 
    -8*eps^2*f[13], eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 
       4*f[13]) - 4*eps*f[13], 2*f[13] + eps*((4*f[3])/3 + (8*f[7])/3 - 
       (2*f[11])/3 + 2*f[13]) + eps^2*((8*f[3])/3 + (4*f[7])/3 + 
       (2*f[11])/3 + 4*f[13]), eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - 
       f[13]) - eps*f[13], eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - 
       f[13]) - eps*f[13], 2*eps*f[13] + eps^2*((4*f[3])/3 + (8*f[7])/3 - 
       (2*f[11])/3 + 2*f[13]), 2*eps*f[13] + 
     eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + 2*f[13]), 7*eps^2*f[13], 
    eps^2*f[13], -2*eps^2*f[13], eps^2*f[13], -2*eps^2*f[13], -4*eps^2*f[13], 
    -4*eps^2*f[13], 8*eps^2*f[13], 8*eps^2*f[13], eps^2*f[13], eps^2*f[13], 
    -2*eps^2*f[13], -2*eps^2*f[13], -(eps^2*f[13]), 2*eps^2*f[13], 
    3*eps^2*f[13], -6*eps^2*f[13], -(eps^2*f[13]), 3*eps^2*f[13], 
    2*eps^2*f[13], -6*eps^2*f[13], -4*eps^2*f[13], 8*eps^2*f[13], 
    -5*eps^2*f[13], eps^2*f[13], eps^2*f[13], -2*eps^2*f[13], -2*eps^2*f[13], 
    eps^2*f[13], -2*eps^2*f[13], eps^2*f[13], eps^2*f[13], -2*eps^2*f[13], 
    -2*eps^2*f[13], -4*eps^2*f[13], 8*eps^2*f[13], 
    eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]) - eps*f[13], 
    2*eps*f[13] + eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + 2*f[13]), 
    eps*f[13] + eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]), 
    eps*f[13] + eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 2*f[13]) - 2*eps*f[13], 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 2*f[13]) - 2*eps*f[13], 
    eps*f[13] + eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 2*f[13]) - 2*eps*f[13], 
    eps*f[13] + eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 2*f[13]) - 2*eps*f[13], 
    (2*f[12])/3 + eps*((-2*f[3])/9 - (4*f[7])/9 + f[11]/9 - f[13]/3 - 
       f[15]/6 + f[16]/3) + eps^2*(-f[1]/12 - (7*f[3])/24 - (7*f[5])/4 + 
       (43*f[6])/24 + (7*f[7])/24 - (7*f[11])/24 + (2*f[14])/3 - 
       (19*f[15])/24 + (5*f[24])/3 + f[25]/12), -(eps^2*f[12])/12, 
    (2*eps^2*f[13])/3, eps^2*(f[12]/6 - f[13]/6), (eps^2*f[13])/12, 
    -(eps*f[12])/6 + eps^2*(f[3]/18 + f[7]/9 - f[11]/36 + f[13]/12 - 
       f[15]/12 - f[16]/12), (eps^2*f[13])/6, eps^2*(-f[12]/3 - f[13]/6), 
    eps^2*(f[12]/3 - f[13]/12), eps^2*((8*f[12])/3 + (4*f[13])/3), 
    eps^2*((-8*f[12])/3 - (4*f[13])/3), eps^2*((-8*f[12])/3 - (4*f[13])/3), 
    eps^2*((8*f[12])/3 + f[13]/2), (-11*eps^2*f[13])/6, 
    eps*((4*f[12])/3 + (2*f[13])/3) + (2*eps^2*f[16])/3, 
    eps*((-4*f[12])/3 - f[13]/6) + eps^2*(f[3]/3 + (2*f[7])/3 - f[11]/6 + 
       f[13]/2 + f[15]/6 - (2*f[16])/3), (4*eps^2*f[13])/3, 
    (-2*eps^2*f[13])/3, (7*eps^2*f[13])/6, (2*eps^2*f[13])/3, 
    -(eps^2*f[13])/6, (5*eps*f[13])/6 + eps^2*((7*f[3])/12 + (13*f[7])/12 - 
       f[9]/12 - f[11]/4 + (5*f[13])/6 - f[25]/12), -(eps^2*f[13])/12, 
    (-7*eps^2*f[13])/6, (5*eps^2*f[13])/6, (-2*eps^2*f[13])/3, 
    (5*eps^2*f[13])/6, (-2*eps^2*f[13])/3, 
    eps^2*((-4*f[3])/9 - (8*f[7])/9 + (2*f[11])/9 - (2*f[13])/3) - 
     (2*eps*f[13])/3, (79*eps^2*f[12])/360, 5*eps*f[12] + 
     eps^2*((-5*f[3])/3 - (10*f[7])/3 + (5*f[11])/6 - (5*f[13])/2 - 2*f[15] + 
       (5*f[16])/2)}, {mono[1], mono[G[{0, 0, 0, 0}, x]], 
    mono[G[{0, 0, 0, 1}, x]], mono[G[{0, 0, 0, 1}, y]], 
    mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1, 0}, x]], 
    mono[G[{0, 0, 1, 1}, x]], mono[G[{0, 0, 1, 1}, y]], 
    mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{-1, 0, 0, 0}, x]], 
    mono[G[{1, 0, 0, 0}, x]], mono[G[{-1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1, 0}, x]], 
    mono[G[{1, 0, 1, 0}, x]], mono[G[{-1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, y]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{1, 1, 1}, y]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1, 0}, x]*G[{1, x}, y]], mono[G[{1, 1}, x]*G[{1, x}, y]], 
    mono[G[{-1}, x]*Zeta[3]], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 1, 0}, x]], mono[G[{1}, y]*G[{0, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 0}, x]], mono[G[{1}, y]*G[{1, 1, 1}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], mono[Pi^2], 
    mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], 
    mono[Pi^2*G[{0, 1}, x]], mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1, 0}, x]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{-1, -1}, x]], 
    mono[Pi^2*G[{-1, 1}, x]], mono[Pi^2*G[{1, -1}, x]], 
    mono[Pi^2*G[{1, 1}, x]], mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1, x^(-1)}, y]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]], mono[Pi^2*G[{1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{x^(-1), 1}, y]], mono[Pi^2*G[{x^(-1), x^(-1)}, y]], 
    mono[Pi^2*G[{x, 1}, y]], mono[Pi^2*G[{x, x^(-1)}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^4], mono[Zeta[3]]}}, 
 A3["1L", "+++-", "Nc", "Finite"] -> 
  {{f[17] + 2*eps*f[17] + 4*eps^2*f[17], eps^2*f[18], -2*eps^2*f[18], 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps*f[18] + eps^2*(-f[3]/4 - f[7]/4 - f[13]/8 + f[20] + f[21]/2 + 
       f[24]/2), eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - 
      2*f[18] - f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 
      f[13] + 4*f[18] + 2*f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + 
      (2*f[11])/3 - f[13] + 2*f[24]), -2*eps*f[18] + 
     eps^2*(f[3]/2 + f[7]/2 + f[13]/4 - 2*f[20] - f[21] - f[24]), 
    eps*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]) + 
     eps^2*(f[3] + f[7] + f[13]/2 + f[22] - 2*f[24]), 
    f[18] + eps^2*f[19] + eps*(-f[3]/4 - f[7]/4 - f[13]/8 + f[20] + f[21]/2 + 
       f[24]/2), eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + 
      f[24]), eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - 2*f[18] - f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 4*f[18] + 
      2*f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 
      2*f[24]), -2*eps*f[18] + eps^2*(f[3]/2 + f[7]/2 + f[13]/4 - 2*f[20] - 
       f[21] - f[24]), eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 
      2*f[13] + 4*f[18] + 4*f[24]), eps^2*((16*f[3])/3 + (32*f[7])/3 - 
      (8*f[11])/3 + 4*f[13] - 8*f[18] - 8*f[24]), 
    eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] - 4*f[24]), 
    4*eps*f[18] + eps^2*(-f[3] - f[7] - f[13]/2 + 4*f[20] + 2*f[21] + 
       2*f[24]), eps*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 
       4*f[24]) + eps^2*(-2*f[3] - 2*f[7] - f[13] - 2*f[22] + 4*f[24]), 
    -2*f[18] - 2*eps^2*f[19] + eps*(f[3]/2 + f[7]/2 + f[13]/4 - 2*f[20] - 
       f[21] - f[24]), eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 
      2*f[24]), eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 
      2*f[24]), (2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 + 
     eps^2*(f[3] + 2*f[7] - f[11]/2 + (3*f[13])/4 + 2*f[22] - 2*f[24]) + 
     eps*(f[3]/2 + f[7]/2 + f[13]/4 + f[22] - f[24]) - f[24], 
    f[20] + eps*(f[3]/36 + f[5]/3 - f[6]/4 - f[7]/36 + f[11]/36 - 
       (2*f[17])/3 + (4*f[20])/3 - f[24]/2 + f[25]/6) + 
     eps^2*(f[3]/18 + (2*f[5])/3 - f[6]/2 - f[7]/18 + f[11]/18 - 
       (4*f[17])/3 + (8*f[20])/3 - f[24] + f[25]/3), 
    eps*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]) + 
     eps^2*(-f[3]/2 - f[7]/2 - f[13]/4 + f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*(f[3] + f[7] + f[13]/2 - 2*f[24]) + 
     eps*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]), 
    eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]), 
    eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]), 
    eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]), 
    -2*eps^2*f[18], eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 + 
      2*f[18] - f[24]), eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - 
      2*f[18] - f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 
      f[13] - 4*f[18] + 2*f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + 
      (2*f[11])/3 - f[13] + 4*f[18] + 2*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*f[21] + eps*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 + 
       2*f[18] - f[24]), eps^2*(f[3] + f[7] + f[13]/2 - 2*f[20] - f[21] - 
       2*f[24]) + eps*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - 
       2*f[18] - f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 
      f[13] - 4*f[18] + 2*f[24]), eps^2*((-8*f[3])/3 - (16*f[7])/3 + 
      (4*f[11])/3 - 2*f[13] + 4*f[18] + 4*f[24]), 
    eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] + 8*f[18] - 
      4*f[24]), eps^2*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 4*f[13] - 
      8*f[18] - 8*f[24]), eps^2*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 
      4*f[13] - 8*f[24]), -2*eps^2*f[21] + 
     eps*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] - 4*f[18] + 
       2*f[24]), eps*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 
       4*f[18] + 2*f[24]) + eps^2*(-2*f[3] - 2*f[7] - f[13] + 4*f[20] + 
       2*f[21] + 4*f[24]), eps*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 
       2*f[13] + 4*f[24]) + eps^2*(-2*f[3] - 2*f[7] - f[13] - 2*f[22] + 
       4*f[24]), (2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 + 
     eps*(f[3]/2 + f[7]/2 + f[13]/4 - 2*f[20] - f[24]) - f[24] + 
     eps^2*((10*f[3])/9 - (2*f[5])/3 + f[6]/2 + (17*f[7])/9 - (7*f[11])/18 + 
       (3*f[13])/4 + (4*f[17])/3 - (8*f[20])/3 - f[24] - f[25]/3), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] + 4*f[18] - 
      2*f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] - 
      4*f[18] + 2*f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - 
      f[13] - 4*f[18] + 2*f[24]), eps^2*((-8*f[3])/3 - (16*f[7])/3 + 
      (4*f[11])/3 - 2*f[13] + 4*f[18] + 4*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] - 8*f[18] + 
      4*f[24]), eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] + 
      8*f[18] - 4*f[24]), eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 
      2*f[13] + 8*f[18] - 4*f[24]), eps^2*((16*f[3])/3 + (32*f[7])/3 - 
      (8*f[11])/3 + 4*f[13] - 8*f[18] - 8*f[24]), 
    eps^2*(8*f[3] + 16*f[7] - 4*f[11] + 6*f[13] - 12*f[24]), 
    eps*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]) + 
     eps^2*(-2*f[3] - 2*f[7] - f[13] + 4*f[20] + 4*f[24]), 
    eps^2*(8*f[3] + 16*f[7] - 4*f[11] + 6*f[13] - 12*f[24]), 
    eps^2*(-16*f[3] - 32*f[7] + 8*f[11] - 12*f[13] + 24*f[24]), 
    eps^2*(-16*f[3] - 32*f[7] + 8*f[11] - 12*f[13] + 24*f[24]), 
    eps*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 4*f[13] - 8*f[24]) + 
     eps^2*(4*f[3] + 4*f[7] + 2*f[13] - 8*f[20] - 8*f[24]), 
    eps*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 4*f[13] - 8*f[24]) + 
     eps^2*(4*f[3] + 4*f[7] + 2*f[13] + 4*f[22] - 8*f[24]), 
    (-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24] + 
     eps*(-f[3] - f[7] - f[13]/2 + 4*f[20] + 2*f[24]) + 
     eps^2*((-20*f[3])/9 + (4*f[5])/3 - f[6] - (34*f[7])/9 + (7*f[11])/9 - 
       (3*f[13])/2 - (8*f[17])/3 + (16*f[20])/3 + 2*f[24] + (2*f[25])/3), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    (-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24] + 
     eps*(-f[3] - f[7] - f[13]/2 - 2*f[22] + 2*f[24]) + 
     eps^2*(-2*f[3] - 4*f[7] + f[11] - (3*f[13])/2 - 4*f[22] + 4*f[24]), 
    -2*f[20] + eps^2*(-f[3]/9 - (4*f[5])/3 + f[6] + f[7]/9 - f[11]/9 + 
       (8*f[17])/3 - (16*f[20])/3 + 2*f[24] - (2*f[25])/3) + 
     eps*(-f[3]/18 - (2*f[5])/3 + f[6]/2 + f[7]/18 - f[11]/18 + (4*f[17])/3 - 
       (8*f[20])/3 + f[24] - f[25]/3), eps^2*((-4*f[3])/3 - (8*f[7])/3 + 
      (2*f[11])/3 - f[13] + 2*f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + 
      (2*f[11])/3 - f[13] + 2*f[24]), eps^2*((8*f[3])/3 + (16*f[7])/3 - 
      (4*f[11])/3 + 2*f[13] - 4*f[24]), 
    eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] - 4*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] - 4*f[24]), 
    eps^2*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 4*f[13] - 8*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] - 4*f[24]), 
    eps^2*((10*f[3])/3 + (20*f[7])/3 - (5*f[11])/3 + (5*f[13])/2 + 10*f[18] - 
      5*f[24]), eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] - 
      10*f[18] + 2*f[24]), f[22] + eps*(-f[3]/6 + f[7]/6 - f[11]/6 + 
       2*f[22]) + eps^2*(-f[3]/3 + f[7]/3 - f[11]/3 + 4*f[22]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] - 4*f[24]), 
    (-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24] + 
     eps*(-f[3]/2 - f[7]/2 - f[13]/4 + f[24]) + 
     eps^2*((-7*f[3])/6 - (11*f[7])/6 + f[11]/3 - (3*f[13])/4 + 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] - 4*f[24]), 
    eps^2*(f[3] + f[7] + f[13]/2 - 2*f[24]) + 
     eps*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((8*f[3])/3 + (16*f[7])/3 - (4*f[11])/3 + 2*f[13] - 4*f[24]), 
    eps^2*((-16*f[3])/3 - (32*f[7])/3 + (8*f[11])/3 - 4*f[13] + 8*f[24]), 
    eps*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]) + 
     eps^2*(-2*f[3] - 2*f[7] - f[13] + 4*f[24]), (4*f[3])/3 + (8*f[7])/3 - 
     (2*f[11])/3 + f[13] + eps^2*((7*f[3])/3 + (11*f[7])/3 - (2*f[11])/3 + 
       (3*f[13])/2 - 4*f[24]) + eps*(f[3] + f[7] + f[13]/2 - 2*f[24]) - 
     2*f[24], eps*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]) + 
     eps^2*(-f[3]/2 - f[7]/2 - f[13]/4 + f[24]), 
    eps*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]) + 
     eps^2*(-f[3]/2 - f[7]/2 - f[13]/4 + f[24]), 
    eps^2*(f[3] + f[7] + f[13]/2 - 2*f[24]) + 
     eps*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*(f[3] + f[7] + f[13]/2 - 2*f[24]) + 
     eps*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*((14*f[3])/3 + (28*f[7])/3 - (7*f[11])/3 + (7*f[13])/2 - 7*f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 4*f[13] - 8*f[24]), 
    eps^2*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 4*f[13] - 8*f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*(2*f[3] + 4*f[7] - f[11] + (3*f[13])/2 - 3*f[24]), 
    eps^2*(-4*f[3] - 8*f[7] + 2*f[11] - 3*f[13] + 6*f[24]), 
    eps^2*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]), 
    eps^2*(2*f[3] + 4*f[7] - f[11] + (3*f[13])/2 - 3*f[24]), 
    eps^2*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*(-4*f[3] - 8*f[7] + 2*f[11] - 3*f[13] + 6*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 4*f[13] - 8*f[24]), 
    eps^2*((-10*f[3])/3 - (20*f[7])/3 + (5*f[11])/3 - (5*f[13])/2 + 5*f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]), 
    eps^2*((-8*f[3])/3 - (16*f[7])/3 + (4*f[11])/3 - 2*f[13] + 4*f[24]), 
    eps^2*((16*f[3])/3 + (32*f[7])/3 - (8*f[11])/3 + 4*f[13] - 8*f[24]), 
    eps*((-2*f[3])/3 - (4*f[7])/3 + f[11]/3 - f[13]/2 + f[24]) + 
     eps^2*(-f[3]/2 - f[7]/2 - f[13]/4 + f[24]), 
    eps^2*(f[3] + f[7] + f[13]/2 - 2*f[24]) + 
     eps*((4*f[3])/3 + (8*f[7])/3 - (2*f[11])/3 + f[13] - 2*f[24]), 
    eps^2*(f[3]/2 + f[7]/2 + f[13]/4 - f[24]) + 
     eps*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps^2*(f[3]/2 + f[7]/2 + f[13]/4 - f[24]) + 
     eps*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]) + 
     eps^2*(-f[3] - f[7] - f[13]/2 + 2*f[24]), 
    eps*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]) + 
     eps^2*(-f[3] - f[7] - f[13]/2 + 2*f[24]), 
    eps^2*(f[3]/2 + f[7]/2 + f[13]/4 - f[24]) + 
     eps*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]) + 
     eps^2*(-f[3] - f[7] - f[13]/2 + 2*f[24]), 
    eps^2*(f[3]/2 + f[7]/2 + f[13]/4 - f[24]) + 
     eps*((2*f[3])/3 + (4*f[7])/3 - f[11]/3 + f[13]/2 - f[24]), 
    eps*((-4*f[3])/3 - (8*f[7])/3 + (2*f[11])/3 - f[13] + 2*f[24]) + 
     eps^2*(-f[3] - f[7] - f[13]/2 + 2*f[24]), 
    (2*f[18])/3 + eps*(-f[3]/6 - f[7]/6 - f[13]/12 - f[20]/6 + f[21]/3 + 
       f[24]/3) + eps^2*((-5*f[3])/216 - (5*f[5])/18 + (5*f[6])/24 + 
       (5*f[7])/216 - (5*f[11])/216 + (23*f[17])/36 + (2*f[19])/3 - 
       (10*f[20])/9 + (5*f[24])/12 - (5*f[25])/36), -(eps^2*f[18])/12, 
    eps^2*((4*f[3])/9 + (8*f[7])/9 - (2*f[11])/9 + f[13]/3 - (2*f[24])/3), 
    eps^2*(-f[3]/9 - (2*f[7])/9 + f[11]/18 - f[13]/12 + f[18]/6 + f[24]/6), 
    eps^2*(f[3]/18 + f[7]/9 - f[11]/36 + f[13]/24 - f[24]/12), 
    -(eps*f[18])/6 + eps^2*(f[3]/24 + f[7]/24 + f[13]/48 - f[20]/12 - 
       f[21]/12 - f[24]/12), eps^2*(f[3]/9 + (2*f[7])/9 - f[11]/18 + 
      f[13]/12 - f[24]/6), eps^2*(-f[3]/9 - (2*f[7])/9 + f[11]/18 - 
      f[13]/12 - f[18]/3 + f[24]/6), eps^2*(-f[3]/18 - f[7]/9 + f[11]/36 - 
      f[13]/24 + f[18]/3 + f[24]/12), eps^2*((8*f[3])/9 + (16*f[7])/9 - 
      (4*f[11])/9 + (2*f[13])/3 + (8*f[18])/3 - (4*f[24])/3), 
    eps^2*((-8*f[3])/9 - (16*f[7])/9 + (4*f[11])/9 - (2*f[13])/3 - 
      (8*f[18])/3 + (4*f[24])/3), eps^2*((-8*f[3])/9 - (16*f[7])/9 + 
      (4*f[11])/9 - (2*f[13])/3 - (8*f[18])/3 + (4*f[24])/3), 
    eps^2*(f[3]/3 + (2*f[7])/3 - f[11]/6 + f[13]/4 + (8*f[18])/3 - f[24]/2), 
    eps^2*((-11*f[3])/9 - (22*f[7])/9 + (11*f[11])/18 - (11*f[13])/12 + 
      (11*f[24])/6), (2*eps^2*f[21])/3 + eps*((4*f[3])/9 + (8*f[7])/9 - 
       (2*f[11])/9 + f[13]/3 + (4*f[18])/3 - (2*f[24])/3), 
    eps^2*(f[3]/4 + f[7]/4 + f[13]/8 + f[20]/6 - (2*f[21])/3 - f[24]/2) + 
     eps*(-f[3]/9 - (2*f[7])/9 + f[11]/18 - f[13]/12 - (4*f[18])/3 + 
       f[24]/6), eps^2*((8*f[3])/9 + (16*f[7])/9 - (4*f[11])/9 + 
      (2*f[13])/3 - (4*f[24])/3), eps^2*((-4*f[3])/9 - (8*f[7])/9 + 
      (2*f[11])/9 - f[13]/3 + (2*f[24])/3), 
    eps^2*((7*f[3])/9 + (14*f[7])/9 - (7*f[11])/18 + (7*f[13])/12 - 
      (7*f[24])/6), eps^2*((4*f[3])/9 + (8*f[7])/9 - (2*f[11])/9 + f[13]/3 - 
      (2*f[24])/3), eps^2*(-f[3]/9 - (2*f[7])/9 + f[11]/18 - f[13]/12 + 
      f[24]/6), eps*((5*f[3])/9 + (10*f[7])/9 - (5*f[11])/18 + (5*f[13])/12 - 
       (5*f[24])/6) + eps^2*((5*f[3])/12 + (5*f[7])/12 + (5*f[13])/24 + 
       f[22]/12 - (5*f[24])/6), eps^2*(-f[3]/18 - f[7]/9 + f[11]/36 - 
      f[13]/24 + f[24]/12), eps^2*((-7*f[3])/9 - (14*f[7])/9 + (7*f[11])/18 - 
      (7*f[13])/12 + (7*f[24])/6), eps^2*((5*f[3])/9 + (10*f[7])/9 - 
      (5*f[11])/18 + (5*f[13])/12 - (5*f[24])/6), 
    eps^2*((-4*f[3])/9 - (8*f[7])/9 + (2*f[11])/9 - f[13]/3 + (2*f[24])/3), 
    eps^2*((5*f[3])/9 + (10*f[7])/9 - (5*f[11])/18 + (5*f[13])/12 - 
      (5*f[24])/6), eps^2*((-4*f[3])/9 - (8*f[7])/9 + (2*f[11])/9 - f[13]/3 + 
      (2*f[24])/3), eps*((-4*f[3])/9 - (8*f[7])/9 + (2*f[11])/9 - f[13]/3 + 
       (2*f[24])/3) + eps^2*(-f[3]/3 - f[7]/3 - f[13]/6 + (2*f[24])/3), 
    (79*eps^2*f[18])/360, 5*eps*f[18] + eps^2*((-5*f[3])/4 - (5*f[7])/4 - 
       (5*f[13])/8 - 2*f[20] + (5*f[21])/2 + (5*f[24])/2)}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{-1, 0, 0, 0}, x]], 
    mono[G[{1, 0, 0, 0}, x]], mono[G[{-1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1, 0}, x]], 
    mono[G[{1, 0, 1, 0}, x]], mono[G[{-1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, y]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{1, 1, 1}, y]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1, 0}, x]*G[{1, x}, y]], mono[G[{1, 1}, x]*G[{1, x}, y]], 
    mono[G[{-1}, x]*Zeta[3]], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 1, 0}, x]], mono[G[{1}, y]*G[{0, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 0}, x]], mono[G[{1}, y]*G[{1, 1, 1}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], mono[Pi^2], 
    mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], 
    mono[Pi^2*G[{0, 1}, x]], mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1, 0}, x]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{-1, -1}, x]], 
    mono[Pi^2*G[{-1, 1}, x]], mono[Pi^2*G[{1, -1}, x]], 
    mono[Pi^2*G[{1, 1}, x]], mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1, x^(-1)}, y]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]], mono[Pi^2*G[{1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{x^(-1), 1}, y]], mono[Pi^2*G[{x^(-1), x^(-1)}, y]], 
    mono[Pi^2*G[{x, 1}, y]], mono[Pi^2*G[{x, x^(-1)}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^4], mono[Zeta[3]]}}, 
 A4["1L", "+++-", "Nc", "Finite"] -> 
  {{-f[3]/3 + f[7]/3 - f[11]/3 + f[17] + f[22] + 
     eps*((-2*f[3])/3 + (2*f[7])/3 - (2*f[11])/3 + 2*f[17] + 2*f[22]) + 
     eps^2*((-4*f[3])/3 + (4*f[7])/3 - (4*f[11])/3 + 4*f[17] + 4*f[22]), 
    eps^2*f[23], -2*eps^2*f[23], eps^2*f[24], 
    eps*f[23] + eps^2*((7*f[3])/12 - f[5] - f[7]/12 + f[11]/3 + f[13]/8 - 
       f[15]/2 + f[20] - (5*f[24])/2 + f[26]/2), 
    eps^2*(-2*f[23] - f[24] + f[25]), eps^2*(4*f[23] + 2*f[24] - 2*f[25]), 
    -2*eps^2*f[24], -2*eps*f[23] + eps^2*((-7*f[3])/6 + 2*f[5] + f[7]/6 - 
       (2*f[11])/3 - f[13]/4 + f[15] - 2*f[20] + 5*f[24] - f[26]), 
    eps*f[25] + eps^2*((-7*f[3])/3 + f[7]/3 - (4*f[11])/3 - f[13]/2 + 
       6*f[24] + f[27]), f[23] + eps*((7*f[3])/12 - f[5] - f[7]/12 + 
       f[11]/3 + f[13]/8 - f[15]/2 + f[20] - (5*f[24])/2 + f[26]/2) + 
     eps^2*((5*f[3])/3 - 2*f[5] + f[7]/3 + (2*f[11])/3 + f[13]/2 - f[15] + 
       f[19] - f[21] - 6*f[24] + f[26]), eps^2*(f[24] - f[25]), 
    eps^2*(f[24] - f[25]), eps^2*(-f[24] + f[25]), 
    eps^2*(-2*f[23] - f[24] + f[25]), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(4*f[23] + 2*f[24] - 2*f[25]), -2*eps^2*f[24], 
    -2*eps*f[23] + eps^2*((-7*f[3])/6 + 2*f[5] + f[7]/6 - (2*f[11])/3 - 
       f[13]/4 + f[15] - 2*f[20] + 5*f[24] - f[26]), 
    eps^2*(4*f[23] + 4*f[24] - 4*f[25]), 
    eps^2*(-8*f[23] - 8*f[24] + 8*f[25]), 4*eps^2*f[24], 
    4*eps*f[23] + eps^2*((7*f[3])/3 - 4*f[5] - f[7]/3 + (4*f[11])/3 + 
       f[13]/2 - 2*f[15] + 4*f[20] - 10*f[24] + 2*f[26]), 
    -2*eps*f[25] + eps^2*((14*f[3])/3 - (2*f[7])/3 + (8*f[11])/3 + f[13] - 
       12*f[24] - 2*f[27]), -2*f[23] + eps^2*((-10*f[3])/3 + 4*f[5] - 
       (2*f[7])/3 - (4*f[11])/3 - f[13] + 2*f[15] - 2*f[19] + 2*f[21] + 
       12*f[24] - 2*f[26]) + eps*((-7*f[3])/6 + 2*f[5] + f[7]/6 - 
       (2*f[11])/3 - f[13]/4 + f[15] - 2*f[20] + 5*f[24] - f[26]), 
    eps^2*(-2*f[24] + 2*f[25]), eps^2*(-2*f[24] + 2*f[25]), 
    f[24] + eps*((-7*f[3])/6 + f[7]/6 - (2*f[11])/3 - f[13]/4 + 3*f[24] + 
       f[27]) + eps^2*((-10*f[3])/3 + (7*f[7])/3 - (17*f[11])/6 - f[13]/4 + 
       3*f[22] + 12*f[24] - 3*f[25] + f[27]), -f[5] - f[15]/2 + f[20] - 
     f[24] + eps*(f[3]/36 - (5*f[5])/3 - f[6]/4 - f[7]/36 + f[11]/36 - 
       f[15] - (2*f[17])/3 + (4*f[20])/3 - (5*f[24])/2 + f[25]/6) + 
     eps^2*(f[3]/18 - (10*f[5])/3 - f[6]/2 - f[7]/18 + f[11]/18 - 2*f[15] - 
       (4*f[17])/3 + (8*f[20])/3 - 5*f[24] + f[25]/3), 
    eps^2*((7*f[3])/6 - f[7]/6 + (2*f[11])/3 + f[13]/4 - 3*f[24]) + 
     eps*(f[24] - f[25]), eps^2*(4*f[24] - 4*f[25]), 
    eps^2*((-7*f[3])/3 + f[7]/3 - (4*f[11])/3 - f[13]/2 + 6*f[24]) + 
     eps*(-2*f[24] + 2*f[25]), eps^2*(-2*f[24] + 2*f[25]), 
    eps^2*(-2*f[24] + 2*f[25]), eps^2*(-2*f[24] + 2*f[25]), 
    eps^2*(-2*f[24] + 2*f[25]), eps^2*(f[24] - f[25]), eps^2*(f[24] - f[25]), 
    eps^2*(f[24] - f[25]), eps^2*(f[24] - f[25]), f[24] - f[25]/2, 
    eps*(f[24]/2 - f[25]/4), eps^2*(f[24]/6 - f[25]/12), 
    eps^2*(-2*f[23] + f[24]/3 - f[25]/6), eps^2*(2*f[23] + f[24]), 
    eps^2*(-2*f[23] - f[24] + f[25]), eps^2*(-4*f[23] - 2*f[24]), 
    eps^2*(4*f[23] + 2*f[24] - 2*f[25]), -2*eps^2*f[25], 
    eps*(2*f[23] + f[24]) + eps^2*f[26], eps*(-2*f[23] - f[24] + f[25]) + 
     eps^2*((-7*f[3])/3 + 2*f[5] + f[7]/3 - (4*f[11])/3 - f[13]/2 + f[15] - 
       2*f[20] + 8*f[24] - f[26]), eps^2*(-4*f[23] - 2*f[24]), 
    eps^2*(4*f[23] + 4*f[24] - 4*f[25]), eps^2*(8*f[23] + 4*f[24]), 
    eps^2*(-8*f[23] - 8*f[24] + 8*f[25]), 4*eps^2*f[25], 
    eps*(-4*f[23] - 2*f[24]) - 2*eps^2*f[26], 
    eps*(4*f[23] + 2*f[24] - 2*f[25]) + eps^2*((14*f[3])/3 - 4*f[5] - 
       (2*f[7])/3 + (8*f[11])/3 + f[13] - 2*f[15] + 4*f[20] - 16*f[24] + 
       2*f[26]), -2*eps*f[25] + eps^2*((14*f[3])/3 - (2*f[7])/3 + 
       (8*f[11])/3 + f[13] - 12*f[24] - 2*f[27]), 
    f[24] + eps*((-7*f[3])/6 + 2*f[5] + f[7]/6 - (2*f[11])/3 - f[13]/4 + 
       f[15] - 2*f[20] + 5*f[24]) + eps^2*((-20*f[3])/9 + (10*f[5])/3 + 
       f[6]/2 + (11*f[7])/9 - (31*f[11])/18 - f[13]/4 + 2*f[15] + 
       (4*f[17])/3 - (8*f[20])/3 + 11*f[24] - f[25]/3), 
    eps^2*(-f[24] + f[25]), eps^2*(-f[24] + f[25]), eps^2*(-f[24] + f[25]), 
    eps^2*(-f[24] + f[25]), eps^2*(4*f[23] + 2*f[24]), 
    eps^2*(-4*f[23] - 2*f[24]), eps^2*(-4*f[23] - 2*f[24]), 
    eps^2*(4*f[23] + 4*f[24] - 4*f[25]), eps^2*(-8*f[23] - 4*f[24]), 
    eps^2*(8*f[23] + 4*f[24]), eps^2*(8*f[23] + 4*f[24]), 
    eps^2*(-8*f[23] - 8*f[24] + 8*f[25]), eps^2*(-4*f[24] + 8*f[25]), 
    eps^2*((14*f[3])/3 - 4*f[5] - (2*f[7])/3 + (8*f[11])/3 + f[13] - 
       2*f[15] + 4*f[20] - 16*f[24]) - 2*eps*f[25], 
    eps^2*(-4*f[24] + 8*f[25]), eps^2*(8*f[24] - 16*f[25]), 
    eps^2*(8*f[24] - 16*f[25]), eps^2*((-28*f[3])/3 + 8*f[5] + (4*f[7])/3 - 
       (16*f[11])/3 - 2*f[13] + 4*f[15] - 8*f[20] + 32*f[24]) + 4*eps*f[25], 
    4*eps*f[25] + eps^2*((-28*f[3])/3 + (4*f[7])/3 - (16*f[11])/3 - 2*f[13] + 
       24*f[24] + 4*f[27]), eps*((7*f[3])/3 - 4*f[5] - f[7]/3 + (4*f[11])/3 + 
       f[13]/2 - 2*f[15] + 4*f[20] - 10*f[24]) - 2*f[24] + 
     eps^2*((40*f[3])/9 - (20*f[5])/3 - f[6] - (22*f[7])/9 + (31*f[11])/9 + 
       f[13]/2 - 4*f[15] - (8*f[17])/3 + (16*f[20])/3 - 22*f[24] + 
       (2*f[25])/3), eps^2*(2*f[24] - 2*f[25]), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(2*f[24] - 2*f[25]), eps^2*(2*f[24] - 2*f[25]), 
    -2*f[24] + eps*((7*f[3])/3 - f[7]/3 + (4*f[11])/3 + f[13]/2 - 6*f[24] - 
       2*f[27]) + eps^2*((20*f[3])/3 - (14*f[7])/3 + (17*f[11])/3 + f[13]/2 - 
       6*f[22] - 24*f[24] + 6*f[25] - 2*f[27]), 2*f[5] + f[15] - 2*f[20] + 
     2*f[24] + eps^2*(-f[3]/9 + (20*f[5])/3 + f[6] + f[7]/9 - f[11]/9 + 
       4*f[15] + (8*f[17])/3 - (16*f[20])/3 + 10*f[24] - (2*f[25])/3) + 
     eps*(-f[3]/18 + (10*f[5])/3 + f[6]/2 + f[7]/18 - f[11]/18 + 2*f[15] + 
       (4*f[17])/3 - (8*f[20])/3 + 5*f[24] - f[25]/3), 
    eps^2*(2*f[24] - 2*f[25]), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(-4*f[24] + 4*f[25]), eps^2*(-4*f[24] + 4*f[25]), 
    eps^2*(-2*f[24] + 2*f[25]), eps^2*(4*f[24] - 4*f[25]), 
    eps^2*(2*f[24] - 2*f[25]), eps^2*(-4*f[24] + 4*f[25]), 
    eps^2*(-8*f[24] + 8*f[25]), eps^2*(4*f[24] - 4*f[25]), 
    eps^2*(4*f[24] - 4*f[25]), eps^2*(4*f[24] - 4*f[25]), 
    eps^2*(4*f[24] - 4*f[25]), eps^2*(-2*f[24] + 2*f[25]), 
    eps^2*(-2*f[24] + 2*f[25]), eps^2*(-2*f[24] + 2*f[25]), 
    eps^2*(-2*f[24] + 2*f[25]), -2*f[24] + f[25], eps*(-f[24] + f[25]/2), 
    eps^2*(-f[24]/3 + f[25]/6), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(-4*f[24] + 4*f[25]), eps^2*(10*f[23] + 5*f[24]), 
    eps^2*(-10*f[23] - (38*f[24])/3 + (16*f[25])/3), 
    f[27] + eps*((-7*f[3])/6 + (7*f[7])/6 - (7*f[11])/6 + 3*f[22] + 6*f[24] - 
       3*f[25] + f[27]) + eps^2*((-7*f[3])/3 + (7*f[7])/3 - (7*f[11])/3 + 
       6*f[22] + 12*f[24] - 6*f[25] + 2*f[27]), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(-4*f[24] + 4*f[25]), 
    eps^2*((13*f[3])/6 - (7*f[7])/6 + (5*f[11])/3 + f[13]/4 - 6*f[24]) + 
     eps*((7*f[3])/6 - f[7]/6 + (2*f[11])/3 + f[13]/4 - 3*f[24]) + f[24] - 
     f[25], eps^2*(2*f[24] - 2*f[25]), eps^2*(-4*f[24] + 4*f[25]), 
    eps^2*((-7*f[3])/3 + f[7]/3 - (4*f[11])/3 - f[13]/2 + 6*f[24]) + 
     eps*(-2*f[24] + 2*f[25]), eps^2*(-4*f[24] + 4*f[25]), 
    eps^2*(8*f[24] - 8*f[25]), 
    eps^2*((14*f[3])/3 - (2*f[7])/3 + (8*f[11])/3 + f[13] - 12*f[24]) + 
     eps*(4*f[24] - 4*f[25]), -2*f[24] + 
     eps*((-7*f[3])/3 + f[7]/3 - (4*f[11])/3 - f[13]/2 + 6*f[24]) + 
     eps^2*((-13*f[3])/3 + (7*f[7])/3 - (10*f[11])/3 - f[13]/2 + 12*f[24]) + 
     2*f[25], eps^2*((7*f[3])/6 - f[7]/6 + (2*f[11])/3 + f[13]/4 - 3*f[24]) + 
     eps*(f[24] - f[25]), eps^2*((7*f[3])/6 - f[7]/6 + (2*f[11])/3 + 
       f[13]/4 - 3*f[24]) + eps*(f[24] - f[25]), 
    eps^2*((-7*f[3])/3 + f[7]/3 - (4*f[11])/3 - f[13]/2 + 6*f[24]) + 
     eps*(-2*f[24] + 2*f[25]), eps^2*((-7*f[3])/3 + f[7]/3 - (4*f[11])/3 - 
       f[13]/2 + 6*f[24]) + eps*(-2*f[24] + 2*f[25]), -2*f[24] + f[25], 
    eps*(-f[24] + f[25]/2), eps^2*(-f[24]/3 + f[25]/6), 
    eps^2*((-23*f[24])/3 + (22*f[25])/3), eps^2*(-f[24] + f[25]), 
    eps^2*(2*f[24] - 2*f[25]), eps^2*(-f[24] + f[25]), 
    eps^2*(2*f[24] - 2*f[25]), eps^2*(4*f[24] - 4*f[25]), 
    eps^2*(4*f[24] - 4*f[25]), eps^2*(-8*f[24] + 8*f[25]), 
    eps^2*(-8*f[24] + 8*f[25]), eps^2*(-f[24] + f[25]), 
    eps^2*(-f[24] + f[25]), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(2*f[24] - 2*f[25]), eps^2*(f[24] - f[25]), 
    eps^2*(-2*f[24] + 2*f[25]), eps^2*(-3*f[24] + 3*f[25]), 
    eps^2*(6*f[24] - 6*f[25]), eps^2*(f[24] - f[25]), 
    eps^2*(-3*f[24] + 3*f[25]), eps^2*(-2*f[24] + 2*f[25]), 
    eps^2*(6*f[24] - 6*f[25]), eps^2*(4*f[24] - 4*f[25]), 
    eps^2*(-8*f[24] + 8*f[25]), eps^2*(5*f[24] - 5*f[25]), 
    eps^2*(-f[24] + f[25]), eps^2*(-f[24] + f[25]), 
    eps^2*(2*f[24] - 2*f[25]), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(-f[24] + f[25]), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(-f[24] + f[25]), eps^2*(-f[24] + f[25]), 
    eps^2*(2*f[24] - 2*f[25]), eps^2*(2*f[24] - 2*f[25]), 
    eps^2*(4*f[24] - 4*f[25]), eps^2*(-8*f[24] + 8*f[25]), 
    eps^2*((7*f[3])/6 - f[7]/6 + (2*f[11])/3 + f[13]/4 - 3*f[24]) + 
     eps*(f[24] - f[25]), eps^2*((-7*f[3])/3 + f[7]/3 - (4*f[11])/3 - 
       f[13]/2 + 6*f[24]) + eps*(-2*f[24] + 2*f[25]), 
    eps^2*((-7*f[3])/6 + f[7]/6 - (2*f[11])/3 - f[13]/4 + 3*f[24]) + 
     eps*(-f[24] + f[25]), eps^2*((-7*f[3])/6 + f[7]/6 - (2*f[11])/3 - 
       f[13]/4 + 3*f[24]) + eps*(-f[24] + f[25]), 
    eps^2*((7*f[3])/3 - f[7]/3 + (4*f[11])/3 + f[13]/2 - 6*f[24]) + 
     eps*(2*f[24] - 2*f[25]), eps^2*((7*f[3])/3 - f[7]/3 + (4*f[11])/3 + 
       f[13]/2 - 6*f[24]) + eps*(2*f[24] - 2*f[25]), 
    eps^2*((-7*f[3])/6 + f[7]/6 - (2*f[11])/3 - f[13]/4 + 3*f[24]) + 
     eps*(-f[24] + f[25]), eps^2*((7*f[3])/3 - f[7]/3 + (4*f[11])/3 + 
       f[13]/2 - 6*f[24]) + eps*(2*f[24] - 2*f[25]), 
    eps^2*((-7*f[3])/6 + f[7]/6 - (2*f[11])/3 - f[13]/4 + 3*f[24]) + 
     eps*(-f[24] + f[25]), eps^2*((7*f[3])/3 - f[7]/3 + (4*f[11])/3 + 
       f[13]/2 - 6*f[24]) + eps*(2*f[24] - 2*f[25]), f[24] - f[25]/2, 
    -f[24] + eps*(f[24]/2 - f[25]/4) + f[25]/2, eps^2*(f[24]/6 - f[25]/12) + 
     eps*((-2*f[24])/3 + f[25]/3), eps^2*(-f[24]/4 + f[25]/8), 
    (2*f[23])/3 + (2*f[24])/3 - f[25]/3 + 
     eps*((7*f[3])/18 + f[5]/6 - f[7]/18 + (2*f[11])/9 + f[13]/12 + 
       f[15]/12 - f[20]/6 - (11*f[24])/12 + f[25]/24 + f[26]/3) + 
     eps^2*((229*f[3])/216 + f[5]/18 + (5*f[6])/24 + (59*f[7])/216 + 
       (85*f[11])/216 + f[13]/3 + f[15]/6 + (23*f[17])/36 + (2*f[19])/3 - 
       (10*f[20])/9 - (2*f[21])/3 + f[22]/12 - (23*f[24])/12 - (5*f[25])/36 + 
       (2*f[26])/3), -(eps^2*f[23])/12, eps^2*((-2*f[24])/3 + (2*f[25])/3), 
    eps^2*(f[23]/6 + f[24]/6 - f[25]/6), (eps^2*f[24])/12, 
    eps*(-f[23]/6 - f[24]/12 + f[25]/24) + 
     eps^2*((-7*f[3])/72 + f[5]/12 + f[7]/72 - f[11]/18 - f[13]/48 + 
       f[15]/24 - f[20]/12 + f[24]/3 - f[26]/12), eps^2*(-f[24]/6 + f[25]/6), 
    eps^2*(-f[23]/3 - f[24]/6), eps^2*(f[23]/3 + f[24]/4 - f[25]/6), 
    eps^2*((8*f[23])/3 + (4*f[24])/3), eps^2*((-8*f[23])/3 - (4*f[24])/3), 
    eps^2*((-8*f[23])/3 - (4*f[24])/3), 
    eps^2*((8*f[23])/3 + (5*f[24])/2 - f[25]), 
    eps^2*((3*f[24])/2 - (5*f[25])/3), eps*((4*f[23])/3 + (2*f[24])/3) + 
     (2*eps^2*f[26])/3, eps*((-4*f[23])/3 - (4*f[24])/3 + (7*f[25])/12) + 
     eps^2*((-7*f[3])/12 - f[5]/6 + f[7]/12 - f[11]/3 - f[13]/8 - f[15]/12 + 
       f[20]/6 + (4*f[24])/3 - (2*f[26])/3), 
    eps^2*((-4*f[24])/3 + (4*f[25])/3), eps^2*((2*f[24])/3 - (2*f[25])/3), 
    eps^2*((-7*f[24])/6 + (7*f[25])/6), eps^2*((-2*f[24])/3 + (2*f[25])/3), 
    eps^2*(f[24]/6 - f[25]/6), eps*((-2*f[24])/3 + (3*f[25])/4) + 
     eps^2*((-35*f[3])/36 + (5*f[7])/36 - (5*f[11])/9 - (5*f[13])/24 + 
       (5*f[24])/2 + f[27]/12), eps^2*(f[24]/12 - f[25]/12), 
    eps^2*((7*f[24])/6 - (7*f[25])/6), eps^2*((-5*f[24])/6 + (5*f[25])/6), 
    eps^2*((2*f[24])/3 - (2*f[25])/3), eps^2*((-5*f[24])/6 + (5*f[25])/6), 
    eps^2*((2*f[24])/3 - (2*f[25])/3), 
    eps^2*((7*f[3])/9 - f[7]/9 + (4*f[11])/9 + f[13]/6 - 2*f[24]) + 
     eps*((2*f[24])/3 - (2*f[25])/3), 
    eps^2*((79*f[23])/360 + (59*f[24])/240 - (59*f[25])/480), 
    eps*(5*f[23] + (23*f[24])/3 - (23*f[25])/6) + 
     eps^2*((35*f[3])/12 + 2*f[5] - (5*f[7])/12 + (5*f[11])/3 + (5*f[13])/8 + 
       f[15] - 2*f[20] - (31*f[24])/6 - f[25]/6 + (5*f[26])/2)}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*Log[mt2]^3], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0, 0}, x]], mono[G[{1, 0, 0, 0}, x]], 
    mono[G[{-1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, y]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1, 0}, x]], mono[G[{1, 0, 1, 0}, x]], 
    mono[G[{-1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, y]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{1, 1, 1}, y]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1, 0}, x]*G[{1, x}, y]], 
    mono[G[{1, 1}, x]*G[{1, x}, y]], mono[G[{-1}, x]*Zeta[3]], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 1, 0}, x]], mono[G[{1}, y]*G[{0, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 0}, x]], mono[G[{1}, y]*G[{1, 1, 1}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*Log[mt2]^3], mono[G[{1}, y]*Zeta[3]], 
    mono[G[{x, 0, 0, 1}, y]], mono[G[{x, 0, 1, 1}, y]], 
    mono[G[{x^(-1), 0, 0, 1}, y]], mono[G[{x^(-1), 0, 1, 1}, y]], 
    mono[G[{x, 1, 0, 1}, y]], mono[G[{x^(-1), 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 1, 1}, y]], mono[G[{x, 1, 1, 1}, y]], 
    mono[G[{x^(-1), x, 0, 1}, y]], mono[G[{x^(-1), x^(-1), 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 1, 1}, y]], mono[G[{x^(-1), x, 1, 1}, y]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], 
    mono[Pi^2*G[{0, 1}, x]], mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1, 0}, x]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{-1, -1}, x]], 
    mono[Pi^2*G[{-1, 1}, x]], mono[Pi^2*G[{1, -1}, x]], 
    mono[Pi^2*G[{1, 1}, x]], mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1, x^(-1)}, y]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]], mono[Pi^2*G[{1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{x^(-1), 1}, y]], mono[Pi^2*G[{x^(-1), x^(-1)}, y]], 
    mono[Pi^2*G[{x, 1}, y]], mono[Pi^2*G[{x, x^(-1)}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^4], mono[Zeta[3]]}}}


==> anc/A1L_+++-_Nc_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (2*(1 - x + x^2))/(-1 + x)^2 + 2/(-1 + y) - (2*x*y)/(-1 + x)^2}, 
 A1["1L", "+++-", "Nc", "PolesIR"] -> 
  {{f[1]/eps^2 + (7*f[1])/(3*eps), f[1]/(2*eps), f[1]/2, (eps*f[1])/4, 
    (eps^2*f[1])/12, -(f[1]/eps), -f[1], -(eps*f[1])/2, -(eps^2*f[1])/6, 
    -(f[1]/eps), -f[1], -(eps*f[1])/2, -(eps^2*f[1])/6, (7*f[1])/3, 
    -f[1]/2 + (7*eps*f[1])/6, -(eps*f[1])/3 + (7*eps^2*f[1])/18, 
    -(eps^2*f[1])/8}, {mono[1], mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], mono[G[{1}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4]}}, 
 A2["1L", "+++-", "Nc", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "+++-", "Nc", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "+++-", "Nc", "PolesIR"] -> 
  {{f[1]/eps^2 + (7*f[1])/(3*eps), f[1]/(2*eps), f[1]/2, (eps*f[1])/4, 
    (eps^2*f[1])/12, -(f[1]/eps), -f[1], -(eps*f[1])/2, -(eps^2*f[1])/6, 
    -(f[1]/eps), -f[1], -(eps*f[1])/2, -(eps^2*f[1])/6, (7*f[1])/3, 
    -f[1]/2 + (7*eps*f[1])/6, -(eps*f[1])/3 + (7*eps^2*f[1])/18, 
    -(eps^2*f[1])/8}, {mono[1], mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], mono[G[{1}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4]}}}


==> anc/A1L_+++-_Nc_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (2*(1 - x + x^2))/(-1 + x)^2 + 2/(-1 + y) - (2*x*y)/(-1 + x)^2}, 
 A1["1L", "+++-", "Nc", "PolesUVIR"] -> 
  {{-f[1] + f[1]/eps^2 - f[1]/(4*eps) - 2*eps*f[1] - 4*eps^2*f[1], 
    f[1]/(2*eps), f[1]/2, (eps*f[1])/4, (eps^2*f[1])/12, -(f[1]/eps), -f[1], 
    -(eps*f[1])/2, -(eps^2*f[1])/6, -(f[1]/eps), -f[1], -(eps*f[1])/2, 
    -(eps^2*f[1])/6, f[1]/2, -f[1]/2 + (eps*f[1])/4, 
    -(eps*f[1])/3 + (eps^2*f[1])/12, -(eps^2*f[1])/8, 
    -(eps*f[1])/16 - (eps^2*f[1])/12, (eps^2*f[1])/4}, 
   {mono[1], mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], mono[G[{1}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], mono[Pi^2], 
    mono[Zeta[3]]}}, A2["1L", "+++-", "Nc", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "+++-", "Nc", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "+++-", "Nc", "PolesUVIR"] -> 
  {{-f[1] + f[1]/eps^2 - f[1]/(4*eps) - 2*eps*f[1] - 4*eps^2*f[1], 
    f[1]/(2*eps), f[1]/2, (eps*f[1])/4, (eps^2*f[1])/12, -(f[1]/eps), -f[1], 
    -(eps*f[1])/2, -(eps^2*f[1])/6, -(f[1]/eps), -f[1], -(eps*f[1])/2, 
    -(eps^2*f[1])/6, f[1]/2, -f[1]/2 + (eps*f[1])/4, 
    -(eps*f[1])/3 + (eps^2*f[1])/12, -(eps^2*f[1])/8, 
    -(eps*f[1])/16 - (eps^2*f[1])/12, (eps^2*f[1])/4}, 
   {mono[1], mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], mono[G[{1}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]^3], mono[G[{1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], mono[Pi^2], 
    mono[Zeta[3]]}}}


==> anc/A1L_+++-_Nh_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-2*(1 - x + x^2))/(3*(-1 + x)^2) - 2/(3*(-1 + y)) + 
    (2*x*y)/(3*(-1 + x)^2)}, A1["1L", "+++-", "Nh", "Finite"] -> 
  {{f[1], (eps*f[1])/2, (eps^2*f[1])/6, -(eps*f[1])/12, (eps^2*f[1])/3}, 
   {mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], 
    mono[Zeta[3]]}}, A2["1L", "+++-", "Nh", "Finite"] -> {{0}, {mono[1]}}, 
 A3["1L", "+++-", "Nh", "Finite"] -> {{0}, {mono[1]}}, 
 A4["1L", "+++-", "Nh", "Finite"] -> 
  {{f[1], (eps*f[1])/2, (eps^2*f[1])/6, -(eps*f[1])/12, (eps^2*f[1])/3}, 
   {mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], 
    mono[Zeta[3]]}}}


==> anc/A1L_+++-_Nh_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["1L", "+++-", "Nh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A2["1L", "+++-", "Nh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "+++-", "Nh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "+++-", "Nh", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A1L_+++-_Nh_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (2*(1 - x + x^2))/(3*(-1 + x)^2) + 2/(3*(-1 + y)) - 
    (2*x*y)/(3*(-1 + x)^2)}, A1["1L", "+++-", "Nh", "PolesUVIR"] -> 
  {{f[1], (eps*f[1])/2, (eps^2*f[1])/6, -(eps*f[1])/12, (eps^2*f[1])/3}, 
   {mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], 
    mono[Zeta[3]]}}, A2["1L", "+++-", "Nh", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "+++-", "Nh", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "+++-", "Nh", "PolesUVIR"] -> 
  {{f[1], (eps*f[1])/2, (eps^2*f[1])/6, -(eps*f[1])/12, (eps^2*f[1])/3}, 
   {mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], 
    mono[Zeta[3]]}}}


==> anc/A1L_+++-_Nl_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["1L", "+++-", "Nl", "Finite"] -> {{0}, {mono[1]}}, 
 A2["1L", "+++-", "Nl", "Finite"] -> {{0}, {mono[1]}}, 
 A3["1L", "+++-", "Nl", "Finite"] -> {{0}, {mono[1]}}, 
 A4["1L", "+++-", "Nl", "Finite"] -> {{0}, {mono[1]}}}


==> anc/A1L_+++-_Nl_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-2*(1 - x + x^2))/(3*(-1 + x)^2) - 2/(3*(-1 + y)) + 
    (2*x*y)/(3*(-1 + x)^2)}, A1["1L", "+++-", "Nl", "PolesIR"] -> 
  {{f[1]/eps, f[1], (eps*f[1])/2, (eps^2*f[1])/6}, 
   {mono[1], mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3]}}, 
 A2["1L", "+++-", "Nl", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "+++-", "Nl", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "+++-", "Nl", "PolesIR"] -> 
  {{f[1]/eps, f[1], (eps*f[1])/2, (eps^2*f[1])/6}, 
   {mono[1], mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3]}}}


==> anc/A1L_+++-_Nl_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["1L", "+++-", "Nl", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A2["1L", "+++-", "Nl", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A3["1L", "+++-", "Nl", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["1L", "+++-", "Nl", "PolesUVIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_++++_NcNh_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -2/(3*(-1 + x)^4) + (18*x)/(-1 + x)^4 - (56*x^2)/(3*(-1 + x)^4) + 
    (18*x^3)/(-1 + x)^4 - (2*x^4)/(3*(-1 + x)^4) + 
    ((2*x)/(3*(-1 + x)^4) - (52*x^2)/(3*(-1 + x)^4) + (2*x^3)/(3*(-1 + x)^4))*
     y, f[2] -> -4/(-1 + x)^4 + (92*x)/(-1 + x)^4 - (96*x^2)/(-1 + x)^4 + 
    (92*x^3)/(-1 + x)^4 - (4*x^4)/(-1 + x)^4 + 
    ((4*x)/(-1 + x)^4 - (88*x^2)/(-1 + x)^4 + (4*x^3)/(-1 + x)^4)*y, 
  f[3] -> (-118*x)/(3*(-1 + x)^5) + (116*x^2)/(3*(-1 + x)^5) - 
    (116*x^3)/(3*(-1 + x)^5) - (2*x^4)/(3*(-1 + x)^5) + 
    (2*x^2*(59 + x)*y)/(3*(-1 + x)^5), 
  f[4] -> 4/(3*(-1 + x)^5) - (232*x)/(3*(-1 + x)^5) + (28*x^2)/(-1 + x)^5 - 
    (76*x^3)/(3*(-1 + x)^5) - (152*x^4)/(3*(-1 + x)^5) + 
    (4*x^5)/(3*(-1 + x)^5) + ((-4*x)/(3*(-1 + x)^5) + (76*x^2)/(-1 + x)^5 + 
      (148*x^3)/(3*(-1 + x)^5) - (4*x^4)/(3*(-1 + x)^5))*y, 
  f[5] -> -4/(3*(-1 + y)), f[6] -> 2/3 - 16/(-1 + x)^2 - 16/(-1 + x), 
  f[7] -> 4 - 80/(-1 + x)^2 - 80/(-1 + x), 
  f[8] -> 40/(-1 + x)^3 + 122/(3*(-1 + x)^2) + 2/(3*(-1 + x)), 
  f[9] -> -4/3 + 368/(3*(-1 + x)^3) + 512/(3*(-1 + x)^2) + 136/(3*(-1 + x))}, 
 A1["2L", "++++", "NcNh", "PolesIR"] -> 
  {{-18*f[1] + f[1]/eps^2 + 6*f[2] + f[2]/eps, (3*f[1])/2 - f[2]/4, 
    ((15*f[1])/4 - (5*f[2])/8)/eps + f[3], -3*f[1] + f[2]/2, 
    (7*f[1])/5 + ((-3*f[1])/2 + f[2]/4)/eps - (7*f[2])/30 - (2*f[3])/5, 
    ((3*f[1])/2 - f[2]/4)/eps^2 + ((-4*f[1])/5 + (2*f[2])/15 + (4*f[3])/5)/
      eps + f[4], (3*f[1])/5 - f[2]/10 + (2*f[3])/5, (-3*f[1])/4 + f[2]/8, 
    -3*f[1] + f[2]/2, (-21*f[1])/5 + (-3*f[1] + f[2]/2)/eps + (7*f[2])/10 - 
     (4*f[3])/5, (7*f[1])/5 + ((-3*f[1])/2 + f[2]/4)/eps - (7*f[2])/30 - 
     (2*f[3])/5, 6*f[1] - f[2], 0, (29*f[1])/10 - (29*f[2])/60 - (2*f[3])/5, 
    (236*f[1])/15 - (139*f[2])/60 + ((-29*f[1])/10 + (29*f[2])/60 + 
       (2*f[3])/5)/eps^2 - (22*f[3])/5 + ((-323*f[1])/60 + (353*f[2])/360 + 
       (7*f[3])/15 + f[4]/2)/eps + 3*f[4], (3*f[1])/4 - f[2]/8, 
    (3*f[1])/4 - f[2]/8, (-3*f[1])/2 + f[2]/4, (29*f[1])/10 - (29*f[2])/60 - 
     (2*f[3])/5, (-53*f[1])/60 + (53*f[2])/360 + 
     ((29*f[1])/10 - (29*f[2])/60 - (2*f[3])/5)/eps + (7*f[3])/15 - f[4]/2, 
    (-53*f[1])/60 + (53*f[2])/360 + ((29*f[1])/10 - (29*f[2])/60 - 
       (2*f[3])/5)/eps + (7*f[3])/15 - f[4]/2, (29*f[1])/10 - (29*f[2])/60 - 
     (2*f[3])/5, (-94*f[1])/15 + (203*f[2])/180 + (14*f[3])/15 + f[5]/eps, 
    (29*f[1])/20 - (29*f[2])/120 - f[3]/5 + (7*f[5])/4, 
    (-21*f[1])/4 + (7*f[2])/8, (29*f[1])/5 - (29*f[2])/30 - (4*f[3])/5, 
    (7*f[1])/5 + ((-3*f[1])/2 + f[2]/4)/eps - (7*f[2])/30 - (2*f[3])/5, 
    (353*f[1])/30 - (353*f[2])/180 + ((29*f[1])/5 - (29*f[2])/30 - 
       (4*f[3])/5)/eps - (14*f[3])/15 - f[4], (29*f[1])/10 - (29*f[2])/60 - 
     (2*f[3])/5, (-58*f[1])/5 + (29*f[2])/15 + (8*f[3])/5, 
    (7*f[1])/3 - f[1]/eps - f[2], (-3*f[1])/2 + f[2]/4, (-3*f[1])/2 + f[2]/4, 
    3*f[1] - f[2]/2, (-29*f[1])/5 + (29*f[2])/30 + (4*f[3])/5, 
    -f[1] - (2*f[5])/eps, (-7*f[5])/2, (9*f[1])/2 - (3*f[2])/4, 
    (7*f[1])/3 - f[1]/eps - f[2], (-3*f[1])/2 + f[2]/4, 
    (7*f[1])/5 + ((-3*f[1])/2 + f[2]/4)/eps - (7*f[2])/30 - (2*f[3])/5, 
    (-3*f[1])/2 + f[2]/4, 3*f[1] - f[2]/2, (-29*f[1])/5 + (29*f[2])/30 + 
     (4*f[3])/5, -f[1] - (2*f[5])/eps, (-7*f[5])/2, (9*f[1])/2 - (3*f[2])/4, 
    (7*f[1])/3 + (2*f[5])/eps^2 + (14*f[5])/(3*eps), 
    -f[1]/2 + (49*f[5])/6 + f[5]/eps, (-4*f[5])/3, 
    (383*f[1])/360 - (353*f[2])/2160 - (7*f[3])/90 - f[4]/12 + 
     ((29*f[1])/60 - (29*f[2])/360 - f[3]/15 - f[5]/6)/eps - (7*f[5])/36, 
    -f[1]/8 + f[2]/48, f[1]/2 - f[2]/12, (-7*f[1])/20 + 
     (-f[1]/4 + f[2]/24)/eps + (7*f[2])/120 - f[3]/15 - f[5]/24, 
    -f[1]/8 + f[2]/48, f[1]/4 - f[2]/24, f[1]/4 - f[2]/24, 
    (-29*f[1])/30 + (29*f[2])/180 + (2*f[3])/15, 
    (-29*f[1])/60 + (29*f[2])/360 + f[3]/15 + f[5]/12, 
    (-29*f[1])/60 + (29*f[2])/360 + f[3]/15 + f[5]/12, -f[5]/6, 
    -f[1]/48 + f[2]/288, (-46*f[1])/5 + ((-9*f[1])/2 + (3*f[2])/4)/eps + 
     (23*f[2])/15 - (4*f[3])/5 + f[5]/3}, {mono[1], mono[G[{0, 0, 0, 0}, x]], 
    mono[G[{0, 0, 0}, x]], mono[G[{0, 0, -1, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, -1, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, -1, -1, 0}, x]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 0, 0}, x]], mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, -1, 0}, x]], mono[G[{0}, x]*G[{-1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0}, x]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{-1, -1, 0}, x]], mono[G[{1}, x]], 
    mono[G[{1}, x]*G[{0, 0, 0}, x]], mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, -1, 0}, x]], mono[G[{1}, x]*G[{-1, 0}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0, 0}, x]], mono[G[{1}, y]*G[{0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{0, -1, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Zeta[3]], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], 
    mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{0}, x]^2], 
    mono[Pi^2*G[{0}, x]*G[{1}, x]], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*Log[mt2]], mono[Pi^4], mono[Zeta[3]]}}, 
 A2["2L", "++++", "NcNh", "PolesIR"] -> 
  {{-18*f[6] + f[6]/eps^2 + 6*f[7] + f[7]/eps, (3*f[6])/2 - f[7]/4, 
    ((15*f[6])/4 - (5*f[7])/8)/eps + f[8], -3*f[6] + f[7]/2, 
    (7*f[6])/5 + ((-3*f[6])/2 + f[7]/4)/eps - (7*f[7])/30 - (2*f[8])/5, 
    ((3*f[6])/2 - f[7]/4)/eps^2 + ((-4*f[6])/5 + (2*f[7])/15 + (4*f[8])/5)/
      eps + f[9], (3*f[6])/5 - f[7]/10 + (2*f[8])/5, (-3*f[6])/4 + f[7]/8, 
    -3*f[6] + f[7]/2, (-21*f[6])/5 + (-3*f[6] + f[7]/2)/eps + (7*f[7])/10 - 
     (4*f[8])/5, (7*f[6])/5 + ((-3*f[6])/2 + f[7]/4)/eps - (7*f[7])/30 - 
     (2*f[8])/5, 6*f[6] - f[7], (29*f[6])/10 - (29*f[7])/60 - (2*f[8])/5, 
    (236*f[6])/15 - (139*f[7])/60 + ((-29*f[6])/10 + (29*f[7])/60 + 
       (2*f[8])/5)/eps^2 - (22*f[8])/5 + ((-323*f[6])/60 + (353*f[7])/360 + 
       (7*f[8])/15 + f[9]/2)/eps + 3*f[9], (3*f[6])/4 - f[7]/8, 
    (3*f[6])/4 - f[7]/8, (-3*f[6])/2 + f[7]/4, (29*f[6])/10 - (29*f[7])/60 - 
     (2*f[8])/5, (-53*f[6])/60 + (53*f[7])/360 + 
     ((29*f[6])/10 - (29*f[7])/60 - (2*f[8])/5)/eps + (7*f[8])/15 - f[9]/2, 
    (-53*f[6])/60 + (53*f[7])/360 + ((29*f[6])/10 - (29*f[7])/60 - 
       (2*f[8])/5)/eps + (7*f[8])/15 - f[9]/2, (29*f[6])/10 - (29*f[7])/60 - 
     (2*f[8])/5, (-94*f[6])/15 + (203*f[7])/180 + (14*f[8])/15, 
    (29*f[6])/20 - (29*f[7])/120 - f[8]/5, (-21*f[6])/4 + (7*f[7])/8, 
    (29*f[6])/5 - (29*f[7])/30 - (4*f[8])/5, 
    (7*f[6])/5 + ((-3*f[6])/2 + f[7]/4)/eps - (7*f[7])/30 - (2*f[8])/5, 
    (353*f[6])/30 - (353*f[7])/180 + ((29*f[6])/5 - (29*f[7])/30 - 
       (4*f[8])/5)/eps - (14*f[8])/15 - f[9], (29*f[6])/10 - (29*f[7])/60 - 
     (2*f[8])/5, (-58*f[6])/5 + (29*f[7])/15 + (8*f[8])/5, 
    (7*f[6])/3 - f[6]/eps - f[7], (-3*f[6])/2 + f[7]/4, (-3*f[6])/2 + f[7]/4, 
    3*f[6] - f[7]/2, (-29*f[6])/5 + (29*f[7])/30 + (4*f[8])/5, -f[6], 
    (9*f[6])/2 - (3*f[7])/4, (7*f[6])/3 - f[6]/eps - f[7], 
    (-3*f[6])/2 + f[7]/4, (7*f[6])/5 + ((-3*f[6])/2 + f[7]/4)/eps - 
     (7*f[7])/30 - (2*f[8])/5, (-3*f[6])/2 + f[7]/4, 3*f[6] - f[7]/2, 
    (-29*f[6])/5 + (29*f[7])/30 + (4*f[8])/5, -f[6], (9*f[6])/2 - (3*f[7])/4, 
    (7*f[6])/3, -f[6]/2, (383*f[6])/360 - (353*f[7])/2160 + 
     ((29*f[6])/60 - (29*f[7])/360 - f[8]/15)/eps - (7*f[8])/90 - f[9]/12, 
    -f[6]/8 + f[7]/48, f[6]/2 - f[7]/12, (-7*f[6])/20 + 
     (-f[6]/4 + f[7]/24)/eps + (7*f[7])/120 - f[8]/15, -f[6]/8 + f[7]/48, 
    f[6]/4 - f[7]/24, f[6]/4 - f[7]/24, (-29*f[6])/30 + (29*f[7])/180 + 
     (2*f[8])/15, (-29*f[6])/60 + (29*f[7])/360 + f[8]/15, 
    (-29*f[6])/60 + (29*f[7])/360 + f[8]/15, -f[6]/48 + f[7]/288, 
    (-46*f[6])/5 + ((-9*f[6])/2 + (3*f[7])/4)/eps + (23*f[7])/15 - 
     (4*f[8])/5}, {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, -1, 0}, x]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, 0}, x]*Log[mt2]^2], 
    mono[G[{0, -1, 0, 0}, x]], mono[G[{0, -1, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, -1, -1, 0}, x]], mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 0, 0}, x]], mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, -1, 0}, x]], mono[G[{0}, x]*G[{-1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0}, x]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{-1, -1, 0}, x]], mono[G[{1}, x]], 
    mono[G[{1}, x]*G[{0, 0, 0}, x]], mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, -1, 0}, x]], mono[G[{1}, x]*G[{-1, 0}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0, 0}, x]], mono[G[{1}, y]*G[{0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{0, -1, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Zeta[3]], mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], 
    mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]^2], mono[Pi^2*G[{0}, x]*G[{1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^4], mono[Zeta[3]]}}, 
 A3["2L", "++++", "NcNh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "++++", "NcNh", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_++++_NcNh_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> 4/(3*(-1 + y)), f[2] -> (4*x)/(-1 + x)^4 - (4*x^2)/(-1 + x)^4 + 
    (4*x^3)/(-1 + x)^4 - (4*x^2*y)/(-1 + x)^4, 
  f[3] -> (-65*x)/(3*(-1 + x)^5) + (10*x^2)/(3*(-1 + x)^5) - 
    (10*x^3)/(3*(-1 + x)^5) - (55*x^4)/(3*(-1 + x)^5) + 
    (5*x^2*(13 + 11*x)*y)/(3*(-1 + x)^5), 
  f[4] -> (-2*(-1 - 3*x + 3*x^2 + x^3))/(3*(1 + x)^3) - (2*x)/(3*(-x + y)) + 
    2/(3*(-1 + x*y)), f[5] -> (-1 + x)^(-5) - (46*x)/(3*(-1 + x)^5) + 
    (19*x^2)/(-1 + x)^5 - (53*x^3)/(3*(-1 + x)^5) + (10*x^4)/(3*(-1 + x)^5) + 
    x^5/(3*(-1 + x)^5) + (-(x/(-1 + x)^5) + (43*x^2)/(3*(-1 + x)^5) - 
      (11*x^3)/(3*(-1 + x)^5) - x^4/(3*(-1 + x)^5))*y, 
  f[6] -> -4/3 - (4*x)/(3*(-x + y)) - 4/(3*(-1 + x*y)), 
  f[7] -> 2/3 - 16/(-1 + x)^2 - 16/(-1 + x), 
  f[8] -> 3/2 - 28/(3*(-1 + x)^2) - 28/(3*(-1 + x)), 
  f[9] -> 40/(-1 + x)^3 + 175/(3*(-1 + x)^2) + 55/(3*(-1 + x)), 
  f[10] -> (4*(-1 - 3*x + 3*x^2 + x^3))/(3*(1 + x)^3) + 
    (4*(-1 + x)*x)/(3*(1 + x)*(-x + y)) + (4*(-1 + x))/
     (3*(1 + x)*(-1 + x*y)), f[11] -> -1/3 + 28/(3*(-1 + x)^3) + 
    6/(-1 + x)^2 - 14/(3*(-1 + x)), 
  f[12] -> 8/3 + (8*(-1 + x)*x)/(3*(1 + x)*(-x + y)) - 
    (8*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[13] -> -2/3 + 128/(3*(-1 + x)^2) + 128/(3*(-1 + x)) + 16/(3*(1 + x)^2) - 
    16/(3*(1 + x)), f[14] -> (-2*(1 - 26*x + x^2))/(3*(-1 + x)^2) + 4/(3*y), 
  f[15] -> (1 - x + x^2)/(3*(-1 + x)^2) + 1/(3*(-1 + y)) - 
    (x*y)/(3*(-1 + x)^2), f[16] -> ((-2 + x)*x)/((-1 + x)^2*(1 + x)^3) + 
    (-1 + 7*x + 5*x^3)/(3*(-1 + x)^2*(1 + x)^3) + 
    ((-2*x)/(3*(-1 + x)^2*(1 + x)^3) - (2*x^2)/((-1 + x)^2*(1 + x)^3))*y + 
    (-1 + x)/(3*(1 + x)*(-1 + x*y)), 
  f[17] -> x/(3*(1 + x)^2) + (x*y)/(3*(1 + x)^2), 
  f[18] -> (-2*x)/(3*(-1 + x)^2) + 2/(3*(-1 + y)) + (2*x)/(3*(-1 + x)^2*y)}, 
 A1["2L", "++++", "NcNh", "PolesUVIR"] -> 
  {{(-15*f[1])/2 + f[1]/eps^3 - (28*f[2])/9 + 
     (f[1]/8 + (7*f[2])/3 - (5*f[15])/2)/eps + 
     ((5*f[1])/8 + 4*f[2] - 2*f[15])/eps^2 + f[15]/6, f[2], 
    (5*f[2])/(2*eps) + f[3], -2*f[2], (-5*f[2])/6 - f[2]/eps - (2*f[3])/5, 
    f[1], -f[1]/2 - (463*f[2])/72 + f[2]/eps^2 + ((-17*f[2])/12 + (4*f[3])/5)/
      eps + (5*f[3])/6 - f[4]/2 + 2*f[5] + f[6]/4 + 2*f[15], 
    (-3*f[2])/2 + (2*f[3])/5, -f[2]/2, -2*f[2], (5*f[2])/2 - (2*f[2])/eps - 
     (4*f[3])/5, (-5*f[2])/6 - f[2]/eps - (2*f[3])/5, 4*f[2], -2*f[1], f[4], 
    f[2]/6 - (2*f[3])/5, -f[1] - f[6]/2 - f[7]/2 - f[14]/2, 
    (17*f[1])/48 + (2117*f[2])/864 + (f[1]/2 - f[2]/6 + (2*f[3])/5)/eps^2 - 
     (49*f[3])/72 + (19*f[5])/12 + f[5]/eps + (37*f[7])/80 + (7*f[8])/20 + 
     f[13]/4 - (17*f[15])/12, f[2]/2, f[2]/2, -f[2], -f[1], 
    f[2]/6 - (2*f[3])/5, 2*f[1], f[1]/4 + (169*f[2])/72 + 
     (f[2]/6 - (2*f[3])/5)/eps - (5*f[3])/6 - f[5] - f[6]/2 - f[15], 
    f[1]/4 + (169*f[2])/72 + (-f[1] + f[2]/6 - (2*f[3])/5)/eps - (5*f[3])/6 - 
     f[5] + f[6]/2 - f[15], -2*f[1] + f[2]/6 - (2*f[3])/5, 
    f[1]/4 + (20*f[2])/9 - (8*f[3])/15 - f[15], (-5*f[1])/4 + f[2]/12 - 
     f[3]/5, (-7*f[2])/2, f[2]/3 - (4*f[3])/5, f[1] - (5*f[2])/6 - f[2]/eps - 
     (2*f[3])/5, -2*f[1], -2*f[1], f[1]/2 + 4*f[2] + 
     (f[2]/3 - (4*f[3])/5)/eps - 2*f[5] - 2*f[15], f[2]/6 - (2*f[3])/5, 
    (-2*f[2])/3 + (8*f[3])/5, -2*f[1], 4*f[1], 4*f[1], f[6], 
    2*f[1] + f[6] + f[7] + f[14], (-3*f[1])/2 - f[1]/eps^2 - (32*f[2])/3 - 
     (37*f[7])/40 - (7*f[8])/10 - f[13]/2 + 6*f[15] + 
     (-f[1]/2 - 4*f[2] + 2*f[15])/eps, -f[2], -f[2], 2*f[2], 
    -f[2]/3 + (4*f[3])/5, (2*f[1])/eps - f[6], 4*f[1], 
    -f[1]/2 - 4*f[2] + 2*f[15], (5*f[1])/2, 3*f[2], 
    (-23*f[1])/6 - f[1]/eps^2 - (32*f[2])/3 - (37*f[7])/20 + (3*f[8])/5 - 
     (3*f[14])/2 + (22*f[15])/3 + ((-3*f[1])/2 - 4*f[2] - f[7]/2 - f[14]/2 + 
       2*f[15])/eps, -f[2], (-5*f[2])/6 - f[2]/eps - (2*f[3])/5, -f[2], 
    2*f[2], -f[2]/3 + (4*f[3])/5, 2*f[1], -4*f[1], -f[1], -f[1], 2*f[1], 
    2*f[1], (-5*f[1])/2 - 4*f[2] - f[7] - f[14] + 2*f[15], (5*f[1])/2, 
    3*f[2], -f[1], 2*f[1], f[1], f[1], -2*f[1], -2*f[1], f[1], -2*f[1], f[1], 
    -2*f[1], (-9*f[1])/4 - (16*f[2])/3 + 4*f[15], (-29*f[1])/12 - 2*f[2] + 
     f[15], (5*f[1])/3, (131*f[1])/144 + (2*f[2])/3 + 
     (-f[1]/4 + f[2]/36 - f[3]/15)/eps - f[4]/3 - f[5]/6 + f[6]/6 - f[15]/3, 
    -f[2]/12, f[2]/3, f[1]/24 + (5*f[2])/24 - f[2]/(6*eps) - f[3]/15, 
    -f[2]/12, f[2]/6, f[2]/6, -f[2]/18 + (2*f[3])/15, 
    (7*f[1])/12 - f[2]/36 + f[3]/15, (3*f[1])/4 - f[2]/36 + f[3]/15, 
    (-2*f[1])/3, -f[1]/2, -f[2]/72, (-23*f[1])/6 + (43*f[2])/12 - 
     (3*f[2])/eps - (4*f[3])/5}, {mono[1], mono[G[{0, 0, 0, 0}, x]], 
    mono[G[{0, 0, 0}, x]], mono[G[{0, 0, -1, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, -1, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, -1, -1, 0}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 0, 0}, x]], mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, -1, 0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{-1, 0}, x]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{-1, 0}, x]], mono[G[{1, 0}, x]*Log[mt2]], 
    mono[G[{-1, -1, 0}, x]], mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], 
    mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{0, 0, 0}, x]], 
    mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, -1, 0}, x]], 
    mono[G[{1}, x]*G[{-1, 0}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0, 0}, x]], mono[G[{1}, y]*G[{0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{0, -1, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0}, x]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Zeta[3]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], 
    mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]^2], mono[Pi^2*G[{0}, x]*G[{1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^4], mono[Zeta[3]]}}, 
 A2["2L", "++++", "NcNh", "PolesUVIR"] -> 
  {{(-413*f[7])/240 + f[7]/eps^2 + (97*f[8])/60 + f[8]/eps, 
    (27*f[7])/80 - (3*f[8])/20, ((27*f[7])/32 - (3*f[8])/8)/eps + f[9], 
    (-27*f[7])/40 + (3*f[8])/10, (-9*f[7])/32 + ((-27*f[7])/80 + (3*f[8])/20)/
      eps + f[8]/8 - (2*f[9])/5, (-233*f[7])/128 + 
     ((27*f[7])/80 - (3*f[8])/20)/eps^2 + (35*f[8])/96 + 
     ((-153*f[7])/320 + (17*f[8])/80 + (4*f[9])/5)/eps + (5*f[9])/6 - 
     f[10]/2 + 2*f[11] + f[12]/4, (-81*f[7])/160 + (9*f[8])/40 + (2*f[9])/5, 
    (-27*f[7])/160 + (3*f[8])/40, (-27*f[7])/40 + (3*f[8])/10, 
    (27*f[7])/32 + ((-27*f[7])/40 + (3*f[8])/10)/eps - (3*f[8])/8 - 
     (4*f[9])/5, (-9*f[7])/32 + ((-27*f[7])/80 + (3*f[8])/20)/eps + f[8]/8 - 
     (2*f[9])/5, (27*f[7])/20 - (3*f[8])/5, f[10], 
    (9*f[7])/160 - f[8]/40 - (2*f[9])/5, f[7] - f[12]/2 + f[14], 
    (-1069*f[7])/1536 - (49*f[8])/1152 + 
     ((-9*f[7])/160 + f[8]/40 + (2*f[9])/5)/eps^2 - (49*f[9])/72 + 
     (19*f[11])/12 + f[11]/eps - f[13]/2, (27*f[7])/160 - (3*f[8])/40, 
    (27*f[7])/160 - (3*f[8])/40, (-27*f[7])/80 + (3*f[8])/20, 
    (9*f[7])/160 - f[8]/40 - (2*f[9])/5, (79*f[7])/128 - (5*f[8])/96 + 
     ((9*f[7])/160 - f[8]/40 - (2*f[9])/5)/eps - (5*f[9])/6 - f[11] - 
     f[12]/2, (79*f[7])/128 - (5*f[8])/96 + 
     ((9*f[7])/160 - f[8]/40 - (2*f[9])/5)/eps - (5*f[9])/6 - f[11] + 
     f[12]/2, (9*f[7])/160 - f[8]/40 - (2*f[9])/5, 
    (23*f[7])/40 - f[8]/30 - (8*f[9])/15, (9*f[7])/320 - f[8]/80 - f[9]/5, 
    (-189*f[7])/160 + (21*f[8])/40, (9*f[7])/80 - f[8]/20 - (4*f[9])/5, 
    (-9*f[7])/32 + ((-27*f[7])/80 + (3*f[8])/20)/eps + f[8]/8 - (2*f[9])/5, 
    f[7] + ((9*f[7])/80 - f[8]/20 - (4*f[9])/5)/eps - 2*f[11], 
    (9*f[7])/160 - f[8]/40 - (2*f[9])/5, (-9*f[7])/40 + f[8]/10 + (8*f[9])/5, 
    f[12], -2*f[7] + f[12] - 2*f[14], -(f[7]/eps) + f[13], 
    (-27*f[7])/80 + (3*f[8])/20, (-27*f[7])/80 + (3*f[8])/20, 
    (27*f[7])/40 - (3*f[8])/10, (-9*f[7])/80 + f[8]/20 + (4*f[9])/5, -f[12], 
    -f[7], (81*f[7])/80 - (9*f[8])/20, (83*f[7])/60 - (9*f[8])/5 + 3*f[14] + 
     f[14]/eps, (-27*f[7])/80 + (3*f[8])/20, (-9*f[7])/32 + 
     ((-27*f[7])/80 + (3*f[8])/20)/eps + f[8]/8 - (2*f[9])/5, 
    (-27*f[7])/80 + (3*f[8])/20, (27*f[7])/40 - (3*f[8])/10, 
    (-9*f[7])/80 + f[8]/20 + (4*f[9])/5, f[7] + 2*f[14], 
    (81*f[7])/80 - (9*f[8])/20, (-9*f[7])/5 + (4*f[8])/5, -f[7]/2, 
    f[7]/6 + ((3*f[7])/320 - f[8]/240 - f[9]/15)/eps - f[10]/3 - f[11]/6 + 
     f[12]/6, (-9*f[7])/320 + f[8]/80, (9*f[7])/80 - f[8]/20, 
    (9*f[7])/128 + ((-9*f[7])/160 + f[8]/40)/eps - f[8]/32 - f[9]/15, 
    (-9*f[7])/320 + f[8]/80, (9*f[7])/160 - f[8]/40, (9*f[7])/160 - f[8]/40, 
    (-3*f[7])/160 + f[8]/120 + (2*f[9])/15, (-3*f[7])/320 + f[8]/240 + 
     f[9]/15, (-3*f[7])/320 + f[8]/240 + f[9]/15, (-3*f[7])/640 + f[8]/480, 
    (387*f[7])/320 + ((-81*f[7])/80 + (9*f[8])/20)/eps - (43*f[8])/80 - 
     (4*f[9])/5}, {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, -1, 0}, x]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, 0}, x]*Log[mt2]^2], 
    mono[G[{0, -1, 0, 0}, x]], mono[G[{0, -1, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, -1, -1, 0}, x]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 0, 0}, x]], mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, -1, 0}, x]], mono[G[{0}, x]*G[{-1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0}, x]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{-1, -1, 0}, x]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1}, x]*G[{0, 0, 0}, x]], 
    mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, -1, 0}, x]], 
    mono[G[{1}, x]*G[{-1, 0}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0, 0}, x]], mono[G[{1}, y]*G[{0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{0, -1, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Zeta[3]], mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], 
    mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]^2], mono[Pi^2*G[{0}, x]*G[{1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^4], mono[Zeta[3]]}}, 
 A3["2L", "++++", "NcNh", "PolesUVIR"] -> 
  {{2*f[15] + f[15]/eps, f[16], -f[1]/2 + (7*f[7])/20 - (3*f[8])/5 - 
     f[12]/8 + 2*f[15] - 2*f[16], f[1]/2 - (7*f[7])/20 + (3*f[8])/5 + 
     f[12]/8 - 2*f[15] + f[18], f[17], f[1]/2 - (7*f[7])/20 + (3*f[8])/5 + 
     f[12]/8 - 2*f[15], -f[1]/2 + (7*f[7])/20 - (3*f[8])/5 - f[12]/8 + 
     2*f[15], -f[1] + (7*f[7])/10 - (6*f[8])/5 - f[12]/4 + 4*f[15], 
    -f[1] + (7*f[7])/10 - (6*f[8])/5 - f[12]/4 + 4*f[15] - 2*f[18], -2*f[17], 
    f[1] - (7*f[7])/10 + (6*f[8])/5 + f[12]/4 - 4*f[15], 
    (-7*f[7])/40 + (3*f[8])/10 - 2*f[15] + 3*f[18] + f[18]/eps, 2*f[18], 
    2*f[15], (2*f[16])/3}, {mono[1], mono[G[{0, 0}, x]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, y]], 
    mono[G[{1}, y]*Log[mt2]], mono[Log[mt2]], mono[Pi^2]}}, 
 A4["2L", "++++", "NcNh", "PolesUVIR"] -> 
  {{2*f[15] + f[15]/eps, f[16], -f[1]/2 + (7*f[7])/20 - (3*f[8])/5 - 
     f[12]/8 + 2*f[15] - 2*f[16], f[1]/2 - (7*f[7])/20 + (3*f[8])/5 + 
     f[12]/8 - 2*f[15] + f[18], f[17], f[1]/2 - (7*f[7])/20 + (3*f[8])/5 + 
     f[12]/8 - 2*f[15], -f[1]/2 + (7*f[7])/20 - (3*f[8])/5 - f[12]/8 + 
     2*f[15], -f[1] + (7*f[7])/10 - (6*f[8])/5 - f[12]/4 + 4*f[15], 
    -f[1] + (7*f[7])/10 - (6*f[8])/5 - f[12]/4 + 4*f[15] - 2*f[18], -2*f[17], 
    f[1] - (7*f[7])/10 + (6*f[8])/5 + f[12]/4 - 4*f[15], 
    (-7*f[7])/40 + (3*f[8])/10 - 2*f[15] + 3*f[18] + f[18]/eps, 2*f[18], 
    2*f[15], (2*f[16])/3}, {mono[1], mono[G[{0, 0}, x]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, y]], 
    mono[G[{1}, y]*Log[mt2]], mono[Log[mt2]], mono[Pi^2]}}}


==> anc/A2L_++++_NcNl_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (4*(x - 2*x^2 + x^3))/(-1 + x - x^2 + x*y)^2 + 
    (2*x)/(-1 + x - x^2 + x*y), 
  f[2] -> (10*x*(2 - x + 3*x^2 - x^3 + 2*x^4))/(3*(-1 + x)*(1 + x)^5) + 
    (4 + 5*x + 14*x^2 - 14*x^3 - 6*x^4 - 11*x^5)/((-1 + x)*(1 + x)^5) + 
    ((-2*x^2*(1 - x + x^2))/((-1 + x)*(1 + x)^5) + (10*x^2*(2 + x + 2*x^2))/
       (3*(-1 + x)*(1 + x)^5))*y - (2*x^3*y^2)/((-1 + x)*(1 + x)^5) + 
    (4*(-1 + x))/(-1 + x - x^2 + x*y), 
  f[3] -> 4 - 2/(-1 + y)^2 - 4/(-1 + y) + (4*(1 - x + x^2))/
     (-1 + x - x^2 + x*y), f[4] -> (-12*x^3)/((-1 + x)^2*(1 + x)^4) - 
    (x^2*(1 - 10*x + x^2))/(3*(-1 + x)^2*(1 + x)^4) + 
    (2*(17 + 48*x + 3*x^2 - 2*x^3 + 3*x^4 + 48*x^5 + 17*x^6))/
     (9*(-1 + x)^2*(1 + x)^4) + 28/(27*(-1 + y)) + 
    ((-12*x^3)/((-1 + x)^2*(1 + x)^4) - (x^2*(1 - 10*x + x^2))/
       (3*(-1 + x)^2*(1 + x)^4) + (5*x - 67*x^2 - 67*x^4 + 5*x^5)/
       (9*(-1 + x)^2*(1 + x)^4))*y - (x^2*(1 - 10*x + x^2)*y^2)/
     (3*(-1 + x)^2*(1 + x)^4), f[5] -> 8/(3*(-1 + y)), 
  f[6] -> (1 - x + x^2)/(3*(-1 + x)^2) - 10/(9*(-1 + y)) - 
    (x*y)/(3*(-1 + x)^2), 
  f[7] -> 4 + (4*(1 - 2*x + x^2))/(-1 + x - x^2 + x*y), 
  f[8] -> -193/(54*(-1 + x)^2*(1 + x)^2) + 
    (229*x^2)/(27*(-1 + x)^2*(1 + x)^2) - 
    (193*x^4)/(54*(-1 + x)^2*(1 + x)^2) - (4*x*(1 + x^2)*y)/
     (3*(-1 + x)^2*(1 + x)^2) + (4*x^2*y^2)/(3*(-1 + x)^2*(1 + x)^2), 
  f[9] -> (2*x*(-3 - 4*x + 6*x^2 - 4*x^3 + 9*x^4))/((-1 + x)*(1 + x)^5) - 
    (2*(9 + 15*x + 4*x^2 - 4*x^3 - 41*x^4 + 15*x^5))/(3*(-1 + x)*(1 + x)^5) + 
    ((4*x^2*(1 - x + x^2))/((-1 + x)*(1 + x)^5) + 
      (2*x*(1 - 14*x - 14*x^3 + x^4))/(3*(-1 + x)*(1 + x)^5))*y + 
    (4*x^3*y^2)/((-1 + x)*(1 + x)^5) - (6*(-1 + x))/(-1 + x - x^2 + x*y), 
  f[10] -> -6 + 4/(-1 + y) - (6*(1 - x + x^2))/(-1 + x - x^2 + x*y), 
  f[11] -> -34/(9*(-1 + x)^2*(1 + x)^4) - (98*x)/(9*(-1 + x)^2*(1 + x)^4) + 
    (40*x^2)/(9*(-1 + x)^2*(1 + x)^4) + (136*x^3)/(9*(-1 + x)^2*(1 + x)^4) + 
    (40*x^4)/(9*(-1 + x)^2*(1 + x)^4) - (98*x^5)/(9*(-1 + x)^2*(1 + x)^4) - 
    (34*x^6)/(9*(-1 + x)^2*(1 + x)^4) + 
    ((-8*x)/(3*(-1 + x)^2*(1 + x)^4) + (20*x^2)/(3*(-1 + x)^2*(1 + x)^4) + 
      (8*x^3)/(3*(-1 + x)^2*(1 + x)^4) + (20*x^4)/(3*(-1 + x)^2*(1 + x)^4) - 
      (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*y + 
    ((2*x^2)/(3*(-1 + x)^2*(1 + x)^4) - (20*x^3)/(3*(-1 + x)^2*(1 + x)^4) + 
      (2*x^4)/(3*(-1 + x)^2*(1 + x)^4))*y^2, f[12] -> -1/3, 
  f[13] -> -14/3 + 38/(9*y), f[14] -> (25*x^3)/(9*(-1 + x)^4*(1 + x)^2) + 
    (x + 4*x^3 + x^5)/(3*(-1 + x)^4*(1 + x)^2) + 
    (37 - 43*x - 31*x^2 - 31*x^4 - 43*x^5 + 37*x^6)/
     (18*(-1 + x)^4*(1 + x)^2) + 37/(18*(-1 + y)) + 
    ((25*x^3)/(9*(-1 + x)^4*(1 + x)^2) - (43*(x + x^5))/
       (18*(-1 + x)^4*(1 + x)^2))*y + (x^2*(1 + x^2)*y^2)/
     ((-1 + x)^4*(1 + x)^2) - (2*x^3*y^3)/(3*(-1 + x)^4*(1 + x)^2), 
  f[15] -> (-4*(x^2 - 2*x^3 + x^4))/(-1 + x - x^2 + x*y)^3 + 
    (4*(x - 2*x^2 + x^3))/(-1 + x - x^2 + x*y)^2 + 
    (4*x)/(-1 + x - x^2 + x*y), 
  f[16] -> (-3 + 66*x - 82*x^2 + 224*x^3 - 324*x^4 + 305*x^5 - 16*x^6 + 
      45*x^7 - 3*x^8)/(3*(-1 + x)^3*(1 + x)^5) + 
    (3 - 16*x + 26*x^2 - 92*x^3 + 94*x^4 - 92*x^5 + 20*x^6 - 10*x^7 + x^8)/
     ((-1 + x)^3*(1 + x)^5) + 
    ((x*(4 - 6*x + 8*x^2 - 42*x^3 + 8*x^4 - 6*x^5 + x^6))/
       ((-1 + x)^3*(1 + x)^5) - (x*(2 - 40*x + 11*x^2 - 92*x^3 + 56*x^4 - 
         4*x^5 + 2*x^6))/(3*(-1 + x)^3*(1 + x)^5))*y + 
    ((-2*x^3*(2 - x + 2*x^2))/((-1 + x)^3*(1 + x)^5) - 
      (x^2*(1 - 23*x - 23*x^3 + x^4))/(3*(-1 + x)^3*(1 + x)^5))*y^2 - 
    (2*x^4*y^3)/((-1 + x)^3*(1 + x)^5) - (4*(-1 + x)*x)/
     (-1 + x - x^2 + x*y)^2 + (2*(-1 + 2*x))/(-1 + x - x^2 + x*y), 
  f[17] -> (2*(1 - 3*x + x^2))/(-1 + x)^2 + (-1 + y)^(-2) + 
    (1 - 4*x + x^2)/((-1 + x)^2*(-1 + y)) + (3*x*y)/(-1 + x)^2 - 
    (4*(x - x^2 + x^3))/(-1 + x - x^2 + x*y)^2 + 
    (2*(1 - 4*x + 7*x^2 - 4*x^3 + x^4))/((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[18] -> (3*x^2*(1 - 2*x + 3*x^2 - 2*x^3 + x^4))/((-1 + x)^4*(1 + x)^4) + 
    (-3 - 11*x - 9*x^2 + 11*x^3 - 19*x^4 + 11*x^5 - 9*x^6 - 11*x^7 - 3*x^8)/
     (3*(-1 + x)^4*(1 + x)^4) + (6 + 10*x - 17*x^2 + 16*x^3 + 22*x^4 + 
      16*x^5 - 17*x^6 + 10*x^7 + 6*x^8)/(6*(-1 + x)^4*(1 + x)^4) + 
    ((3*x^3*(1 - x + x^2))/((-1 + x)^4*(1 + x)^4) - 
      (x*(3 + 14*x + 20*x^2 - 5*x^3 + 20*x^4 + 14*x^5 + 3*x^6))/
       (3*(-1 + x)^4*(1 + x)^4) + (x*(11 + 62*x + 11*x^2 + 11*x^4 + 62*x^5 + 
         11*x^6))/(6*(-1 + x)^4*(1 + x)^4))*y + 
    ((3*x^4)/((-1 + x)^4*(1 + x)^4) + (11*x^2*(1 + x^4))/
       (6*(-1 + x)^4*(1 + x)^4) - (x^2*(1 + 15*x + 12*x^2 + 15*x^3 + x^4))/
       (3*(-1 + x)^4*(1 + x)^4))*y^2 - (x^3*(1 - 10*x + x^2)*y^3)/
     (3*(-1 + x)^4*(1 + x)^4) - (2*x)/(-1 + x - x^2 + x*y), 
  f[19] -> (2*x)/(3*(-1 + x)^2) - 2/(3*(-1 + y)) - (2*x)/(3*(-1 + x)^2*y)}, 
 A1["2L", "++++", "NcNl", "Finite"] -> 
  {{f[1], f[2], f[3], f[4], f[5], f[6], f[7], f[8], f[12], f[13]}, 
   {mono[Pi^2*G[{0}, x]]/2 + mono[Pi^2*G[{1}, x]] - mono[Pi^2*G[{1}, y]]/6 - 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 - mono[G[{0}, x]*G[{0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + mono[G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]] - 4*mono[G[{1}, y]*G[{1, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1, 1}, y]] - 2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 1}, x]] + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] - mono[G[{1, 0, 1}, y]] - 
     2*mono[G[{1, 1, 0}, x]] + 4*mono[G[{1, 1, 1}, x]] - 
     mono[G[{y^(-1), 0, 0}, x]] + 2*mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]] - 2*mono[G[{y^(-1), 1, 1}, x]] + 
     mono[G[{y, 1, 0}, x]] - 2*mono[G[{y, 1, 1}, x]] - mono[Zeta[3]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]], mono[G[{0}, x]] - 2*mono[G[{1}, x]], 
    (1229*mono[1])/108 + (7*mono[Pi^2])/144 + mono[Pi^2*G[{0}, x]]/24 + 
     mono[Pi^2*G[{1}, x]]/12 - (49*mono[G[{1}, y]])/36 + 
     mono[Pi^2*G[{1}, y]]/2 - mono[Pi^2*G[{y^(-1)}, x]]/6 - 
     mono[G[{0}, x]*G[{0, 1}, y]]/4 + mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/4 + 
     mono[G[{y}, x]*G[{0, 1}, y]]/4 + mono[G[{1}, y]*G[{1, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{1, 1}, x]] + mono[G[{1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, 1}, y]] - mono[G[{1}, x]*G[{1, 1}, y]] - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/2 - mono[G[{y}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/4 + mono[G[{1}, y]*G[{y^(-1), 1}, x]]/
      2 - mono[G[{1}, y]*G[{y, 0}, x]]/4 + mono[G[{1}, y]*G[{y, 1}, x]]/2 + 
     mono[G[{0, 0, 1}, y]]/4 - mono[G[{0, 1, 1}, y]]/2 + 
     mono[G[{1, 0, 0}, x]]/4 - mono[G[{1, 0, 1}, x]]/2 - 
     mono[G[{1, 0, 1}, y]]/2 - mono[G[{1, 1, 0}, x]]/2 + 
     mono[G[{1, 1, 1}, x]] + 2*mono[G[{1, 1, 1}, y]] - 
     mono[G[{y^(-1), 0, 0}, x]]/4 + mono[G[{y^(-1), 0, 1}, x]]/2 + 
     mono[G[{y^(-1), 1, 0}, x]]/4 - mono[G[{y^(-1), 1, 1}, x]]/2 + 
     mono[G[{y, 1, 0}, x]]/4 - mono[G[{y, 1, 1}, x]]/2 - 
     (17*mono[Log[mt2]])/6 + (5*mono[Pi^2*Log[mt2]])/24 + 
     mono[G[{1}, y]*Log[mt2]]/2 + mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/2 - 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + mono[Log[mt2]^2]/8 + 
     mono[G[{0}, x]*Log[mt2]^2]/8 - mono[G[{1}, x]*Log[mt2]^2]/4 - 
     mono[G[{1}, y]*Log[mt2]^2]/4 - mono[Log[mt2]^3]/12 - 
     (23*mono[Zeta[3]])/12, (415*mono[1])/18 + (2*mono[Pi^2])/3 + 
     2*mono[G[{0}, x]*G[{1}, y]] - 4*mono[G[{1}, x]*G[{1}, y]] - 
     (10*mono[Log[mt2]])/3 + mono[G[{0}, x]*Log[mt2]] - 
     2*mono[G[{1}, x]*Log[mt2]] - 2*mono[G[{1}, y]*Log[mt2]] - 
     mono[Log[mt2]^2], -mono[Pi^2]/6 - mono[G[{0}, x]*G[{1}, y]] + 
     2*mono[G[{1}, x]*G[{1}, y]] + mono[G[{1, 0}, x]] - 
     2*mono[G[{1, 1}, x]] - 2*mono[G[{1, 1}, y]], -mono[1]/2, 
    (193*mono[1])/36 - 5*mono[G[{1}, y]] - (84*mono[G[{1, 1}, y]])/19 - 
     (42*mono[G[{1}, y]*Log[mt2]])/19, -mono[G[{1}, y]]/2 + 
     (6*mono[G[{1, 1}, y]])/19 + (3*mono[G[{1}, y]*Log[mt2]])/19}}, 
 A2["2L", "++++", "NcNl", "Finite"] -> 
  {{f[1], f[5], f[7], f[8], f[9], f[10], f[11], f[12], f[13]}, 
   {(-3*mono[Pi^2*G[{0}, x]])/4 - (3*mono[Pi^2*G[{1}, x]])/2 + 
     mono[Pi^2*G[{1}, y]]/4 + mono[Pi^2*G[{y^(-1)}, x]] + 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/2 - 3*mono[G[{1}, y]*G[{1, 0}, x]] + 
     6*mono[G[{1}, y]*G[{1, 1}, x]] - 6*mono[G[{1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 3*mono[G[{y}, x]*G[{1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + (3*mono[G[{1}, y]*G[{y, 0}, x]])/
      2 - 3*mono[G[{1}, y]*G[{y, 1}, x]] - (3*mono[G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{0, 0, 1}, x]] - (3*mono[G[{0, 0, 1}, y]])/2 + 
     3*mono[G[{0, 1, 1}, y]] - (3*mono[G[{1, 0, 0}, x]])/2 + 
     3*mono[G[{1, 0, 1}, x]] + (3*mono[G[{1, 0, 1}, y]])/2 + 
     3*mono[G[{1, 1, 0}, x]] - 6*mono[G[{1, 1, 1}, x]] + 
     (3*mono[G[{y^(-1), 0, 0}, x]])/2 - 3*mono[G[{y^(-1), 0, 1}, x]] - 
     (3*mono[G[{y^(-1), 1, 0}, x]])/2 + 3*mono[G[{y^(-1), 1, 1}, x]] - 
     (3*mono[G[{y, 1, 0}, x]])/2 + 3*mono[G[{y, 1, 1}, x]] + 
     (3*mono[Zeta[3]])/2, (3*mono[Pi^2*G[{0}, x]])/8 + 
     (3*mono[Pi^2*G[{1}, x]])/4 - mono[Pi^2*G[{1}, y]]/8 - 
     mono[Pi^2*G[{y^(-1)}, x]]/2 - (3*mono[G[{0}, x]*G[{0, 1}, y]])/4 + 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 + 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/4 + (3*mono[G[{1}, y]*G[{1, 0}, x]])/
      2 - 3*mono[G[{1}, y]*G[{1, 1}, x]] + 3*mono[G[{1}, x]*G[{1, 1}, y]] - 
     (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 - 
     (3*mono[G[{y}, x]*G[{1, 1}, y]])/2 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 - 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/4 + (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + (3*mono[G[{0, 0, 0}, x]])/4 - (3*mono[G[{0, 0, 1}, x]])/2 + 
     (3*mono[G[{0, 0, 1}, y]])/4 - (3*mono[G[{0, 1, 1}, y]])/2 + 
     (3*mono[G[{1, 0, 0}, x]])/4 - (3*mono[G[{1, 0, 1}, x]])/2 - 
     (3*mono[G[{1, 0, 1}, y]])/4 - (3*mono[G[{1, 1, 0}, x]])/2 + 
     3*mono[G[{1, 1, 1}, x]] - (3*mono[G[{y^(-1), 0, 0}, x]])/4 + 
     (3*mono[G[{y^(-1), 0, 1}, x]])/2 + (3*mono[G[{y^(-1), 1, 0}, x]])/4 - 
     (3*mono[G[{y^(-1), 1, 1}, x]])/2 + (3*mono[G[{y, 1, 0}, x]])/4 - 
     (3*mono[G[{y, 1, 1}, x]])/2 - (3*mono[Zeta[3]])/4, 
    mono[Pi^2]/4 - (3*mono[Pi^2*G[{0}, x]])/8 - (3*mono[Pi^2*G[{1}, x]])/4 + 
     mono[Pi^2*G[{1}, y]]/8 + (3*mono[G[{0}, x]*G[{1}, y]])/2 - 
     3*mono[G[{1}, x]*G[{1}, y]] + mono[Pi^2*G[{y^(-1)}, x]]/2 + 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/4 - 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/4 - (3*mono[G[{1, 0}, x]])/2 - 
     (3*mono[G[{1}, y]*G[{1, 0}, x]])/2 + 3*mono[G[{1, 1}, x]] + 
     3*mono[G[{1}, y]*G[{1, 1}, x]] + 3*mono[G[{1, 1}, y]] - 
     3*mono[G[{1}, x]*G[{1, 1}, y]] + (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/
      2 + (3*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 - (3*mono[G[{0, 0, 0}, x]])/4 + (3*mono[G[{0, 0, 1}, x]])/2 - 
     (3*mono[G[{0, 0, 1}, y]])/4 + (3*mono[G[{0, 1, 1}, y]])/2 - 
     (3*mono[G[{1, 0, 0}, x]])/4 + (3*mono[G[{1, 0, 1}, x]])/2 + 
     (3*mono[G[{1, 0, 1}, y]])/4 + (3*mono[G[{1, 1, 0}, x]])/2 - 
     3*mono[G[{1, 1, 1}, x]] + (3*mono[G[{y^(-1), 0, 0}, x]])/4 - 
     (3*mono[G[{y^(-1), 0, 1}, x]])/2 - (3*mono[G[{y^(-1), 1, 0}, x]])/4 + 
     (3*mono[G[{y^(-1), 1, 1}, x]])/2 - (3*mono[G[{y, 1, 0}, x]])/4 + 
     (3*mono[G[{y, 1, 1}, x]])/2 + (3*mono[Zeta[3]])/4, mono[1], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    mono[Pi^2]/6 - mono[Pi^2*G[{0}, x]]/4 - mono[Pi^2*G[{1}, x]]/2 + 
     mono[Pi^2*G[{1}, y]]/12 + mono[Pi^2*G[{y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]] + mono[G[{0}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{1, 0}, x]] + 2*mono[G[{1}, y]*G[{1, 1}, x]] - 
     2*mono[G[{1}, x]*G[{1, 1}, y]] + mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     mono[G[{y}, x]*G[{1, 1}, y]] + mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 0}, x]]/2 + 
     mono[G[{0, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] + mono[G[{1, 0, 1}, y]]/2 + 
     mono[G[{1, 1, 0}, x]] - 2*mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]]/2 - mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]]/2 + mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]]/2 + mono[G[{y, 1, 1}, x]] + mono[Zeta[3]]/2, 
    mono[G[{0}, x]] - 2*mono[G[{1}, x]], (2*mono[Pi^2])/3 + 
     2*mono[G[{0}, x]*G[{1}, y]] - 4*mono[G[{1}, x]*G[{1}, y]] + 
     (168*mono[G[{1, 1}, y]])/19 - (4*mono[Log[mt2]])/3 + 
     mono[G[{0}, x]*Log[mt2]] - 2*mono[G[{1}, x]*Log[mt2]] + 
     (46*mono[G[{1}, y]*Log[mt2]])/19 - mono[Log[mt2]^2], 
    mono[G[{1}, y]] - (12*mono[G[{1, 1}, y]])/19 - 
     (6*mono[G[{1}, y]*Log[mt2]])/19}}, A3["2L", "++++", "NcNl", "Finite"] -> 
  {{f[1], f[5], f[6], f[7], f[10], f[12], f[14], f[15], f[16], f[17], f[18], 
    f[19]}, {mono[Pi^2]/6 + mono[G[{0}, x]*G[{1}, y]] - 
     2*mono[G[{1}, x]*G[{1}, y]] - mono[G[{1, 0}, x]] + 
     2*mono[G[{1, 1}, x]] + 2*mono[G[{1, 1}, y]], 
    (17*mono[Pi^2])/24 - (85*mono[G[{1}, y]])/24 + 
     (17*mono[G[{0}, x]*G[{1}, y]])/4 - (17*mono[G[{1}, x]*G[{1}, y]])/2 - 
     (17*mono[G[{1, 0}, x]])/4 + (17*mono[G[{1, 1}, x]])/2 + 
     (17*mono[G[{1, 1}, y]])/2 - (13*mono[Log[mt2]])/24, 
    (3*mono[Pi^2])/2 - 7*mono[G[{1}, y]] + 9*mono[G[{0}, x]*G[{1}, y]] - 
     18*mono[G[{1}, x]*G[{1}, y]] - 9*mono[G[{1, 0}, x]] + 
     18*mono[G[{1, 1}, x]] + 18*mono[G[{1, 1}, y]] - mono[Log[mt2]], 
    -mono[Pi^2]/6 + mono[G[{1}, y]]/2 - mono[G[{0}, x]*G[{1}, y]] + 
     2*mono[G[{1}, x]*G[{1}, y]] + mono[G[{1, 0}, x]] - 
     2*mono[G[{1, 1}, x]] - 2*mono[G[{1, 1}, y]], 
    -mono[Pi^2]/18 + mono[G[{1}, y]]/3 - mono[G[{0}, x]*G[{1}, y]]/3 + 
     (2*mono[G[{1}, x]*G[{1}, y]])/3 + mono[G[{1, 0}, x]]/3 - 
     (2*mono[G[{1, 1}, x]])/3 - (2*mono[G[{1, 1}, y]])/3, 
    (3*mono[Pi^2])/2 - 6*mono[G[{1}, y]] + 9*mono[G[{0}, x]*G[{1}, y]] - 
     18*mono[G[{1}, x]*G[{1}, y]] - 9*mono[G[{1, 0}, x]] + 
     18*mono[G[{1, 1}, x]] + 18*mono[G[{1, 1}, y]], mono[1], 
    mono[Pi^2*G[{0}, x]]/2 + mono[Pi^2*G[{1}, x]] - mono[Pi^2*G[{1}, y]]/6 - 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 - mono[G[{0}, x]*G[{0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + mono[G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]] - 4*mono[G[{1}, y]*G[{1, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1, 1}, y]] - 2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 1}, x]] + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] - mono[G[{1, 0, 1}, y]] - 
     2*mono[G[{1, 1, 0}, x]] + 4*mono[G[{1, 1, 1}, x]] - 
     mono[G[{y^(-1), 0, 0}, x]] + 2*mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]] - 2*mono[G[{y^(-1), 1, 1}, x]] + 
     mono[G[{y, 1, 0}, x]] - 2*mono[G[{y, 1, 1}, x]] - mono[Zeta[3]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]], mono[G[{0}, x]] - 2*mono[G[{1}, x]], 
    (-19*mono[G[{1}, y]])/6 + 2*mono[G[{1, 1}, y]] + 
     mono[G[{1}, y]*Log[mt2]]}}, A4["2L", "++++", "NcNl", "Finite"] -> 
  {{f[1], f[5], f[6], f[7], f[10], f[12], f[14], f[15], f[16], f[17], f[18], 
    f[19]}, {mono[Pi^2]/6 + mono[G[{0}, x]*G[{1}, y]] - 
     2*mono[G[{1}, x]*G[{1}, y]] - mono[G[{1, 0}, x]] + 
     2*mono[G[{1, 1}, x]] + 2*mono[G[{1, 1}, y]], 
    (17*mono[Pi^2])/24 - (85*mono[G[{1}, y]])/24 + 
     (17*mono[G[{0}, x]*G[{1}, y]])/4 - (17*mono[G[{1}, x]*G[{1}, y]])/2 - 
     (17*mono[G[{1, 0}, x]])/4 + (17*mono[G[{1, 1}, x]])/2 + 
     (17*mono[G[{1, 1}, y]])/2 - (13*mono[Log[mt2]])/24, 
    (3*mono[Pi^2])/2 - 7*mono[G[{1}, y]] + 9*mono[G[{0}, x]*G[{1}, y]] - 
     18*mono[G[{1}, x]*G[{1}, y]] - 9*mono[G[{1, 0}, x]] + 
     18*mono[G[{1, 1}, x]] + 18*mono[G[{1, 1}, y]] - mono[Log[mt2]], 
    -mono[Pi^2]/6 + mono[G[{1}, y]]/2 - mono[G[{0}, x]*G[{1}, y]] + 
     2*mono[G[{1}, x]*G[{1}, y]] + mono[G[{1, 0}, x]] - 
     2*mono[G[{1, 1}, x]] - 2*mono[G[{1, 1}, y]], 
    -mono[Pi^2]/18 + mono[G[{1}, y]]/3 - mono[G[{0}, x]*G[{1}, y]]/3 + 
     (2*mono[G[{1}, x]*G[{1}, y]])/3 + mono[G[{1, 0}, x]]/3 - 
     (2*mono[G[{1, 1}, x]])/3 - (2*mono[G[{1, 1}, y]])/3, 
    (3*mono[Pi^2])/2 - 6*mono[G[{1}, y]] + 9*mono[G[{0}, x]*G[{1}, y]] - 
     18*mono[G[{1}, x]*G[{1}, y]] - 9*mono[G[{1, 0}, x]] + 
     18*mono[G[{1, 1}, x]] + 18*mono[G[{1, 1}, y]], mono[1], 
    mono[Pi^2*G[{0}, x]]/2 + mono[Pi^2*G[{1}, x]] - mono[Pi^2*G[{1}, y]]/6 - 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 - mono[G[{0}, x]*G[{0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + mono[G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]] - 4*mono[G[{1}, y]*G[{1, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1, 1}, y]] - 2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 1}, x]] + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] - mono[G[{1, 0, 1}, y]] - 
     2*mono[G[{1, 1, 0}, x]] + 4*mono[G[{1, 1, 1}, x]] - 
     mono[G[{y^(-1), 0, 0}, x]] + 2*mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]] - 2*mono[G[{y^(-1), 1, 1}, x]] + 
     mono[G[{y, 1, 0}, x]] - 2*mono[G[{y, 1, 1}, x]] - mono[Zeta[3]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]], mono[G[{0}, x]] - 2*mono[G[{1}, x]], 
    (-19*mono[G[{1}, y]])/6 + 2*mono[G[{1, 1}, y]] + 
     mono[G[{1}, y]*Log[mt2]]}}}


==> anc/A2L_++++_NcNl_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -7/(3*(-1 + y)), f[2] -> (-2*(1 - x + x^2))/(3*(-1 + x)^2) - 
    16/(3*(-1 + y)) + (2*x*y)/(3*(-1 + x)^2), 
  f[3] -> (-2*(1 + 3*x + 7*x^2 - x^3 + 4*x^4 + 2*x^5))/
     (3*(-1 + x)^2*(1 + x)^3) + (4*x*y)/(3*(-1 + x)^2) + 2/(3*(-1 + x*y)), 
  f[4] -> -2/3 + 4/(3*(-1 + y)) + 2/(3*y) - (2*x)/(3*(-x + y)) - 
    2/(3*(-1 + x*y)), f[5] -> 2/3, f[6] -> (4*x^2*(3 + x))/(3*(1 + x)^3) + 
    (4*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[7] -> 55/9 + 8/(3*(1 + x)^2) - 8/(3*(1 + x)), 
  f[8] -> -4/3 + (4*(-1 + x)*x)/(3*(1 + x)*(-x + y)) - 
    (4*(-1 + x))/(3*(1 + x)*(-1 + x*y)), f[9] -> -2/3 - 4/(3*y), 
  f[10] -> -(((-2 + x)*x)/((-1 + x)^2*(1 + x)^3)) + 
    (1 - 7*x - 5*x^3)/(3*(-1 + x)^2*(1 + x)^3) + 
    ((2*x)/(3*(-1 + x)^2*(1 + x)^3) + (2*x^2)/((-1 + x)^2*(1 + x)^3))*y + 
    (1 - x)/(3*(1 + x)*(-1 + x*y)), 
  f[11] -> -x/(3*(1 + x)^2) - (x*y)/(3*(1 + x)^2), 
  f[12] -> (2*x)/(3*(-1 + x)^2) - 2/(3*(-1 + y)) - (2*x)/(3*(-1 + x)^2*y)}, 
 A1["2L", "++++", "NcNl", "PolesIR"] -> 
  {{(-2648*f[1])/63 + f[1]/eps^3 + (170*f[2])/9 + f[2]/eps^2 + 
     ((-1937*f[1])/126 + (19*f[2])/3)/eps, (4*f[1])/7, f[3], (-8*f[1])/7, 
    -2*f[3], f[4], (-56*f[1])/3 + (3*f[1])/(7*eps^2) + (49*f[2])/6 + 
     ((-11*f[1])/3 + (3*f[2])/2)/eps + (43*f[5])/12 - f[7]/2, (-4*f[1])/7, 
    (8*f[1])/7, (-34*f[1])/21 + (4*f[1])/(7*eps) + f[2]/2, (3*f[1])/7, 
    (4*f[1])/7, (-8*f[1])/7, (-8*f[1])/7, (68*f[1])/7 - 4*f[2] + f[4] + 
     f[5]/2 + f[9]/2, (-8*f[1])/7, (16*f[1])/7, (16*f[1])/7, 
    (-136*f[1])/7 + 8*f[2] - 2*f[4] - f[5] - f[9], -2*f[4], 
    (112*f[1])/3 - (6*f[1])/(7*eps^2) + ((22*f[1])/3 - 3*f[2])/eps - 
     (49*f[2])/3 - (43*f[5])/6 + f[7], (68*f[1])/21 - (8*f[1])/(7*eps) - 
     f[2], (-6*f[1])/7, (152*f[1])/21 - (6*f[1])/(7*eps^2) - (11*f[2])/3 - 
     (5*f[5])/2 + ((46*f[1])/21 - f[2] - f[5]/2 - f[9]/2)/eps - (3*f[9])/2, 
    (12*f[1])/7 - (4*f[1])/(7*eps) - f[2] - f[4] - f[5]/2 - f[9]/2, 
    (-4*f[1])/7, (8*f[1])/7, (-16*f[1])/7, (-24*f[1])/7 + (8*f[1])/(7*eps) + 
     2*f[2] + 2*f[4] + f[5] + f[9], (8*f[1])/7, (-4*f[1])/7, (-4*f[1])/7, 
    (8*f[1])/7, (8*f[1])/7, (8*f[1])/3 - (8*f[1])/(7*eps) - f[2] - f[5]/2 - 
     f[9]/2, (-6*f[1])/7, (-4*f[1])/7, (8*f[1])/7, (4*f[1])/7, (4*f[1])/7, 
    (-8*f[1])/7, (-8*f[1])/7, (4*f[1])/7, (-8*f[1])/7, (4*f[1])/7, 
    (-8*f[1])/7, (-533*f[1])/63 + (8*f[1])/(7*eps^2) + (100*f[1])/(21*eps) + 
     (8*f[2])/3, (131*f[1])/21 + (4*f[1])/(7*eps) - f[2]/2, (2*f[1])/21, 
    (137*f[1])/42 - f[1]/(6*eps) - (17*f[2])/12 + (2*f[3])/3, f[1]/42, 
    f[1]/3, (3*f[1])/7, (-8*f[1])/21, -f[1]/7, (-46*f[1])/21}, 
   {mono[1], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{1, 0, 0}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{y^(-1), 0, 0}, x]], 
    mono[G[{y^(-1), 0, 1}, x]], mono[G[{y, 1, 0}, x]], 
    mono[G[{y^(-1), 1, 0}, x]], mono[G[{y^(-1), 1, 1}, x]], 
    mono[G[{y, 1, 1}, x]], mono[G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{y^(-1)}, x]*G[{1, 1}, y]], mono[G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{y}, x]*G[{1, 1}, y]], mono[Log[mt2]], mono[Log[mt2]^2], 
    mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^2*Log[mt2]], 
    mono[Zeta[3]]}}, A2["2L", "++++", "NcNl", "PolesIR"] -> 
  {{(152*f[5])/9 + f[5]/eps^2 + (16*f[5])/(3*eps), f[6], -2*f[6], 
    5*f[5] + f[8] + f[9], (3*f[5])/(2*eps) + f[7], f[5]/2, f[8], -2*f[8], 
    -10*f[5] - 2*f[8] - 2*f[9], (-3*f[5])/eps - 2*f[7], -f[5], 
    (4*f[5])/3 + 3*f[9] + f[9]/eps, -5*f[5] - f[8], 10*f[5] + 2*f[8], f[9], 
    (5*f[5])/3, -f[5]/2, (-17*f[5])/12 + (2*f[6])/3}, 
   {mono[1], mono[G[{0, 0}, x]], mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, y]*Log[mt2]], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Pi^2]}}, A3["2L", "++++", "NcNl", "PolesIR"] -> 
  {{-2*f[1] + (-f[1] + f[2]/2)/eps + f[2], f[10], -2*f[10], 
    (16*f[1])/7 - f[2] - 2*f[5] - f[8]/4 + f[12], f[11], 
    (16*f[1])/7 - f[2] - 2*f[5] - f[8]/4, (-32*f[1])/7 + 2*f[2] + 4*f[5] + 
     f[8]/2, (-32*f[1])/7 + 2*f[2] + 4*f[5] + f[8]/2 - 2*f[12], -2*f[11], 
    2*f[1] - f[2] - f[5]/2 + 3*f[12] + f[12]/eps, 
    (-16*f[1])/7 + f[2] + 2*f[5] + f[8]/4, (32*f[1])/7 - 2*f[2] - 4*f[5] - 
     f[8]/2, f[12], -f[1] + f[2]/2, (2*f[10])/3}, 
   {mono[1], mono[G[{0, 0}, x]], mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{1, 0}, x]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*Log[mt2]], mono[Log[mt2]], mono[Pi^2]}}, 
 A4["2L", "++++", "NcNl", "PolesIR"] -> 
  {{-2*f[1] + (-f[1] + f[2]/2)/eps + f[2], f[10], -2*f[10], 
    (16*f[1])/7 - f[2] - 2*f[5] - f[8]/4 + f[12], f[11], 
    (16*f[1])/7 - f[2] - 2*f[5] - f[8]/4, (-32*f[1])/7 + 2*f[2] + 4*f[5] + 
     f[8]/2, (-32*f[1])/7 + 2*f[2] + 4*f[5] + f[8]/2 - 2*f[12], -2*f[11], 
    2*f[1] - f[2] - f[5]/2 + 3*f[12] + f[12]/eps, 
    (-16*f[1])/7 + f[2] + 2*f[5] + f[8]/4, (32*f[1])/7 - 2*f[2] - 4*f[5] - 
     f[8]/2, f[12], -f[1] + f[2]/2, (2*f[10])/3}, 
   {mono[1], mono[G[{0, 0}, x]], mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{1, 0}, x]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, y]*Log[mt2]], mono[Log[mt2]], mono[Pi^2]}}}


==> anc/A2L_++++_NcNl_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> 1/(3*(-1 + y)), f[2] -> (-2*(1 - x + x^2))/(3*(-1 + x)^2) + 
    7/(18*(-1 + y)) + (2*x*y)/(3*(-1 + x)^2), 
  f[3] -> (2*x*(2 + x))/((-1 + x)^2*(1 + x)^3) - 
    (2*(3 + 11*x + 5*x^3 + 4*x^4 + 2*x^5))/(3*(-1 + x)^2*(1 + x)^3) + 
    (4*x*y)/(3*(-1 + x)^2) - 2/(3*(-1 + x*y)), 
  f[4] -> 2/3 - 4/(3*(-1 + y)) - 2/(3*y) + (2*x)/(3*(-x + y)) + 
    2/(3*(-1 + x*y)), f[5] -> 2/3, 
  f[6] -> (4*(2 + 6*x + 3*x^2 + x^3))/(3*(1 + x)^3) - 
    (4*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[7] -> 25/18 - 8/(3*(1 + x)^2) + 8/(3*(1 + x)), 
  f[8] -> -4 - (4*(-1 + x)*x)/(3*(1 + x)*(-x + y)) + 
    (4*(-1 + x))/(3*(1 + x)*(-1 + x*y)), f[9] -> -2/3 + 4/(3*y), 
  f[10] -> ((-2 + x)*x)/((-1 + x)^2*(1 + x)^3) + 
    (-1 + 7*x + 5*x^3)/(3*(-1 + x)^2*(1 + x)^3) + 
    ((-2*x)/(3*(-1 + x)^2*(1 + x)^3) - (2*x^2)/((-1 + x)^2*(1 + x)^3))*y + 
    (-1 + x)/(3*(1 + x)*(-1 + x*y)), 
  f[11] -> x/(3*(1 + x)^2) + (x*y)/(3*(1 + x)^2), 
  f[12] -> (-2*x)/(3*(-1 + x)^2) + 2/(3*(-1 + y)) + (2*x)/(3*(-1 + x)^2*y)}, 
 A1["2L", "++++", "NcNl", "PolesUVIR"] -> 
  {{(-505*f[1])/36 + f[1]/eps^3 - f[2]/12 + f[2]/eps^2 + 
     ((-31*f[1])/72 + (5*f[2])/4)/eps, 4*f[1], f[3], -8*f[1], -2*f[3], f[4], 
    (-259*f[1])/72 + f[1]/eps^2 + (37*f[2])/12 + (-f[1]/12 + (3*f[2])/2)/
      eps + (49*f[5])/24 - f[7]/2, -4*f[1], 8*f[1], (11*f[1])/4 + f[2]/2, 
    -f[1], 4*f[1], -8*f[1], -8*f[1], (26*f[1])/3 - 4*f[2] + f[4] + f[5]/2 + 
     f[9]/2, -8*f[1], 16*f[1], 16*f[1], (-52*f[1])/3 + 8*f[2] - 2*f[4] - 
     f[5] - f[9], -2*f[4], (259*f[1])/36 - (2*f[1])/eps^2 + 
     (f[1]/6 - 3*f[2])/eps - (37*f[2])/6 - (49*f[5])/12 + f[7], 
    (-11*f[1])/2 - f[2], 2*f[1], (-67*f[1])/18 - (2*f[1])/eps^2 - 
     (11*f[2])/3 - f[5]/2 + ((-37*f[1])/6 - f[2] - f[5]/2 - f[9]/2)/eps - 
     (3*f[9])/2, (-17*f[1])/6 - (4*f[1])/eps - f[2] - f[4] - f[5]/2 - f[9]/2, 
    -4*f[1], 8*f[1], -16*f[1], (17*f[1])/3 + (8*f[1])/eps + 2*f[2] + 2*f[4] + 
     f[5] + f[9], 8*f[1], -4*f[1], -4*f[1], 8*f[1], 8*f[1], 
    (-19*f[1])/2 - f[2] - f[5]/2 - f[9]/2, 2*f[1], -4*f[1], 8*f[1], 4*f[1], 
    4*f[1], -8*f[1], -8*f[1], 4*f[1], -8*f[1], 4*f[1], -8*f[1], 
    (27*f[1])/2 - (5*f[2])/3, (-15*f[1])/4 - f[2]/2, (2*f[1])/3, 
    (41*f[1])/72 - (3*f[1])/(2*eps) - (17*f[2])/12 + (2*f[3])/3, f[1]/6, 
    (7*f[1])/3, 3*f[1], (-8*f[1])/3, (-5*f[1])/3, (-46*f[1])/3}, 
   {mono[1], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{1, 0, 0}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, y]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{y^(-1), 0, 0}, x]], 
    mono[G[{y^(-1), 0, 1}, x]], mono[G[{y, 1, 0}, x]], 
    mono[G[{y^(-1), 1, 0}, x]], mono[G[{y^(-1), 1, 1}, x]], 
    mono[G[{y, 1, 1}, x]], mono[G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{y^(-1)}, x]*G[{1, 1}, y]], mono[G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{y}, x]*G[{1, 1}, y]], mono[Log[mt2]], mono[Log[mt2]^2], 
    mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^2*Log[mt2]], 
    mono[Zeta[3]]}}, A2["2L", "++++", "NcNl", "PolesUVIR"] -> 
  {{(23*f[5])/12 + f[5]/eps^2 + (9*f[5])/(4*eps), f[6], -2*f[6], 
    5*f[5] + f[8] + f[9], (3*f[5])/(2*eps) + f[7], f[5]/2, f[8], -2*f[8], 
    -10*f[5] - 2*f[8] - 2*f[9], (-3*f[5])/eps - 2*f[7], -f[5], 
    (-8*f[5])/3 + 3*f[9] + f[9]/eps, -5*f[5] - f[8], 10*f[5] + 2*f[8], f[9], 
    (-2*f[5])/3, -f[5]/2, (-17*f[5])/12 + (2*f[6])/3}, 
   {mono[1], mono[G[{0, 0}, x]], mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1}, x]], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, y]*Log[mt2]], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Pi^2]}}, A3["2L", "++++", "NcNl", "PolesUVIR"] -> 
  {{(19*f[1])/6 + ((19*f[1])/12 - f[2]/2)/eps - f[2], f[10], -2*f[10], 
    (-7*f[1])/6 + f[2] - f[8]/4 + f[12], f[11], (-7*f[1])/6 + f[2] - f[8]/4, 
    (7*f[1])/3 - 2*f[2] + f[8]/2, (7*f[1])/3 - 2*f[2] + f[8]/2 - 2*f[12], 
    -2*f[11], (-19*f[1])/6 + f[2] + f[5]/2 + 3*f[12] + f[12]/eps, 
    (7*f[1])/6 - f[2] + f[8]/4, (-7*f[1])/3 + 2*f[2] - f[8]/2, f[12], 
    (19*f[1])/12 - f[2]/2, (2*f[10])/3}, {mono[1], mono[G[{0, 0}, x]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], mono[G[{0}, x]], 
    mono[G[{1, 0}, x]], mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], 
    mono[G[{1}, x]], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, y]*Log[mt2]], mono[Log[mt2]], 
    mono[Pi^2]}}, A4["2L", "++++", "NcNl", "PolesUVIR"] -> 
  {{(19*f[1])/6 + ((19*f[1])/12 - f[2]/2)/eps - f[2], f[10], -2*f[10], 
    (-7*f[1])/6 + f[2] - f[8]/4 + f[12], f[11], (-7*f[1])/6 + f[2] - f[8]/4, 
    (7*f[1])/3 - 2*f[2] + f[8]/2, (7*f[1])/3 - 2*f[2] + f[8]/2 - 2*f[12], 
    -2*f[11], (-19*f[1])/6 + f[2] + f[5]/2 + 3*f[12] + f[12]/eps, 
    (7*f[1])/6 - f[2] + f[8]/4, (-7*f[1])/3 + 2*f[2] - f[8]/2, f[12], 
    (19*f[1])/12 - f[2]/2, (2*f[10])/3}, {mono[1], mono[G[{0, 0}, x]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, y]], mono[G[{0}, x]], 
    mono[G[{1, 0}, x]], mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], 
    mono[G[{1}, x]], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, y]*Log[mt2]], mono[Log[mt2]], 
    mono[Pi^2]}}}


==> anc/A2L_++++_Ncp2_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-637*x^2)/(54*(-1 + x)^2*(1 + x)^2) - 
    (2*(92*x - 175*x^2 + 92*x^3))/(27*(-1 + x)^2*(1 + x)^2) - 
    (763*(1 + x^4))/(108*(-1 + x)^2*(1 + x)^2) + (81 - 12356*x + 81*x^2)/
     (324*x*(-1 + y)) + 1/(4*y) + (2*x*(83 + 184*x + 83*x^2)*y)/
     (27*(-1 + x)^2*(1 + x)^2) + (2*x^2*y^2)/(3*(-1 + x)^2*(1 + x)^2), 
  f[2] -> 6/(-1 + x)^3 + 9/(-1 + x)^2 + 3/(2*(-1 + x)) - 3/(2*(1 + x)), 
  f[3] -> (-6*x)/(-1 + x)^2 - (10*(x - 2*x^2 + x^3))/(-1 + x - x^2 + x*y)^2 - 
    (8*x)/(-1 + x - x^2 + x*y), 
  f[4] -> (-10*x*(2 - x + 3*x^2 - x^3 + 2*x^4))/(3*(-1 + x)*(1 + x)^5) + 
    (-5 - 2*x + 8*x^2 + 52*x^3 + 33*x^4 + 18*x^5)/((-1 + x)*(1 + x)^5) + 
    ((2*x^2*(1 - x + x^2))/((-1 + x)*(1 + x)^5) - (10*x^2*(2 + x + 2*x^2))/
       (3*(-1 + x)*(1 + x)^5))*y + (2*x^3*y^2)/((-1 + x)*(1 + x)^5) - 
    (10*(-1 + x))/(-1 + x - x^2 + x*y), 
  f[5] -> (4*x)/(1 + x) + (8*x)/((-1 + x)*y^2) + (-3 - x)/((-1 + x)*y), 
  f[6] -> -5 + 31/(2*(-1 + y)^2) + 59/(2*(-1 + y)) - 9/y - 
    (10*(1 - x + x^2))/(-1 + x - x^2 + x*y), 
  f[7] -> (x^2 + 22*x^3 + x^4)/(3*(-1 + x)^2*(1 + x)^4) - 
    (2*(43 + 99*x - 27*x^2 - 118*x^3 - 27*x^4 + 99*x^5 + 43*x^6))/
     (9*(-1 + x)^2*(1 + x)^4) - 202/(27*(-1 + y)) + 
    ((x^2 + 22*x^3 + x^4)/(3*(-1 + x)^2*(1 + x)^4) - 
      (7*x - 59*x^2 - 59*x^4 + 7*x^5)/(9*(-1 + x)^2*(1 + x)^4))*y + 
    (x^2*(1 - 10*x + x^2)*y^2)/(3*(-1 + x)^2*(1 + x)^4), f[8] -> 2/(-1 + y), 
  f[9] -> -(1 - x + x^2)/(3*(-1 + x)^2) + 49/(9*(-1 + y)) + 
    (x*y)/(3*(-1 + x)^2), f[10] -> (-2*(-1 + x))/(1 + x) - 
    (8*(1 + x))/((-1 + x)*y^2) + (4*(1 + x))/((-1 + x)*y), 
  f[11] -> (4*x)/((-1 + x)*(1 + x)*y^3) - (2*(1 + x + x^2))/
     ((-1 + x)*(1 + x)*y^2) + (-1 + 4*x - x^2)/((-1 + x)*(1 + x)*y), 
  f[12] -> -5 - (10*(1 - 2*x + x^2))/(-1 + x - x^2 + x*y), 
  f[13] -> (-8*x)/((-1 + x)^2*y^3) + (4*(1 + x + x^2))/((-1 + x)^2*y^2) + 
    (2*(1 - 4*x + x^2))/((-1 + x)^2*y), 
  f[14] -> 10 + (2*(3 - 40*x + 3*x^2))/(3*x*(-1 + y)) + 1/(2*y^3) + 
    (-1 - 10*x - x^2)/(2*x*y^2) + (-12 + 25*x - 12*x^2)/(6*x*y) + 
    (20*(-1 + x)^2)/(-1 + x - x^2 + x*y), f[15] -> 4 - 4/y, 
  f[16] -> -21/2 + (54 + 1603*x + 54*x^2)/(54*x*(-1 + y)) + 1/(2*y^2) + 
    (-18 + 385*x - 18*x^2)/(36*x*y), 
  f[17] -> 2/(-1 + y) - (2*x)/((1 - x + x^2)*y^3) + 
    (1 - x^2 + x^4)/((1 - x + x^2)^2*y^2) + 
    (1 - 4*x + 12*x^2 - 18*x^3 + 12*x^4 - 4*x^5 + x^6)/
     (2*(1 - x + x^2)^3*y) - ((-1 + x)^2*(x - 2*x^2 + 7*x^3 - 2*x^4 + x^5))/
     (2*(1 - x + x^2)^3*(-1 + x - x^2 + x*y)), 
  f[18] -> (16*x^2)/(15*(-1 + x)^3*(1 + x)) - 9/(10*(-1 + y)^3) - 
    9/(10*(-1 + y)^2) - 17/(360*(-1 + y)), 
  f[19] -> -(851 - 1558*x^2 + 851*x^4)/(108*(-1 + x)^2*(1 + x)^2) - 
    (-1 + x)^2/(4*x*(-1 + y)) - 1/(2*y) + (4*x*(1 + x^2)*y)/
     (3*(-1 + x)^2*(1 + x)^2) - (4*x^2*y^2)/(3*(-1 + x)^2*(1 + x)^2), 
  f[20] -> (12*x)/(-1 + x)^2 + (12*(-1 + x)^2*x)/(-1 + x - x^2 + x*y)^2, 
  f[21] -> (-4*x*(1 - 2*x + 3*x^2 - 2*x^3 + 7*x^4))/((-1 + x)*(1 + x)^5) + 
    (21 + 30*x - 139*x^2 - 236*x^3 - 229*x^4 + 30*x^5 + 3*x^6)/
     (3*(-1 + x)*(1 + x)^5) + ((-4*x^2*(1 - x + x^2))/((-1 + x)*(1 + x)^5) - 
      (2*x*(1 - 14*x - 14*x^3 + x^4))/(3*(-1 + x)*(1 + x)^5))*y - 
    (4*x^3*y^2)/((-1 + x)*(1 + x)^5) + (12*(-1 + x))/(-1 + x - x^2 + x*y), 
  f[22] -> (-8*x)/(1 + x) - (8*x)/((-1 + x)*y^2) + 
    (2*(1 + 3*x))/((-1 + x)*y), f[23] -> 6 - 24/(-1 + y)^2 - 39/(-1 + y) + 
    10/y + (12*(1 - x + x^2))/(-1 + x - x^2 + x*y), 
  f[24] -> 86/(9*(-1 + x)^2*(1 + x)^4) + (202*x)/(9*(-1 + x)^2*(1 + x)^4) - 
    (92*x^2)/(9*(-1 + x)^2*(1 + x)^4) - (344*x^3)/(9*(-1 + x)^2*(1 + x)^4) - 
    (92*x^4)/(9*(-1 + x)^2*(1 + x)^4) + (202*x^5)/(9*(-1 + x)^2*(1 + x)^4) + 
    (86*x^6)/(9*(-1 + x)^2*(1 + x)^4) + 
    ((8*x)/(3*(-1 + x)^2*(1 + x)^4) - (20*x^2)/(3*(-1 + x)^2*(1 + x)^4) - 
      (8*x^3)/(3*(-1 + x)^2*(1 + x)^4) - (20*x^4)/(3*(-1 + x)^2*(1 + x)^4) + 
      (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*y + 
    ((-2*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (20*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
      (2*x^4)/(3*(-1 + x)^2*(1 + x)^4))*y^2, f[25] -> 8/y^2 - 4/y, 
  f[26] -> -2/3, f[27] -> (-4*x)/((-1 + x)*(1 + x)*y^3) + 
    (2*(1 + x))/((-1 + x)*y^2) - (4*x)/((-1 + x)*(1 + x)*y), 
  f[28] -> -12 - (2*(1 - 14*x + x^2))/(x*(-1 + y)) - y^(-3) + 
    (1 + 6*x + x^2)/(2*x*y^2) + (6 - 13*x + 6*x^2)/(3*x*y) - 
    (24*(-1 + x)^2)/(-1 + x - x^2 + x*y), 
  f[29] -> (2*x)/((1 - x + x^2)*y^3) + (-1 - x + 2*x^2 - x^3 - x^4)/
     ((1 - x + x^2)^2*y^2) + (x - 5*x^2 + 8*x^3 - 5*x^4 + x^5)/
     ((1 - x + x^2)^3*y) + (-x^2 + 5*x^3 - 8*x^4 + 5*x^5 - x^6)/
     ((1 - x + x^2)^3*(-1 + x - x^2 + x*y)), 
  f[30] -> (-547*x^3)/(36*(-1 + x)^4*(1 + x)^2) + 
    (-x - x^5)/(12*(-1 + x)^4*(1 + x)^2) + 
    (-529 + 553*x + 505*x^2 + 505*x^4 + 553*x^5 - 529*x^6)/
     (72*(-1 + x)^4*(1 + x)^2) - 547/(72*(-1 + y)) - x/(4*(-1 + x)^2*y) + 
    ((-481*x^3)/(36*(-1 + x)^4*(1 + x)^2) + (553*(x + x^5))/
       (72*(-1 + x)^4*(1 + x)^2))*y - (x^2*(1 + x^2)*y^2)/
     ((-1 + x)^4*(1 + x)^2) + (2*x^3*y^3)/(3*(-1 + x)^4*(1 + x)^2), 
  f[31] -> (-12*x^4)/((-1 + x)^5*(1 + x)) + (12*x^3*y)/((-1 + x)^5*(1 + x)), 
  f[32] -> (3*x*(1 + x^2))/(-1 + x)^4 - (6*x^2*y)/(-1 + x)^4 + 
    (10*(-1 + x)^2*x^2)/(-1 + x - x^2 + x*y)^3 + (-10*x + 17*x^2 - 10*x^3)/
     (-1 + x - x^2 + x*y)^2 - (x*(7 - 20*x + 7*x^2))/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[33] -> -(x^2*(119 + 146*x - 483*x^2 + 326*x^3 + 149*x^4))/
     (6*(-1 + x)^3*(1 + x)^5) + (3 + 8*x - 18*x^2 + 168*x^3 - 170*x^4 + 
      168*x^5 - 18*x^6 + 8*x^7)/((-1 + x)^3*(1 + x)^5) + 
    (-18 + 18*x - 18*x^2 - 6*x^6 + 6*x^7 - x^8)/(2*(-1 + x)^3*(1 + x)^5) + 
    (3 - 105*x + 101*x^2 - 394*x^3 + 282*x^4 - 448*x^5 + 29*x^6 - 63*x^7 + 
      3*x^8)/(3*(-1 + x)^3*(1 + x)^5) + 
    ((x^3*(73 + 163*x^2))/(6*(-1 + x)^3*(1 + x)^5) + 
      (2*x^2*(3 - 4*x + 40*x^2 - 4*x^3 + 3*x^4))/((-1 + x)^3*(1 + x)^5) - 
      (3*x*(3 + x^6))/(2*(-1 + x)^3*(1 + x)^5) + 
      (x*(2 - 25*x + 48*x^2 - 92*x^3 + 48*x^4 + 11*x^5 + 2*x^6))/
       (3*(-1 + x)^3*(1 + x)^5))*y + 
    ((2*x^3*(2 - x + 2*x^2))/((-1 + x)^3*(1 + x)^5) + 
      (x^2*(1 - 23*x - 23*x^3 + x^4))/(3*(-1 + x)^3*(1 + x)^5))*y^2 + 
    (2*x^4*y^3)/((-1 + x)^3*(1 + x)^5) + (10*(-1 + x)*x)/
     (-1 + x - x^2 + x*y)^2 + (-5 + 12*x - 10*x^2)/
     ((-1 + x)*(-1 + x - x^2 + x*y)), 
  f[34] -> -6/(-1 + x)^4 - 12/(-1 + x)^3 - 6/(-1 + x)^2, 
  f[35] -> -((x*(-1 + 6*x + x^2 + 2*x^3))/((-1 + x)^3*(1 + x))) + 
    (2*x^2)/((-1 + x)^3*y^2) + (-3*x - x^3)/((-1 + x)^3*y) + 
    (4*x^2*y)/((-1 + x)^2*(1 + x)), 
  f[36] -> -(11 - 45*x + 11*x^2)/(2*(-1 + x)^2) - 6/(-1 + y)^3 - 
    31/(2*(-1 + y)^2) - (7*(3 - 10*x + 3*x^2))/(2*(-1 + x)^2*(-1 + y)) - 
    x/((-1 + x)^2*y) - (3*x*y)/(-1 + x)^2 + (10*(x - x^2 + x^3))/
     (-1 + x - x^2 + x*y)^2 + (-5 + 17*x - 32*x^2 + 17*x^3 - 5*x^4)/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[37] -> (-3*x^2*(1 - 2*x + 3*x^2 - 2*x^3 + x^4))/((-1 + x)^4*(1 + x)^4) + 
    (-6 + 20*x + 9*x^2 + 16*x^3 - 17*x^4 + 16*x^5 + 9*x^6 + 20*x^7 - 6*x^8)/
     (3*(-1 + x)^4*(1 + x)^4) + (12 - 10*x + 53*x^2 - 88*x^3 - 22*x^4 - 
      88*x^5 + 53*x^6 - 10*x^7 + 12*x^8)/(6*(-1 + x)^4*(1 + x)^4) + 
    ((-3*x^3*(1 - x + x^2))/((-1 + x)^4*(1 + x)^4) - 
      (x*(6 - 14*x - 29*x^2 - 31*x^3 - 29*x^4 - 14*x^5 + 6*x^6))/
       (3*(-1 + x)^4*(1 + x)^4) - (x*(11 + 98*x + 11*x^2 + 11*x^4 + 98*x^5 + 
         11*x^6))/(6*(-1 + x)^4*(1 + x)^4))*y + 
    ((-3*x^4)/((-1 + x)^4*(1 + x)^4) - (11*x^2*(1 + x^4))/
       (6*(-1 + x)^4*(1 + x)^4) + (x^2*(1 + 15*x + 12*x^2 + 15*x^3 + x^4))/
       (3*(-1 + x)^4*(1 + x)^4))*y^2 + (x^3*(1 - 10*x + x^2)*y^3)/
     (3*(-1 + x)^4*(1 + x)^4) + (5*x)/(-1 + x - x^2 + x*y), 
  f[38] -> (-4*x^2)/(-1 + x)^4 + (4*x^2)/((-1 + x)^4*y^3) - 
    (4*(x + x^2 + x^3))/((-1 + x)^4*y^2) + (4*(x + x^2 + x^3))/
     ((-1 + x)^4*y), f[39] -> (1 + 2*x + 10*x^2 + 2*x^3 + x^4)/
     ((-1 + x)^3*(1 + x)) - (2*x*(1 + x))/((-1 + x)^3*y^2) + 
    (1 + x)^3/((-1 + x)^3*y) - (2*x*y)/((-1 + x)*(1 + x)), 
  f[40] -> (5*x^2)/((-1 + x)^3*(1 + x)) + x^2/((-1 + x)^3*(1 + x)*y^3) + 
    (-x - x^2 - x^3)/((-1 + x)^3*(1 + x)*y^2) + 
    (x + x^2 + x^3)/((-1 + x)^3*(1 + x)*y), 
  f[41] -> (2*(1 + x^2))/(-1 + x)^2 + 6/(-1 + y)^3 + 9/(-1 + y)^2 + 
    (1 - 14*x + x^2)/((-1 + x)^2*(-1 + y)) - (2*x)/((-1 + x)^2*y^2) + 
    (1 - 6*x + x^2)/((-1 + x)^2*y) - (4*x*y)/(-1 + x)^2 - 
    (10*(-1 + x)^2*x^2)/(-1 + x - x^2 + x*y)^3 + (10*x - 17*x^2 + 10*x^3)/
     (-1 + x - x^2 + x*y)^2 + (7*x - 20*x^2 + 7*x^3)/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[42] -> (1 + x^2)/(-1 + x)^2 - (4*x)/((-1 + x)^2*y^2) + 
    (2*(1 + x^2))/((-1 + x)^2*y) - (2*x*y)/(-1 + x)^2 - 
    (20*(-1 + x)^2*x^2)/(-1 + x - x^2 + x*y)^3 + (2*(10*x - 17*x^2 + 10*x^3))/
     (-1 + x - x^2 + x*y)^2 + (2*(7*x - 20*x^2 + 7*x^3))/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[43] -> (-2*(1 + 4*x + x^2))/(-1 + x)^2 - (4*x)/((-1 + x)^2*y^2) + 
    (2*(1 + 4*x + x^2))/((-1 + x)^2*y) + (4*x*y)/(-1 + x)^2, 
  f[44] -> (-2*(1 + x)^2)/(-1 + x)^2 + (4*x)/((-1 + x)^2*y) + 
    (4*x*y)/(-1 + x)^2, f[45] -> -x^2/(2*(-1 + x)^2*(1 - x + x^2)*y^3) + 
    (x + x^5)/(2*(-1 + x)^2*(1 - x + x^2)^2*y^2) + 
    (-x + 2*x^2 - 2*x^3 + x^4 - 2*x^5 + 2*x^6 - x^7)/
     (2*(-1 + x)^2*(1 - x + x^2)^3*y) + 
    (6*x^2 - 17*x^3 + 32*x^4 - 36*x^5 + 32*x^6 - 17*x^7 + 6*x^8)/
     (2*(-1 + x)^2*(1 - x + x^2)^3*(-1 + x - x^2 + x*y)), 
  f[46] -> (-9*x^2)/(20*(-1 + x)^5*(1 + x)) - 
    (37*x^4)/(60*(-1 + x)^5*(1 + x)) + 9/(20*(-1 + y)^4) + 
    9/(10*(-1 + y)^3) + (9*(1 - 4*x + x^2))/(20*(-1 + x)^2*(-1 + y)^2) - 
    (9*x)/(10*(-1 + x)^2*(-1 + y)) + (16*x^3*y)/(15*(-1 + x)^5*(1 + x))}, 
 A1["2L", "++++", "Ncp2", "Finite"] -> 
  {{f[1], f[2], f[3], f[4], f[5], f[6], f[7], f[8], f[9], f[10], f[11], 
    f[12], f[13], f[14], f[15], f[16], f[17], f[18], f[20], f[23], f[25], 
    f[26]}, {mono[1], mono[Pi^2*G[{0, 0}, x]]/3 + (2*mono[Pi^2*G[{0, 1}, x]])/
      3 - (16*mono[Pi^2*G[{0, 1}, y]])/27 + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]] + (32*mono[G[{0, 0, 0, 1}, y]])/27 - 
     (64*mono[G[{0, 0, 1, 1}, y]])/27 + (32*mono[G[{0, 1, 0, 1}, y]])/27, 
    mono[Pi^2] + (3*mono[Pi^2*G[{0}, x]])/4 + (3*mono[Pi^2*G[{1}, x]])/2 - 
     (5*mono[Pi^2*G[{1}, y]])/12 - (5*mono[Pi^2*G[{y^(-1)}, x]])/3 - 
     (5*mono[G[{0}, x]*G[{0, 1}, y]])/2 + 
     (5*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2 + 
     (5*mono[G[{y}, x]*G[{0, 1}, y]])/2 + 5*mono[G[{1}, y]*G[{1, 0}, x]] - 
     10*mono[G[{1}, y]*G[{1, 1}, x]] + 10*mono[G[{1}, x]*G[{1, 1}, y]] - 
     5*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 5*mono[G[{y}, x]*G[{1, 1}, y]] - 
     (5*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2 + 
     5*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - (5*mono[G[{1}, y]*G[{y, 0}, x]])/
      2 + 5*mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 1}, x]] + (5*mono[G[{0, 0, 1}, y]])/2 - 
     5*mono[G[{0, 1, 1}, y]] + (5*mono[G[{1, 0, 0}, x]])/2 - 
     5*mono[G[{1, 0, 1}, x]] - (5*mono[G[{1, 0, 1}, y]])/2 - 
     5*mono[G[{1, 1, 0}, x]] + 10*mono[G[{1, 1, 1}, x]] - 
     (5*mono[G[{y^(-1), 0, 0}, x]])/2 + 5*mono[G[{y^(-1), 0, 1}, x]] + 
     (5*mono[G[{y^(-1), 1, 0}, x]])/2 - 5*mono[G[{y^(-1), 1, 1}, x]] + 
     (5*mono[G[{y, 1, 0}, x]])/2 - 5*mono[G[{y, 1, 1}, x]] - 
     (5*mono[Zeta[3]])/2, (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 
     2*mono[G[{0, 1}, x]], -mono[Pi^2*G[{0}, x]]/6 - 
     (2*mono[Pi^2*G[{1}, x]])/3 + mono[G[{0, 1, 0}, x]] - 
     2*mono[G[{0, 1, 1}, x]] - mono[G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + 3*mono[Zeta[3]], (-29*mono[Pi^2])/18 - 
     (8*mono[Pi^2*G[{0}, x]])/9 - (16*mono[Pi^2*G[{1}, x]])/9 - 
     (4*mono[Pi^2*G[{1}, y]])/9 + (32*mono[Pi^2*G[{y^(-1)}, x]])/9 + 
     mono[G[{0, 1}, y]] + (16*mono[G[{0}, x]*G[{0, 1}, y]])/3 - 
     (16*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/3 - 
     (16*mono[G[{y}, x]*G[{0, 1}, y]])/3 - (32*mono[G[{1}, y]*G[{1, 0}, x]])/
      3 + (64*mono[G[{1}, y]*G[{1, 1}, x]])/3 - 
     (64*mono[G[{1}, x]*G[{1, 1}, y]])/3 + 
     (32*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 + 
     (32*mono[G[{y}, x]*G[{1, 1}, y]])/3 + 
     (16*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/3 - 
     (32*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 + 
     (16*mono[G[{1}, y]*G[{y, 0}, x]])/3 - (32*mono[G[{1}, y]*G[{y, 1}, x]])/
      3 - (8*mono[G[{0, 0, 1}, y]])/3 + (16*mono[G[{0, 1, 1}, y]])/3 - 
     (16*mono[G[{1, 0, 0}, x]])/3 + (32*mono[G[{1, 0, 1}, x]])/3 + 
     8*mono[G[{1, 0, 1}, y]] + (32*mono[G[{1, 1, 0}, x]])/3 - 
     (64*mono[G[{1, 1, 1}, x]])/3 + (16*mono[G[{y^(-1), 0, 0}, x]])/3 - 
     (32*mono[G[{y^(-1), 0, 1}, x]])/3 - (16*mono[G[{y^(-1), 1, 0}, x]])/3 + 
     (32*mono[G[{y^(-1), 1, 1}, x]])/3 - (16*mono[G[{y, 1, 0}, x]])/3 + 
     (32*mono[G[{y, 1, 1}, x]])/3 + (16*mono[Zeta[3]])/3, 
    mono[G[{0}, x]] - 2*mono[G[{1}, x]], (1339*mono[Pi^2])/216 + 
     (13*mono[Pi^2*G[{0}, x]])/9 - mono[Pi^2*G[{0}, x]^2]/24 + 
     (26*mono[Pi^2*G[{1}, x]])/9 - mono[Pi^2*G[{0}, x]*G[{1}, x]]/2 + 
     (7*mono[Pi^2*G[{1}, x]^2])/6 - (23*mono[Pi^2*G[{1}, y]])/4 + 
     mono[Pi^2*G[{0}, x]*G[{1}, y]]/3 - 6*mono[Pi^2*G[{1}, x]*G[{1}, y]] + 
     (3*mono[Pi^2*G[{1}, y]^2])/2 - 2*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]] + 
     2*mono[Pi^2*G[{1}, x]*G[{x}, y]] - (52*mono[Pi^2*G[{y^(-1)}, x]])/9 + 
     (2*mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]])/3 + 
     2*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]] + 
     2*mono[Pi^2*G[{1}, y]*G[{y}, x]] + mono[Pi^2*G[{0, 0}, x]]/12 + 
     (5*mono[Pi^2*G[{0, 1}, x]])/2 + (233*mono[Pi^2*G[{0, 1}, y]])/108 - 
     (26*mono[G[{0}, x]*G[{0, 1}, y]])/3 + mono[G[{0}, x]^2*G[{0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]] + 
     (26*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/3 - 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     (26*mono[G[{y}, x]*G[{0, 1}, y]])/3 - 
     mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{0, 0}, x]*G[{0, 1}, y]] - 4*mono[Pi^2*G[{0, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + 
     2*mono[G[{0, 1}, y]*G[{0, y}, x]] + mono[Pi^2*G[{1, 0}, x]]/2 + 
     (52*mono[G[{1}, y]*G[{1, 0}, x]])/3 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, y]^2*G[{1, 0}, x]] + 10*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     (7*mono[Pi^2*G[{1, 1}, x]])/3 - (104*mono[G[{1}, y]*G[{1, 1}, x]])/3 + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     8*mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     8*mono[G[{1}, y]^2*G[{1, 1}, x]] - 3*mono[Pi^2*G[{1, 1}, y]] - 
     (10*mono[G[{0}, x]*G[{1, 1}, y]])/3 - 2*mono[G[{0}, x]^2*G[{1, 1}, y]] + 
     (124*mono[G[{1}, x]*G[{1, 1}, y]])/3 + 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]] + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]] - 
     (52*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 + 
     2*mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     (52*mono[G[{y}, x]*G[{1, 1}, y]])/3 + 
     2*mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]] + 
     8*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 
     12*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{0, y}, x]*G[{1, 1}, y]] - 28*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     16*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (4*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + 2*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     4*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{1, 0}, x]*G[{1, x}, y]] + 4*mono[G[{1, 1}, x]*G[{1, x}, y]] + 
     (20*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     10*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     20*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     10*mono[G[{0, 1}, y]*G[{1, y}, x]] + 
     20*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     2*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] + 
     4*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] + 
     2*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] + 
     4*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     2*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] - 
     4*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     2*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] - 
     4*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - 
     2*mono[Pi^2*G[{x^(-1), 1}, y]] + (4*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/
      3 + 2*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     4*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     4*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[Pi^2*G[{x, 1}, y]] - 2*mono[G[{1, 0}, x]*G[{x, x}, y]] + 
     4*mono[G[{1, 1}, x]*G[{x, x}, y]] - (2*mono[Pi^2*G[{y^(-1), 0}, x]])/3 - 
     (26*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/3 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]^2*G[{y^(-1), 0}, x]] + 
     6*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     (10*mono[Pi^2*G[{y^(-1), 1}, x]])/3 + 
     (52*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     4*mono[G[{1}, y]^2*G[{y^(-1), 1}, x]] - 
     8*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     (4*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 + 
     2*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     (26*mono[G[{1}, y]*G[{y, 0}, x]])/3 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]^2*G[{y, 0}, x]] - 2*mono[G[{0, 1}, y]*G[{y, 0}, x]] + 
     6*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 2*mono[Pi^2*G[{y, 1}, x]] + 
     (52*mono[G[{1}, y]*G[{y, 1}, x]])/3 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{1}, y]^2*G[{y, 1}, x]] - 8*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     2*mono[G[{0, 1}, y]*G[{y, y}, x]] - 4*mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + (29*mono[G[{0, 0, 1}, y]])/3 - 
     3*mono[G[{0}, x]*G[{0, 0, 1}, y]] - 8*mono[G[{1}, x]*G[{0, 0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{0, 0, 1}, y]] + 
     4*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] + 
     6*mono[G[{y}, x]*G[{0, 0, 1}, y]] + 6*mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     3*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - 
     3*mono[G[{x}, y]*G[{0, 1, 0}, x]] - 12*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     6*mono[G[{x}, y]*G[{0, 1, 1}, x]] - (64*mono[G[{0, 1, 1}, y]])/3 + 
     8*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 16*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{0, 1, 1}, y]] - 
     10*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     14*mono[G[{y}, x]*G[{0, 1, 1}, y]] - 
     6*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     2*mono[G[{1}, y]*G[{0, y, 0}, x]] + 4*mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     (26*mono[G[{1, 0, 0}, x]])/3 - mono[G[{0}, x]*G[{1, 0, 0}, x]] + 
     2*mono[G[{1}, x]*G[{1, 0, 0}, x]] + 2*mono[G[{1}, y]*G[{1, 0, 0}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - (52*mono[G[{1, 0, 1}, x]])/3 + 
     2*mono[G[{0}, x]*G[{1, 0, 1}, x]] - 4*mono[G[{1}, x]*G[{1, 0, 1}, x]] - 
     4*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     12*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - (17*mono[G[{1, 0, 1}, y]])/6 + 
     20*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 4*mono[G[{1}, y]*G[{1, 0, 1}, y]] - 
     10*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     10*mono[G[{y}, x]*G[{1, 0, 1}, y]] - (52*mono[G[{1, 1, 0}, x]])/3 + 
     2*mono[G[{0}, x]*G[{1, 1, 0}, x]] - 4*mono[G[{1}, x]*G[{1, 1, 0}, x]] - 
     24*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     6*mono[G[{x}, y]*G[{1, 1, 0}, x]] + (104*mono[G[{1, 1, 1}, x]])/3 - 
     4*mono[G[{0}, x]*G[{1, 1, 1}, x]] + 8*mono[G[{1}, x]*G[{1, 1, 1}, x]] + 
     48*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     12*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     12*mono[G[{x}, y]*G[{1, 1, 1}, x]] - (44*mono[G[{1, 1, 1}, y]])/3 - 
     12*mono[G[{0}, x]*G[{1, 1, 1}, y]] - 
     32*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 8*mono[G[{1}, y]*G[{1, 1, 1}, y]] + 
     28*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     28*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     4*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     2*mono[G[{0}, x]*G[{1, x, 1}, y]] - 4*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     10*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     20*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     10*mono[G[{1}, y]*G[{1, y, 0}, x]] - 
     20*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] - 
     2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     4*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     8*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] - 
     4*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 8*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{x, x, 1}, y]] - 4*mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     (26*mono[G[{y^(-1), 0, 0}, x]])/3 + 
     mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] + (52*mono[G[{y^(-1), 0, 1}, x]])/
      3 - 2*mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]] + 
     4*mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + (26*mono[G[{y^(-1), 1, 0}, x]])/
      3 - mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]] + 
     6*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - (52*mono[G[{y^(-1), 1, 1}, x]])/
      3 + 2*mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]] - 
     12*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, 0, 0}, x]] + 4*mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     (26*mono[G[{y, 1, 0}, x]])/3 - mono[G[{0}, x]*G[{y, 1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{y, 1, 0}, x]] + 6*mono[G[{1}, y]*G[{y, 1, 0}, x]] - 
     (52*mono[G[{y, 1, 1}, x]])/3 + 2*mono[G[{0}, x]*G[{y, 1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{y, 1, 1}, x]] - 12*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, y, 0}, x]] + 4*mono[G[{1}, y]*G[{y, y, 1}, x]] + 
     (307*mono[G[{0, 0, 0, 1}, y]])/54 - 4*mono[G[{0, 0, 1, 0}, x]] + 
     8*mono[G[{0, 0, 1, 1}, x]] - (361*mono[G[{0, 0, 1, 1}, y]])/27 + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] - 
     (557*mono[G[{0, 1, 0, 1}, y]])/54 + 4*mono[G[{0, 1, 1, 0}, x]] - 
     8*mono[G[{0, 1, 1, 1}, x]] + 28*mono[G[{0, 1, 1, 1}, y]] - 
     6*mono[G[{0, y^(-1), 0, 0}, x]] + 12*mono[G[{0, y^(-1), 0, 1}, x]] + 
     6*mono[G[{0, y^(-1), 1, 0}, x]] - 12*mono[G[{0, y^(-1), 1, 1}, x]] + 
     2*mono[G[{0, y, 1, 0}, x]] - 4*mono[G[{0, y, 1, 1}, x]] + 
     3*mono[G[{1, 0, 0, 0}, x]] - 6*mono[G[{1, 0, 0, 1}, x]] + 
     2*mono[G[{1, 0, 1, 0}, x]] - 4*mono[G[{1, 0, 1, 1}, x]] + 
     8*mono[G[{1, 0, 1, 1}, y]] - 8*mono[G[{1, 1, 0, 0}, x]] + 
     16*mono[G[{1, 1, 0, 1}, x]] + 8*mono[G[{1, 1, 0, 1}, y]] + 
     16*mono[G[{1, 1, 1, 0}, x]] - 32*mono[G[{1, 1, 1, 1}, x]] - 
     32*mono[G[{1, 1, 1, 1}, y]] - 2*mono[G[{1, x^(-1), 0, 1}, y]] + 
     4*mono[G[{1, x^(-1), 1, 1}, y]] - 2*mono[G[{1, x, 0, 1}, y]] + 
     4*mono[G[{1, x, 1, 1}, y]] + 10*mono[G[{1, y^(-1), 0, 0}, x]] - 
     20*mono[G[{1, y^(-1), 0, 1}, x]] - 10*mono[G[{1, y^(-1), 1, 0}, x]] + 
     20*mono[G[{1, y^(-1), 1, 1}, x]] - 10*mono[G[{1, y, 1, 0}, x]] + 
     20*mono[G[{1, y, 1, 1}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     4*mono[G[{x^(-1), 0, 0, 1}, y]] + 6*mono[G[{x^(-1), 0, 1, 1}, y]] + 
     8*mono[G[{x^(-1), 1, 0, 1}, y]] - 16*mono[G[{x^(-1), 1, 1, 1}, y]] - 
     2*mono[G[{x^(-1), x^(-1), 0, 1}, y]] + 
     4*mono[G[{x^(-1), x^(-1), 1, 1}, y]] - 4*mono[G[{x, 0, 0, 1}, y]] + 
     6*mono[G[{x, 0, 1, 1}, y]] + 8*mono[G[{x, 1, 0, 1}, y]] - 
     16*mono[G[{x, 1, 1, 1}, y]] - 2*mono[G[{x, x, 0, 1}, y]] + 
     4*mono[G[{x, x, 1, 1}, y]] - 6*mono[G[{y^(-1), 0, 0, 0}, x]] + 
     12*mono[G[{y^(-1), 0, 0, 1}, x]] + 8*mono[G[{y^(-1), 0, 1, 0}, x]] - 
     16*mono[G[{y^(-1), 0, 1, 1}, x]] + 10*mono[G[{y^(-1), 1, 0, 0}, x]] - 
     20*mono[G[{y^(-1), 1, 0, 1}, x]] - 12*mono[G[{y^(-1), 1, 1, 0}, x]] + 
     24*mono[G[{y^(-1), 1, 1, 1}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 0, 0}, x]] + 
     4*mono[G[{y^(-1), y^(-1), 0, 1}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 1, 0}, x]] - 
     4*mono[G[{y^(-1), y^(-1), 1, 1}, x]] + 2*mono[G[{y, 0, 1, 0}, x]] - 
     4*mono[G[{y, 0, 1, 1}, x]] + 2*mono[G[{y, 1, 0, 0}, x]] - 
     4*mono[G[{y, 1, 0, 1}, x]] - 12*mono[G[{y, 1, 1, 0}, x]] + 
     24*mono[G[{y, 1, 1, 1}, x]] + 2*mono[G[{y, y, 1, 0}, x]] - 
     4*mono[G[{y, y, 1, 1}, x]] + (1069*mono[Log[mt2]])/54 - 
     (49*mono[Pi^2*Log[mt2]])/36 + mono[Pi^2*G[{0}, x]*Log[mt2]]/6 - 
     mono[Pi^2*G[{1}, x]*Log[mt2]]/3 - (8*mono[G[{1}, y]*Log[mt2]])/3 - 
     mono[Pi^2*G[{1}, y]*Log[mt2]]/3 - (5*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/
      3 + mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]] + 
     (10*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 - 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]] + 
     4*mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]] - 
     2*mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]] + 
     4*mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]] - 4*mono[G[{1, 1}, y]*Log[mt2]] - 
     (2*mono[Log[mt2]^2])/3 - mono[Pi^2*Log[mt2]^2]/6 - 
     (5*mono[G[{0}, x]*Log[mt2]^2])/12 + mono[G[{0}, x]^2*Log[mt2]^2]/4 + 
     (5*mono[G[{1}, x]*Log[mt2]^2])/6 - 
     mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2] + mono[G[{1}, x]^2*Log[mt2]^2] - 
     mono[G[{1}, y]*Log[mt2]^2]/6 - 2*mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2] + 
     4*mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2] + mono[G[{1}, y]^2*Log[mt2]^2] + 
     mono[Log[mt2]^3]/9 - mono[G[{0}, x]*Log[mt2]^3]/2 + 
     mono[G[{1}, x]*Log[mt2]^3] + mono[G[{1}, y]*Log[mt2]^3] + 
     mono[Log[mt2]^4]/4 + (73*mono[Zeta[3]])/18 - mono[G[{0}, x]*Zeta[3]]/2 + 
     mono[G[{1}, x]*Zeta[3]] - mono[G[{1}, y]*Zeta[3]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] + 
     12*mono[G[{x^(-1)}, y]*Zeta[3]] - 12*mono[G[{y^(-1)}, x]*Zeta[3]], 
    (2*mono[Pi^2])/3 + 2*mono[G[{0}, x]*G[{1}, y]] - 
     4*mono[G[{1}, x]*G[{1}, y]] - (8*mono[Log[mt2]])/3 + 
     mono[G[{0}, x]*Log[mt2]] - 2*mono[G[{1}, x]*Log[mt2]] - 
     2*mono[G[{1}, y]*Log[mt2]] - mono[Log[mt2]^2], 
    (2*mono[Pi^2*G[{-1}, x]])/3 - mono[Pi^2*G[{0}, x]]/6 - 
     mono[Pi^2*G[{1}, x]]/3 + mono[Pi^2*G[{1}, y]]/3 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{1}, y]*G[{0, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{0, 1}, x]] + mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] + 2*mono[Zeta[3]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/4 + 
     (7*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (3*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      4 - (13*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/12 + 
     (5*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 - 
     (2*mono[Pi^2*G[{-1, y^(-1)}, x]])/3 + mono[Pi^2*G[{0, -1}, x]]/3 + 
     (3*mono[Pi^2*G[{0, 1}, x]])/4 + (5*mono[Pi^2*G[{0, 1}, y]])/12 + 
     mono[G[{-1, 0}, x]*G[{0, 1}, y]] + 
     mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{-1, y}, x]*G[{0, 1}, y]] - mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 + 
     mono[Pi^2*G[{0, y^(-1)}, x]] - (3*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]])/
      2 + mono[G[{0, 1}, y]*G[{0, y}, x]]/2 + 
     2*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     2*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{-1, y}, x]*G[{1, 1}, y]] - 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     mono[G[{0, y}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{1, x}, y]] - 2*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     (4*mono[Pi^2*G[{1, y^(-1)}, x]])/3 + 
     2*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     4*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{1, y}, x]] + 4*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      3 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (5*mono[Pi^2*G[{x, 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/2 - mono[G[{0, 1}, x]*G[{x, 1}, y]] - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]]/3 + 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 - mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 - 2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (7*mono[Pi^2*G[{y^(-1), 1}, x]])/12 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (3*mono[Pi^2*G[{y, 1}, x]])/4 - 4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{-1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{-1, y, 1}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{-1}, x]*G[{0, 0, 1}, y]] - mono[G[{0}, x]*G[{0, 0, 1}, y]]/2 - 
     2*mono[G[{1}, x]*G[{0, 0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/
      2 + (3*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + 
     mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - mono[G[{x}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] + 2*mono[G[{-1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{1, x, 1}, y]] + 2*mono[G[{1}, x]*G[{1, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, y, 0}, x]] - 4*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + mono[G[{-1, 0, 1, 0}, x]] - 
     2*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, y^(-1), 0, 0}, x]] + 
     2*mono[G[{-1, y^(-1), 0, 1}, x]] + mono[G[{-1, y^(-1), 1, 0}, x]] - 
     2*mono[G[{-1, y^(-1), 1, 1}, x]] - mono[G[{-1, y, 1, 0}, x]] + 
     2*mono[G[{-1, y, 1, 1}, x]] + mono[G[{0, -1, 0, 0}, x]]/2 - 
     mono[G[{0, -1, 0, 1}, x]] + (3*mono[G[{0, 0, 0, 1}, y]])/2 - 
     (3*mono[G[{0, 0, 1, 0}, x]])/2 + 3*mono[G[{0, 0, 1, 1}, x]] - 
     4*mono[G[{0, 0, 1, 1}, y]] - 2*mono[G[{0, 1, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1, 0}, x]] - 4*mono[G[{0, 1, 1, 1}, x]] + 
     8*mono[G[{0, 1, 1, 1}, y]] + (3*mono[G[{0, y^(-1), 0, 0}, x]])/2 - 
     3*mono[G[{0, y^(-1), 0, 1}, x]] - (3*mono[G[{0, y^(-1), 1, 0}, x]])/2 + 
     3*mono[G[{0, y^(-1), 1, 1}, x]] + mono[G[{0, y, 1, 0}, x]]/2 - 
     mono[G[{0, y, 1, 1}, x]] - mono[G[{1, 0, 0, 1}, y]] + 
     2*mono[G[{1, 0, 1, 0}, x]] - 4*mono[G[{1, 0, 1, 1}, x]] + 
     2*mono[G[{1, 0, 1, 1}, y]] - mono[G[{1, x^(-1), 0, 1}, y]] + 
     2*mono[G[{1, x^(-1), 1, 1}, y]] + mono[G[{1, x, 0, 1}, y]] - 
     2*mono[G[{1, x, 1, 1}, y]] - 2*mono[G[{1, y^(-1), 0, 0}, x]] + 
     4*mono[G[{1, y^(-1), 0, 1}, x]] + 2*mono[G[{1, y^(-1), 1, 0}, x]] - 
     4*mono[G[{1, y^(-1), 1, 1}, x]] - 2*mono[G[{1, y, 1, 0}, x]] + 
     4*mono[G[{1, y, 1, 1}, x]] + mono[G[{x^(-1), 0, 0, 1}, y]] - 
     3*mono[G[{x^(-1), 0, 1, 1}, y]] - 2*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     8*mono[G[{x^(-1), 1, 1, 1}, y]] + mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x, 1, 1}, y]] - mono[G[{x, 0, 0, 1}, y]] + 
     3*mono[G[{x, 0, 1, 1}, y]] + 2*mono[G[{x, 1, 0, 1}, y]] - 
     8*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x, x^(-1), 1, 1}, y]] - mono[G[{x, x, 0, 1}, y]]/2 + 
     mono[G[{x, x, 1, 1}, y]] - mono[G[{y^(-1), -1, 0, 0}, x]]/2 + 
     mono[G[{y^(-1), -1, 0, 1}, x]] + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 - 
     3*mono[G[{y^(-1), 0, 0, 1}, x]] - (3*mono[G[{y^(-1), 0, 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 1, 1}, x]] - 2*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     4*mono[G[{y^(-1), 1, 0, 1}, x]] + 2*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     4*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] - mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 + mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]]/
      2 - mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]]/2 - 
     mono[G[{y, 0, 1, 1}, x]] - 2*mono[G[{y, 1, 1, 0}, x]] + 
     4*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] - (5*mono[G[{x^(-1)}, y]*Zeta[3]])/2 + 
     (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, (19*mono[Pi^2])/30 + 
     mono[Pi^2*G[{0}, x]]/5 + (2*mono[Pi^2*G[{1}, x]])/5 - 
     mono[Pi^2*G[{1}, y]]/5 - mono[G[{0}, x]*G[{1}, y]] + 
     2*mono[G[{1}, x]*G[{1}, y]] - (4*mono[Pi^2*G[{y^(-1)}, x]])/5 - 
     (6*mono[G[{0}, x]*G[{0, 1}, y]])/5 + 
     (6*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/5 + 
     (6*mono[G[{y}, x]*G[{0, 1}, y]])/5 + mono[G[{1, 0}, x]] + 
     (12*mono[G[{1}, y]*G[{1, 0}, x]])/5 - 2*mono[G[{1, 1}, x]] - 
     (24*mono[G[{1}, y]*G[{1, 1}, x]])/5 + (24*mono[G[{1}, x]*G[{1, 1}, y]])/
      5 - (12*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/5 - 
     (12*mono[G[{y}, x]*G[{1, 1}, y]])/5 - 
     (6*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/5 + 
     (12*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/5 - 
     (6*mono[G[{1}, y]*G[{y, 0}, x]])/5 + (12*mono[G[{1}, y]*G[{y, 1}, x]])/
      5 + (6*mono[G[{0, 0, 1}, y]])/5 - (12*mono[G[{0, 1, 1}, y]])/5 + 
     (6*mono[G[{1, 0, 0}, x]])/5 - (12*mono[G[{1, 0, 1}, x]])/5 - 
     (6*mono[G[{1, 0, 1}, y]])/5 - (12*mono[G[{1, 1, 0}, x]])/5 + 
     (24*mono[G[{1, 1, 1}, x]])/5 - (6*mono[G[{y^(-1), 0, 0}, x]])/5 + 
     (12*mono[G[{y^(-1), 0, 1}, x]])/5 + (6*mono[G[{y^(-1), 1, 0}, x]])/5 - 
     (12*mono[G[{y^(-1), 1, 1}, x]])/5 + (6*mono[G[{y, 1, 0}, x]])/5 - 
     (12*mono[G[{y, 1, 1}, x]])/5 - (6*mono[Zeta[3]])/5, 
    mono[Pi^2*G[{0}, x]*G[{1}, y]]/6 - mono[Pi^2*G[{1}, x]*G[{1}, y]]/6 + 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/12 - 
     (5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 - 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (11*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      12 + (7*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/4 + 
     (13*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 + mono[Pi^2*G[{0, -1}, x]]/3 + 
     (17*mono[Pi^2*G[{0, 1}, x]])/12 + (13*mono[Pi^2*G[{0, 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 - mono[G[{0, 1}, y]*G[{0, y}, x]]/2 - 
     mono[G[{0, 1}, y]*G[{1, 0}, x]]/2 - mono[Pi^2*G[{1, 1}, y]]/3 - 
     mono[G[{0, 0}, x]*G[{1, 1}, y]] + mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     mono[G[{0, y}, x]*G[{1, 1}, y]] - 6*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     14*mono[G[{1, 1}, x]*G[{1, 1}, y]] - (7*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 - (7*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]])/2 + 
     7*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     (7*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]])/2 - 
     7*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     (7*mono[G[{1, 0}, x]*G[{1, x}, y]])/2 - 
     7*mono[G[{1, 1}, x]*G[{1, x}, y]] - mono[Pi^2*G[{1, y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + mono[G[{0, 1}, y]*G[{1, y}, x]]/
      2 - mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/4 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/2 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/4 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/2 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/4 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/2 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/4 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/2 - 
     (5*mono[Pi^2*G[{x^(-1), 1}, y]])/4 - 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] + 
     mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/3 + 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (5*mono[Pi^2*G[{x, 1}, y]])/4 - 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/2 + mono[G[{0, 1}, x]*G[{x, 1}, y]] + 
     mono[G[{1, 0}, x]*G[{x, 1}, y]] - 2*mono[G[{1, 1}, x]*G[{x, 1}, y]] + 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 + mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 - mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] + mono[Pi^2*G[{y^(-1), -1}, x]]/3 - 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 + mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 + 4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     mono[Pi^2*G[{y^(-1), 1}, x]]/12 - 
     8*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 4*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (17*mono[Pi^2*G[{y, 1}, x]])/12 - 8*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 - 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - mono[G[{0}, x]*G[{0, 0, 1}, y]]/
      2 + mono[G[{1}, x]*G[{0, 0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/2 + mono[G[{y}, x]*G[{0, 0, 1}, y]]/
      2 + 4*mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - 
     8*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     4*mono[G[{0}, x]*G[{0, 1, 1}, y]] - mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] + mono[G[{1}, y]*G[{0, y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{0, y, 1}, x]] + (5*mono[G[{1}, y]*G[{1, 0, 0}, x]])/
      2 - 2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     5*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     (5*mono[G[{0}, x]*G[{1, 0, 1}, y]])/2 - 
     mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 4*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 8*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 2*mono[G[{0}, x]*G[{1, 1, 1}, y]] - 
     20*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 
     12*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     12*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     (7*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]])/2 + 
     7*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     (7*mono[G[{0}, x]*G[{1, x, 1}, y]])/2 + 
     7*mono[G[{1}, x]*G[{1, x, 1}, y]] - mono[G[{1}, y]*G[{1, y^(-1), 0}, x]]/
      2 + mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{1, y, 0}, x]]/2 + mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     3*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     6*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     3*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 6*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 - mono[G[{1}, y]*G[{y, 0, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] + 4*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + mono[G[{0, -1, 0, 0}, x]]/2 - 
     mono[G[{0, -1, 0, 1}, x]] + mono[G[{0, 0, 0, 1}, y]]/2 + 
     mono[G[{0, 0, 1, 0}, x]]/2 - mono[G[{0, 0, 1, 1}, x]] - 
     4*mono[G[{0, 0, 1, 1}, y]] + mono[G[{0, 1, 0, 0}, x]] - 
     2*mono[G[{0, 1, 0, 1}, x]] - 2*mono[G[{0, 1, 0, 1}, y]] + 
     12*mono[G[{0, 1, 1, 1}, y]] - mono[G[{0, y, 1, 0}, x]]/2 + 
     mono[G[{0, y, 1, 1}, x]] - (5*mono[G[{1, 0, 0, 1}, y]])/2 - 
     mono[G[{1, 0, 1, 0}, x]]/2 + mono[G[{1, 0, 1, 1}, x]] + 
     7*mono[G[{1, 0, 1, 1}, y]] - 2*mono[G[{1, 1, 0, 1}, y]] - 
     4*mono[G[{1, 1, 1, 1}, y]] + (7*mono[G[{1, x^(-1), 0, 1}, y]])/2 - 
     7*mono[G[{1, x^(-1), 1, 1}, y]] + (7*mono[G[{1, x, 0, 1}, y]])/2 - 
     7*mono[G[{1, x, 1, 1}, y]] - mono[G[{1, y^(-1), 0, 0}, x]]/2 + 
     mono[G[{1, y^(-1), 0, 1}, x]] + mono[G[{1, y^(-1), 1, 0}, x]]/2 - 
     mono[G[{1, y^(-1), 1, 1}, x]] + mono[G[{1, y, 1, 0}, x]]/2 - 
     mono[G[{1, y, 1, 1}, x]] - mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/
      2 + mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     2*mono[G[{x^(-1), 0, 1, 1}, y]] + 3*mono[G[{x^(-1), 1, 0, 1}, y]] - 
     10*mono[G[{x^(-1), 1, 1, 1}, y]] - mono[G[{x^(-1), x^(-1), 0, 1}, y]]/
      2 + mono[G[{x^(-1), x^(-1), 1, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/
      2 + mono[G[{x^(-1), x, 1, 1}, y]] + 2*mono[G[{x, 0, 1, 1}, y]] + 
     3*mono[G[{x, 1, 0, 1}, y]] - 10*mono[G[{x, 1, 1, 1}, y]] - 
     mono[G[{x, x^(-1), 0, 1}, y]]/2 + mono[G[{x, x^(-1), 1, 1}, y]] - 
     mono[G[{x, x, 0, 1}, y]]/2 + mono[G[{x, x, 1, 1}, y]] + 
     mono[G[{y^(-1), -1, 0, 0}, x]]/2 - mono[G[{y^(-1), -1, 0, 1}, x]] - 
     (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 + 3*mono[G[{y^(-1), 0, 0, 1}, x]] + 
     mono[G[{y^(-1), 0, 1, 0}, x]]/2 - mono[G[{y^(-1), 0, 1, 1}, x]] + 
     mono[G[{y^(-1), 1, 0, 0}, x]] - 2*mono[G[{y^(-1), 1, 0, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] + mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 - mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]]/
      2 + mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] - mono[G[{y, 0, 1, 0}, x]]/2 + 
     mono[G[{y, 0, 1, 1}, x]] - mono[G[{y, 1, 0, 0}, x]] + 
     2*mono[G[{y, 1, 0, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] - mono[G[{1}, y]*Zeta[3]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/2 + 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/2 - (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, 
    mono[G[{1, 1}, y]], (307*mono[Pi^2])/216 + (59*mono[Pi^2*G[{0}, x]])/
      216 - (10*mono[Pi^2*G[{1}, x]])/27 - (5*mono[Pi^2*G[{1}, y]])/54 - 
     (77*mono[Pi^2*G[{y^(-1)}, x]])/54 + mono[G[{1}, y]*G[{0, 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, 1}, x]] - (95*mono[G[{0}, x]*G[{0, 1}, y]])/36 + 
     mono[G[{1}, x]*G[{0, 1}, y]] + (77*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/
      36 + (77*mono[G[{y}, x]*G[{0, 1}, y]])/36 + 
     (41*mono[G[{1}, y]*G[{1, 0}, x]])/18 - (41*mono[G[{1}, y]*G[{1, 1}, x]])/
      9 + (3*mono[G[{0}, x]*G[{1, 1}, y]])/2 + 
     (50*mono[G[{1}, x]*G[{1, 1}, y]])/9 - 
     (77*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/18 - 
     (77*mono[G[{y}, x]*G[{1, 1}, y]])/18 - 
     (77*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/36 + 
     (77*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/18 - 
     (77*mono[G[{1}, y]*G[{y, 0}, x]])/36 + (77*mono[G[{1}, y]*G[{y, 1}, x]])/
      18 + (97*mono[G[{0, 0, 1}, y]])/36 - (62*mono[G[{0, 1, 1}, y]])/9 + 
     (23*mono[G[{1, 0, 0}, x]])/36 - (23*mono[G[{1, 0, 1}, x]])/18 - 
     (10*mono[G[{1, 0, 1}, y]])/3 - (25*mono[G[{1, 1, 0}, x]])/9 + 
     (50*mono[G[{1, 1, 1}, x]])/9 + 6*mono[G[{1, 1, 1}, y]] - 
     (77*mono[G[{y^(-1), 0, 0}, x]])/36 + (77*mono[G[{y^(-1), 0, 1}, x]])/
      18 + (77*mono[G[{y^(-1), 1, 0}, x]])/36 - 
     (77*mono[G[{y^(-1), 1, 1}, x]])/18 + (77*mono[G[{y, 1, 0}, x]])/36 - 
     (77*mono[G[{y, 1, 1}, x]])/18 + (2*mono[G[{1}, y]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/4 + 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]]/2 + mono[G[{1, 1}, y]*Log[mt2]] + 
     mono[G[{1}, y]*Log[mt2]^2]/4 - (5*mono[Zeta[3]])/36, mono[G[{1}, y]], 
    (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/6 + 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/2 + 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/6 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/6 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/6 + (2*mono[Pi^2*G[{0, -1}, x]])/3 - 
     (7*mono[Pi^2*G[{0, 1}, x]])/6 - (11*mono[Pi^2*G[{0, 1}, y]])/6 + 
     (8*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     4*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     6*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 8*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     8*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     8*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 8*mono[G[{1, 1}, x]*G[{1, 1}, y]] - 
     4*mono[Pi^2*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     12*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y}, x]] - 12*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     2*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] - 
     4*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     2*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] - 
     4*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     2*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] + 
     4*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     2*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] + 
     4*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/6 - 
     (2*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (11*mono[Pi^2*G[{x, 1}, y]])/
      6 - (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x}, y]] - 2*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     (2*mono[Pi^2*G[{y^(-1), -1}, x]])/3 + mono[Pi^2*G[{y^(-1), 0}, x]]/6 + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (3*mono[Pi^2*G[{y^(-1), 1}, x]])/2 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     (2*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - (2*mono[Pi^2*G[{y, -1}, x]])/
      3 + mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (7*mono[Pi^2*G[{y, 1}, x]])/6 + 
     4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + (2*mono[Pi^2*G[{y, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y, y}, x]] + 2*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]] + 6*mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{0, 0, 1}, y]] - 4*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] + 8*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 4*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 
     12*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     4*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     8*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 12*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 12*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 24*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     32*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     6*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     6*mono[G[{1}, y]*G[{1, y, 0}, x]] + 12*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     4*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     8*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 8*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x, x, 1}, y]] + 2*mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] + 4*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y, y, 0}, x]] - 2*mono[G[{1}, y]*G[{y, y, 1}, x]] + 
     mono[G[{0, -1, 0, 0}, x]] - 2*mono[G[{0, -1, 0, 1}, x]] - 
     2*mono[G[{0, 0, 0, 1}, y]] + mono[G[{0, 0, 1, 0}, x]] - 
     2*mono[G[{0, 0, 1, 1}, x]] + 6*mono[G[{0, 0, 1, 1}, y]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] + 
     6*mono[G[{0, 1, 0, 1}, y]] - 6*mono[G[{0, 1, 1, 0}, x]] + 
     12*mono[G[{0, 1, 1, 1}, x]] - 16*mono[G[{0, 1, 1, 1}, y]] + 
     4*mono[G[{0, y^(-1), 0, 0}, x]] - 8*mono[G[{0, y^(-1), 0, 1}, x]] - 
     4*mono[G[{0, y^(-1), 1, 0}, x]] + 8*mono[G[{0, y^(-1), 1, 1}, x]] - 
     6*mono[G[{1, 0, 1, 0}, x]] + 12*mono[G[{1, 0, 1, 1}, x]] - 
     6*mono[G[{1, y^(-1), 0, 0}, x]] + 12*mono[G[{1, y^(-1), 0, 1}, x]] + 
     6*mono[G[{1, y^(-1), 1, 0}, x]] - 12*mono[G[{1, y^(-1), 1, 1}, x]] + 
     6*mono[G[{1, y, 1, 0}, x]] - 12*mono[G[{1, y, 1, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - 4*mono[G[{x^(-1), 0, 1, 1}, y]] - 
     6*mono[G[{x^(-1), 1, 0, 1}, y]] + 16*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]] - 
     2*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]] - 
     2*mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{x, 0, 0, 1}, y]] - 
     4*mono[G[{x, 0, 1, 1}, y]] - 6*mono[G[{x, 1, 0, 1}, y]] + 
     16*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]] - 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + mono[G[{x, x, 0, 1}, y]] - 
     2*mono[G[{x, x, 1, 1}, y]] + mono[G[{y^(-1), -1, 0, 0}, x]] - 
     2*mono[G[{y^(-1), -1, 0, 1}, x]] + 3*mono[G[{y^(-1), 0, 0, 0}, x]] - 
     6*mono[G[{y^(-1), 0, 0, 1}, x]] - 4*mono[G[{y^(-1), 0, 1, 0}, x]] + 
     8*mono[G[{y^(-1), 0, 1, 1}, x]] - 5*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     10*mono[G[{y^(-1), 1, 0, 1}, x]] + 6*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     12*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]] + 
     2*mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]] + 
     2*mono[G[{y, -1, 0, 1}, x]] - mono[G[{y, 1, 0, 0}, x]] + 
     2*mono[G[{y, 1, 0, 1}, x]] + 6*mono[G[{y, 1, 1, 0}, x]] - 
     12*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]] - 
     2*mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]] + 
     2*mono[G[{y, y^(-1), 1, 1}, x]] - mono[G[{y, y, 1, 0}, x]] + 
     2*mono[G[{y, y, 1, 1}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     7*mono[G[{x^(-1)}, y]*Zeta[3]] + 7*mono[G[{y^(-1)}, x]*Zeta[3]], 
    mono[Pi^4] + (20*mono[Pi^2*G[{0, 1}, y]])/3 - 
     (40*mono[G[{0, 0, 0, 1}, y]])/3 + (80*mono[G[{0, 0, 1, 1}, y]])/3 - 
     (40*mono[G[{0, 1, 0, 1}, y]])/3, (5*mono[Pi^2])/6 + 
     (5*mono[Pi^2*G[{0}, x]])/24 + (5*mono[Pi^2*G[{1}, x]])/12 - 
     (5*mono[Pi^2*G[{1}, y]])/24 - (5*mono[Pi^2*G[{y^(-1)}, x]])/6 - 
     (5*mono[G[{0}, x]*G[{0, 1}, y]])/4 + 
     (5*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 + 
     (5*mono[G[{y}, x]*G[{0, 1}, y]])/4 + (5*mono[G[{1}, y]*G[{1, 0}, x]])/
      2 - 5*mono[G[{1}, y]*G[{1, 1}, x]] + 5*mono[G[{1}, x]*G[{1, 1}, y]] - 
     (5*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 - 
     (5*mono[G[{y}, x]*G[{1, 1}, y]])/2 - 
     (5*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 - 
     (5*mono[G[{1}, y]*G[{y, 0}, x]])/4 + (5*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + (5*mono[G[{0, 0, 1}, y]])/4 - (5*mono[G[{0, 1, 1}, y]])/2 + 
     (5*mono[G[{1, 0, 0}, x]])/4 - (5*mono[G[{1, 0, 1}, x]])/2 - 
     (5*mono[G[{1, 0, 1}, y]])/4 - (5*mono[G[{1, 1, 0}, x]])/2 + 
     5*mono[G[{1, 1, 1}, x]] - (5*mono[G[{y^(-1), 0, 0}, x]])/4 + 
     (5*mono[G[{y^(-1), 0, 1}, x]])/2 + (5*mono[G[{y^(-1), 1, 0}, x]])/4 - 
     (5*mono[G[{y^(-1), 1, 1}, x]])/2 + (5*mono[G[{y, 1, 0}, x]])/4 - 
     (5*mono[G[{y, 1, 1}, x]])/2 - (5*mono[Zeta[3]])/4, 
    (-22*mono[Pi^2])/27 - (31*mono[Pi^2*G[{0}, x]])/54 - 
     (31*mono[Pi^2*G[{1}, x]])/27 - (29*mono[Pi^2*G[{1}, y]])/54 + 
     (62*mono[Pi^2*G[{y^(-1)}, x]])/27 + (31*mono[G[{0}, x]*G[{0, 1}, y]])/
      9 - (31*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/9 - 
     (31*mono[G[{y}, x]*G[{0, 1}, y]])/9 - (62*mono[G[{1}, y]*G[{1, 0}, x]])/
      9 + (124*mono[G[{1}, y]*G[{1, 1}, x]])/9 - 
     (124*mono[G[{1}, x]*G[{1, 1}, y]])/9 + 
     (62*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/9 + 
     (62*mono[G[{y}, x]*G[{1, 1}, y]])/9 + 
     (31*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/9 - 
     (62*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/9 + 
     (31*mono[G[{1}, y]*G[{y, 0}, x]])/9 - (62*mono[G[{1}, y]*G[{y, 1}, x]])/
      9 - (11*mono[G[{0, 0, 1}, y]])/9 + (22*mono[G[{0, 1, 1}, y]])/9 - 
     (31*mono[G[{1, 0, 0}, x]])/9 + (62*mono[G[{1, 0, 1}, x]])/9 + 
     (17*mono[G[{1, 0, 1}, y]])/3 + (62*mono[G[{1, 1, 0}, x]])/9 - 
     (124*mono[G[{1, 1, 1}, x]])/9 + (31*mono[G[{y^(-1), 0, 0}, x]])/9 - 
     (62*mono[G[{y^(-1), 0, 1}, x]])/9 - (31*mono[G[{y^(-1), 1, 0}, x]])/9 + 
     (62*mono[G[{y^(-1), 1, 1}, x]])/9 - (31*mono[G[{y, 1, 0}, x]])/9 + 
     (62*mono[G[{y, 1, 1}, x]])/9 + (31*mono[Zeta[3]])/9, 
    mono[Pi^2*G[{0}, x]]/6 + (5*mono[Pi^2*G[{1}, x]])/6 - 
     mono[Pi^2*G[{1}, y]]/6 - mono[Pi^2*G[{y^(-1)}, x]]/3 - 
     mono[G[{1}, y]*G[{0, 0}, x]]/2 + mono[G[{1}, y]*G[{0, 1}, x]] - 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 + mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y}, x]*G[{0, 1}, y]]/2 + 2*mono[G[{1}, y]*G[{1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, 1}, x]] - mono[G[{0}, x]*G[{1, 1}, y]] + 
     4*mono[G[{1}, x]*G[{1, 1}, y]] - mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 1}, y]]/2 + 
     (3*mono[G[{1, 0, 0}, x]])/2 - 3*mono[G[{1, 0, 1}, x]] - 
     mono[G[{1, 0, 1}, y]] - 2*mono[G[{1, 1, 0}, x]] + 
     4*mono[G[{1, 1, 1}, x]] - 2*mono[G[{1, 1, 1}, y]] - 
     mono[G[{y^(-1), 0, 0}, x]]/2 + mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]]/2 - mono[G[{y^(-1), 1, 1}, x]] + 
     mono[G[{y, 1, 0}, x]]/2 - mono[G[{y, 1, 1}, x]] - 2*mono[Zeta[3]], 
    (307*mono[Pi^2])/36 + (41*mono[Pi^2*G[{0}, x]])/36 - 
     (47*mono[Pi^2*G[{1}, x]])/9 + (4*mono[Pi^2*G[{1}, y]])/9 - 
     (86*mono[Pi^2*G[{y^(-1)}, x]])/9 + (15*mono[G[{1}, y]*G[{0, 0}, x]])/2 - 
     15*mono[G[{1}, y]*G[{0, 1}, x]] - (43*mono[G[{0}, x]*G[{0, 1}, y]])/3 + 
     (43*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/3 + 
     (43*mono[G[{y}, x]*G[{0, 1}, y]])/3 + (41*mono[G[{1}, y]*G[{1, 0}, x]])/
      3 - (82*mono[G[{1}, y]*G[{1, 1}, x]])/3 + 
     9*mono[G[{0}, x]*G[{1, 1}, y]] + (118*mono[G[{1}, x]*G[{1, 1}, y]])/3 - 
     (86*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 - 
     (86*mono[G[{y}, x]*G[{1, 1}, y]])/3 - 
     (43*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/3 + 
     (86*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 - 
     (43*mono[G[{1}, y]*G[{y, 0}, x]])/3 + (86*mono[G[{1}, y]*G[{y, 1}, x]])/
      3 + (26*mono[G[{0, 0, 1}, y]])/3 - (97*mono[G[{0, 1, 1}, y]])/3 - 
     (2*mono[G[{1, 0, 0}, x]])/3 + (4*mono[G[{1, 0, 1}, x]])/3 - 
     14*mono[G[{1, 0, 1}, y]] - (41*mono[G[{1, 1, 0}, x]])/3 + 
     (82*mono[G[{1, 1, 1}, x]])/3 + 30*mono[G[{1, 1, 1}, y]] - 
     (43*mono[G[{y^(-1), 0, 0}, x]])/3 + (86*mono[G[{y^(-1), 0, 1}, x]])/3 + 
     (43*mono[G[{y^(-1), 1, 0}, x]])/3 - (86*mono[G[{y^(-1), 1, 1}, x]])/3 + 
     (43*mono[G[{y, 1, 0}, x]])/3 - (86*mono[G[{y, 1, 1}, x]])/3 + 
     4*mono[G[{1}, y]*Log[mt2]] - (3*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/2 + 
     3*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + 6*mono[G[{1, 1}, y]*Log[mt2]] + 
     (3*mono[G[{1}, y]*Log[mt2]^2])/2 + (67*mono[Zeta[3]])/6}}, 
 A2["2L", "++++", "Ncp2", "Finite"] -> 
  {{f[2], f[3], f[5], f[6], f[8], f[9], f[10], f[12], f[13], f[15], f[16], 
    f[18], f[19], f[20], f[21], f[22], f[23], f[24], f[25], f[26], f[27], 
    f[28], f[29], f[43], f[44]}, {(-2*mono[Pi^2*G[{0, 0}, x]])/3 - 
     (4*mono[Pi^2*G[{0, 1}, x]])/3 + (32*mono[Pi^2*G[{0, 1}, y]])/27 - 
     2*mono[G[{0, 0, 0, 0}, x]] + 4*mono[G[{0, 0, 0, 1}, x]] - 
     (64*mono[G[{0, 0, 0, 1}, y]])/27 + (128*mono[G[{0, 0, 1, 1}, y]])/27 - 
     (64*mono[G[{0, 1, 0, 1}, y]])/27, -2*mono[Pi^2] - 
     mono[Pi^2*G[{0}, x]]/2 - mono[Pi^2*G[{1}, x]] + mono[Pi^2*G[{1}, y]]/2 + 
     2*mono[Pi^2*G[{y^(-1)}, x]] + 3*mono[G[{0}, x]*G[{0, 1}, y]] - 
     3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - 3*mono[G[{y}, x]*G[{0, 1}, y]] - 
     6*mono[G[{1}, y]*G[{1, 0}, x]] + 12*mono[G[{1}, y]*G[{1, 1}, x]] - 
     12*mono[G[{1}, x]*G[{1, 1}, y]] + 6*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 1}, y]] + 3*mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     6*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + 3*mono[G[{1}, y]*G[{y, 0}, x]] - 
     6*mono[G[{1}, y]*G[{y, 1}, x]] - 3*mono[G[{0, 0, 1}, y]] + 
     6*mono[G[{0, 1, 1}, y]] - 3*mono[G[{1, 0, 0}, x]] + 
     6*mono[G[{1, 0, 1}, x]] + 3*mono[G[{1, 0, 1}, y]] + 
     6*mono[G[{1, 1, 0}, x]] - 12*mono[G[{1, 1, 1}, x]] + 
     3*mono[G[{y^(-1), 0, 0}, x]] - 6*mono[G[{y^(-1), 0, 1}, x]] - 
     3*mono[G[{y^(-1), 1, 0}, x]] + 6*mono[G[{y^(-1), 1, 1}, x]] - 
     3*mono[G[{y, 1, 0}, x]] + 6*mono[G[{y, 1, 1}, x]] + 3*mono[Zeta[3]], 
    (-8*mono[Pi^2*G[{-1}, x]])/3 + (2*mono[Pi^2*G[{0}, x]])/3 + 
     (4*mono[Pi^2*G[{1}, x]])/3 - (4*mono[Pi^2*G[{1}, y]])/3 + 
     (4*mono[Pi^2*G[{y^(-1)}, x]])/3 - 2*mono[G[{1}, y]*G[{0, 0}, x]] + 
     4*mono[G[{1}, y]*G[{0, 1}, x]] - 2*mono[G[{0}, x]*G[{0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 2*mono[G[{y}, x]*G[{0, 1}, y]] + 
     4*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 4*mono[G[{y}, x]*G[{1, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     4*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 2*mono[G[{1}, y]*G[{y, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y, 1}, x]] - 4*mono[G[{-1, 0, 0}, x]] + 
     8*mono[G[{-1, 0, 1}, x]] + 2*mono[G[{0, 0, 1}, y]] - 
     4*mono[G[{0, 1, 1}, y]] + 2*mono[G[{1, 0, 0}, x]] - 
     4*mono[G[{1, 0, 1}, x]] + 2*mono[G[{y^(-1), 0, 0}, x]] - 
     4*mono[G[{y^(-1), 0, 1}, x]] - 2*mono[G[{y^(-1), 1, 0}, x]] + 
     4*mono[G[{y^(-1), 1, 1}, x]] + 2*mono[G[{y, 1, 0}, x]] - 
     4*mono[G[{y, 1, 1}, x]] - 8*mono[Zeta[3]], (32*mono[Pi^2])/9 + 
     (16*mono[Pi^2*G[{0}, x]])/9 + (32*mono[Pi^2*G[{1}, x]])/9 + 
     (8*mono[Pi^2*G[{1}, y]])/9 - (64*mono[Pi^2*G[{y^(-1)}, x]])/9 - 
     (32*mono[G[{0}, x]*G[{0, 1}, y]])/3 + 
     (32*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/3 + 
     (32*mono[G[{y}, x]*G[{0, 1}, y]])/3 + (64*mono[G[{1}, y]*G[{1, 0}, x]])/
      3 - (128*mono[G[{1}, y]*G[{1, 1}, x]])/3 + 
     (128*mono[G[{1}, x]*G[{1, 1}, y]])/3 - 
     (64*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 - 
     (64*mono[G[{y}, x]*G[{1, 1}, y]])/3 - 
     (32*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/3 + 
     (64*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 - 
     (32*mono[G[{1}, y]*G[{y, 0}, x]])/3 + (64*mono[G[{1}, y]*G[{y, 1}, x]])/
      3 + (16*mono[G[{0, 0, 1}, y]])/3 - (32*mono[G[{0, 1, 1}, y]])/3 + 
     (32*mono[G[{1, 0, 0}, x]])/3 - (64*mono[G[{1, 0, 1}, x]])/3 - 
     16*mono[G[{1, 0, 1}, y]] - (64*mono[G[{1, 1, 0}, x]])/3 + 
     (128*mono[G[{1, 1, 1}, x]])/3 - (32*mono[G[{y^(-1), 0, 0}, x]])/3 + 
     (64*mono[G[{y^(-1), 0, 1}, x]])/3 + (32*mono[G[{y^(-1), 1, 0}, x]])/3 - 
     (64*mono[G[{y^(-1), 1, 1}, x]])/3 + (32*mono[G[{y, 1, 0}, x]])/3 - 
     (64*mono[G[{y, 1, 1}, x]])/3 - (32*mono[Zeta[3]])/3, 
    (-41*mono[Pi^2])/3 - (17*mono[Pi^4])/360 - (23*mono[Pi^2*G[{0}, x]])/6 - 
     (23*mono[Pi^2*G[{1}, x]])/3 + (1711*mono[G[{1}, y]])/108 + 
     (29*mono[Pi^2*G[{1}, y]])/6 - (49*mono[Pi^2*G[{0}, x]*G[{1}, y]])/9 + 
     (49*mono[Pi^2*G[{1}, x]*G[{1}, y]])/9 - 
     (98*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/9 - 
     (49*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/18 + 
     (245*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/18 + 
     (98*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/9 - 
     (539*mono[Pi^2*G[{1}, x]*G[{x}, y]])/18 + (46*mono[Pi^2*G[{y^(-1)}, x]])/
      3 - (343*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/6 - 
     (637*mono[Pi^2*G[{1}, y]*G[{y}, x]])/18 - (98*mono[Pi^2*G[{0, -1}, x]])/
      9 - (833*mono[Pi^2*G[{0, 1}, x]])/18 - (964*mono[Pi^2*G[{0, 1}, y]])/
      27 + 23*mono[G[{0}, x]*G[{0, 1}, y]] - 
     23*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - 23*mono[G[{y}, x]*G[{0, 1}, y]] - 
     (49*mono[G[{0, 0}, x]*G[{0, 1}, y]])/3 + 
     (49*mono[G[{0, 1}, y]*G[{0, y}, x]])/3 - 
     46*mono[G[{1}, y]*G[{1, 0}, x]] + (49*mono[G[{0, 1}, y]*G[{1, 0}, x]])/
      3 + 92*mono[G[{1}, y]*G[{1, 1}, x]] + (98*mono[Pi^2*G[{1, 1}, y]])/9 - 
     92*mono[G[{1}, x]*G[{1, 1}, y]] + 46*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     46*mono[G[{y}, x]*G[{1, 1}, y]] + (98*mono[G[{0, 0}, x]*G[{1, 1}, y]])/
      3 - (98*mono[G[{0, 1}, x]*G[{1, 1}, y]])/3 - 
     (98*mono[G[{0, y}, x]*G[{1, 1}, y]])/3 + 
     196*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     (1372*mono[G[{1, 1}, x]*G[{1, 1}, y]])/3 + 
     (686*mono[Pi^2*G[{1, x^(-1)}, y]])/9 + 
     (343*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]])/3 - 
     (686*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]])/3 - 
     (343*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]])/3 + 
     (686*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]])/3 - 
     (343*mono[G[{1, 0}, x]*G[{1, x}, y]])/3 + 
     (686*mono[G[{1, 1}, x]*G[{1, x}, y]])/3 + 
     (98*mono[Pi^2*G[{1, y^(-1)}, x]])/9 - 
     (49*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/3 + 
     (98*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]])/3 - 
     (49*mono[G[{0, 1}, y]*G[{1, y}, x]])/3 + 
     (98*mono[G[{1, 1}, y]*G[{1, y}, x]])/3 + 
     (49*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]])/6 + 
     (49*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]])/3 + 
     (49*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]])/6 + 
     (49*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]])/3 - 
     (49*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/6 - 
     (49*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]])/3 - 
     (49*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/6 - 
     (49*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]])/3 + 
     (245*mono[Pi^2*G[{x^(-1), 1}, y]])/6 + 
     (49*mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]])/3 - 
     (98*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]])/3 - 
     (98*mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]])/3 + 
     (196*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]])/3 - 
     (98*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/9 - 
     (49*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]])/3 + 
     (98*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]])/3 + 
     (49*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]])/3 - 
     (98*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]])/3 + 
     (49*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/3 - 
     (98*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/3 + 
     (245*mono[Pi^2*G[{x, 1}, y]])/6 + (49*mono[G[{0, 0}, x]*G[{x, 1}, y]])/
      3 - (98*mono[G[{0, 1}, x]*G[{x, 1}, y]])/3 - 
     (98*mono[G[{1, 0}, x]*G[{x, 1}, y]])/3 + 
     (196*mono[G[{1, 1}, x]*G[{x, 1}, y]])/3 - 
     (98*mono[Pi^2*G[{x, x^(-1)}, y]])/9 - 
     (49*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/3 + 
     (98*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]])/3 + 
     (49*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/3 - 
     (98*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]])/3 + 
     (49*mono[G[{1, 0}, x]*G[{x, x}, y]])/3 - 
     (98*mono[G[{1, 1}, x]*G[{x, x}, y]])/3 - 
     (98*mono[Pi^2*G[{y^(-1), -1}, x]])/9 + (49*mono[Pi^2*G[{y^(-1), 0}, x]])/
      6 + 23*mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     (49*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]])/3 - 
     (392*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]])/3 + 
     (49*mono[Pi^2*G[{y^(-1), 1}, x]])/18 - 
     46*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + 
     (784*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]])/3 + 
     (98*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/9 - 
     (49*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]])/3 + 
     (98*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]])/3 + 
     (49*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]])/3 - 
     (98*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]])/3 + 
     (98*mono[Pi^2*G[{y, -1}, x]])/9 + 23*mono[G[{1}, y]*G[{y, 0}, x]] + 
     (49*mono[G[{0, 1}, y]*G[{y, 0}, x]])/3 - 
     (392*mono[G[{1, 1}, y]*G[{y, 0}, x]])/3 + (833*mono[Pi^2*G[{y, 1}, x]])/
      18 - 46*mono[G[{1}, y]*G[{y, 1}, x]] + 
     (784*mono[G[{1, 1}, y]*G[{y, 1}, x]])/3 - 
     (98*mono[Pi^2*G[{y, y^(-1)}, x]])/9 + 
     (49*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]])/3 - 
     (98*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]])/3 - 
     (49*mono[G[{0, 1}, y]*G[{y, y}, x]])/3 + 
     (98*mono[G[{1, 1}, y]*G[{y, y}, x]])/3 - 
     (49*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/3 + 
     (49*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/3 + 
     (98*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/3 - 
     (98*mono[G[{x}, y]*G[{-1, 0, 1}, x]])/3 - 
     49*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     98*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 25*mono[G[{0, 0, 1}, y]] + 
     (49*mono[G[{0}, x]*G[{0, 0, 1}, y]])/3 - 
     (49*mono[G[{1}, x]*G[{0, 0, 1}, y]])/3 + 
     (49*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]])/3 - 
     (49*mono[G[{y}, x]*G[{0, 0, 1}, y]])/3 - 
     (392*mono[G[{1}, y]*G[{0, 1, 0}, x]])/3 + 
     (196*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/3 + 
     (784*mono[G[{1}, y]*G[{0, 1, 1}, x]])/3 - 
     (392*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/3 + 
     50*mono[G[{0, 1, 1}, y]] - (392*mono[G[{0}, x]*G[{0, 1, 1}, y]])/3 + 
     (98*mono[G[{1}, x]*G[{0, 1, 1}, y]])/3 + 
     (196*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/3 + 
     (392*mono[G[{y}, x]*G[{0, 1, 1}, y]])/3 - 
     (49*mono[G[{1}, y]*G[{0, y, 0}, x]])/3 + 
     (98*mono[G[{1}, y]*G[{0, y, 1}, x]])/3 - 23*mono[G[{1, 0, 0}, x]] - 
     (245*mono[G[{1}, y]*G[{1, 0, 0}, x]])/3 + 
     (196*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/3 + 
     46*mono[G[{1, 0, 1}, x]] + (490*mono[G[{1}, y]*G[{1, 0, 1}, x]])/3 - 
     (392*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/3 + 
     21*mono[G[{1, 0, 1}, y]] - (245*mono[G[{0}, x]*G[{1, 0, 1}, y]])/3 + 
     (98*mono[G[{1}, x]*G[{1, 0, 1}, y]])/3 + 
     (196*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/3 + 
     (196*mono[G[{y}, x]*G[{1, 0, 1}, y]])/3 + 46*mono[G[{1, 1, 0}, x]] + 
     (392*mono[G[{1}, y]*G[{1, 1, 0}, x]])/3 - 
     (196*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/3 - 
     (196*mono[G[{x}, y]*G[{1, 1, 0}, x]])/3 - 92*mono[G[{1, 1, 1}, x]] - 
     (784*mono[G[{1}, y]*G[{1, 1, 1}, x]])/3 + 
     (392*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/3 + 
     (392*mono[G[{x}, y]*G[{1, 1, 1}, x]])/3 + 
     (196*mono[G[{0}, x]*G[{1, 1, 1}, y]])/3 + 
     (1960*mono[G[{1}, x]*G[{1, 1, 1}, y]])/3 - 
     392*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     392*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     (343*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]])/3 - 
     (686*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]])/3 + 
     (343*mono[G[{0}, x]*G[{1, x, 1}, y]])/3 - 
     (686*mono[G[{1}, x]*G[{1, x, 1}, y]])/3 + 
     (49*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/3 - 
     (98*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]])/3 + 
     (49*mono[G[{1}, y]*G[{1, y, 0}, x]])/3 - 
     (98*mono[G[{1}, y]*G[{1, y, 1}, x]])/3 + 
     98*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     196*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     (49*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]])/3 + 
     (98*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]])/3 - 
     (49*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/3 + 
     (98*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/3 + 
     98*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 
     196*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     (49*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/3 + 
     (98*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]])/3 - 
     (49*mono[G[{0}, x]*G[{x, x, 1}, y]])/3 + 
     (98*mono[G[{1}, x]*G[{x, x, 1}, y]])/3 + 23*mono[G[{y^(-1), 0, 0}, x]] - 
     49*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] - 
     46*mono[G[{y^(-1), 0, 1}, x]] + 
     98*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - 
     23*mono[G[{y^(-1), 1, 0}, x]] + 
     (196*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]])/3 + 
     46*mono[G[{y^(-1), 1, 1}, x]] - 
     (392*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]])/3 + 
     (49*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]])/3 - 
     (98*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]])/3 - 
     (49*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]])/3 + 
     (98*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]])/3 - 
     (49*mono[G[{1}, y]*G[{y, 0, 0}, x]])/3 + 
     (98*mono[G[{1}, y]*G[{y, 0, 1}, x]])/3 - 23*mono[G[{y, 1, 0}, x]] + 
     (196*mono[G[{1}, y]*G[{y, 1, 0}, x]])/3 + 46*mono[G[{y, 1, 1}, x]] - 
     (392*mono[G[{1}, y]*G[{y, 1, 1}, x]])/3 - 
     (49*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]])/3 + 
     (98*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]])/3 + 
     (49*mono[G[{1}, y]*G[{y, y, 0}, x]])/3 - 
     (98*mono[G[{1}, y]*G[{y, y, 1}, x]])/3 - (49*mono[G[{0, -1, 0, 0}, x]])/
      3 + (98*mono[G[{0, -1, 0, 1}, x]])/3 - (424*mono[G[{0, 0, 0, 1}, y]])/
      27 - (49*mono[G[{0, 0, 1, 0}, x]])/3 + (98*mono[G[{0, 0, 1, 1}, x]])/
      3 + (3494*mono[G[{0, 0, 1, 1}, y]])/27 - (98*mono[G[{0, 1, 0, 0}, x]])/
      3 + (196*mono[G[{0, 1, 0, 1}, x]])/3 + (1781*mono[G[{0, 1, 0, 1}, y]])/
      27 - 392*mono[G[{0, 1, 1, 1}, y]] + (49*mono[G[{0, y, 1, 0}, x]])/3 - 
     (98*mono[G[{0, y, 1, 1}, x]])/3 + (245*mono[G[{1, 0, 0, 1}, y]])/3 + 
     (49*mono[G[{1, 0, 1, 0}, x]])/3 - (98*mono[G[{1, 0, 1, 1}, x]])/3 - 
     (686*mono[G[{1, 0, 1, 1}, y]])/3 + (196*mono[G[{1, 1, 0, 1}, y]])/3 + 
     (392*mono[G[{1, 1, 1, 1}, y]])/3 - (343*mono[G[{1, x^(-1), 0, 1}, y]])/
      3 + (686*mono[G[{1, x^(-1), 1, 1}, y]])/3 - 
     (343*mono[G[{1, x, 0, 1}, y]])/3 + (686*mono[G[{1, x, 1, 1}, y]])/3 + 
     (49*mono[G[{1, y^(-1), 0, 0}, x]])/3 - 
     (98*mono[G[{1, y^(-1), 0, 1}, x]])/3 - 
     (49*mono[G[{1, y^(-1), 1, 0}, x]])/3 + 
     (98*mono[G[{1, y^(-1), 1, 1}, x]])/3 - (49*mono[G[{1, y, 1, 0}, x]])/3 + 
     (98*mono[G[{1, y, 1, 1}, x]])/3 + 
     (49*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]])/3 - 
     (98*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]])/3 + 
     (49*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]])/3 - 
     (98*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]])/3 + 
     (49*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]])/3 - 
     (98*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]])/3 - 
     (98*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]])/3 + 
     (196*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]])/3 + 
     (49*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]])/3 - 
     (98*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]])/3 + 
     (49*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]])/3 - 
     (98*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]])/3 + 
     (49*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]])/3 - 
     (98*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]])/3 - 
     (98*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]])/3 + 
     (196*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]])/3 - 
     (49*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]])/3 + 
     (98*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]])/3 - 
     (49*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]])/3 + 
     (98*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]])/3 - 
     (49*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]])/3 + 
     (98*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]])/3 + 
     (98*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]])/3 - 
     (196*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]])/3 - 
     (49*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]])/3 + 
     (98*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]])/3 - 
     (49*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]])/3 + 
     (98*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]])/3 - 
     (49*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]])/3 + 
     (98*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]])/3 + 
     (98*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]])/3 - 
     (196*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]])/3 - 
     (196*mono[G[{x^(-1), 0, 1, 1}, y]])/3 - 
     98*mono[G[{x^(-1), 1, 0, 1}, y]] + (980*mono[G[{x^(-1), 1, 1, 1}, y]])/
      3 + (49*mono[G[{x^(-1), x^(-1), 0, 1}, y]])/3 - 
     (98*mono[G[{x^(-1), x^(-1), 1, 1}, y]])/3 + 
     (49*mono[G[{x^(-1), x, 0, 1}, y]])/3 - 
     (98*mono[G[{x^(-1), x, 1, 1}, y]])/3 - (196*mono[G[{x, 0, 1, 1}, y]])/
      3 - 98*mono[G[{x, 1, 0, 1}, y]] + (980*mono[G[{x, 1, 1, 1}, y]])/3 + 
     (49*mono[G[{x, x^(-1), 0, 1}, y]])/3 - 
     (98*mono[G[{x, x^(-1), 1, 1}, y]])/3 + (49*mono[G[{x, x, 0, 1}, y]])/3 - 
     (98*mono[G[{x, x, 1, 1}, y]])/3 - (49*mono[G[{y^(-1), -1, 0, 0}, x]])/
      3 + (98*mono[G[{y^(-1), -1, 0, 1}, x]])/3 + 
     49*mono[G[{y^(-1), 0, 0, 0}, x]] - 98*mono[G[{y^(-1), 0, 0, 1}, x]] - 
     (49*mono[G[{y^(-1), 0, 1, 0}, x]])/3 + 
     (98*mono[G[{y^(-1), 0, 1, 1}, x]])/3 - 
     (98*mono[G[{y^(-1), 1, 0, 0}, x]])/3 + 
     (196*mono[G[{y^(-1), 1, 0, 1}, x]])/3 + 
     (49*mono[G[{y^(-1), y^(-1), 0, 0}, x]])/3 - 
     (98*mono[G[{y^(-1), y^(-1), 0, 1}, x]])/3 - 
     (49*mono[G[{y^(-1), y^(-1), 1, 0}, x]])/3 + 
     (98*mono[G[{y^(-1), y^(-1), 1, 1}, x]])/3 + 
     (49*mono[G[{y^(-1), y, 1, 0}, x]])/3 - 
     (98*mono[G[{y^(-1), y, 1, 1}, x]])/3 + (49*mono[G[{y, -1, 0, 0}, x]])/
      3 - (98*mono[G[{y, -1, 0, 1}, x]])/3 + (49*mono[G[{y, 0, 1, 0}, x]])/
      3 - (98*mono[G[{y, 0, 1, 1}, x]])/3 + (98*mono[G[{y, 1, 0, 0}, x]])/3 - 
     (196*mono[G[{y, 1, 0, 1}, x]])/3 - (49*mono[G[{y, y^(-1), 0, 0}, x]])/
      3 + (98*mono[G[{y, y^(-1), 0, 1}, x]])/3 + 
     (49*mono[G[{y, y^(-1), 1, 0}, x]])/3 - 
     (98*mono[G[{y, y^(-1), 1, 1}, x]])/3 - (49*mono[G[{y, y, 1, 0}, x]])/3 + 
     (98*mono[G[{y, y, 1, 1}, x]])/3 + 23*mono[Zeta[3]] + 
     (98*mono[G[{1}, y]*Zeta[3]])/3 - 
     (49*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]])/3 - 
     (49*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]])/3 + 
     (49*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]])/3 + 
     (49*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]])/3 - 
     (343*mono[G[{x^(-1)}, y]*Zeta[3]])/3 + 
     (245*mono[G[{y^(-1)}, x]*Zeta[3]])/3, 2*mono[Pi^2*G[{0}, x]*G[{1}, y]] - 
     2*mono[Pi^2*G[{1}, x]*G[{1}, y]] + 
     4*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]] + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]] - 
     5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]] - 
     4*mono[Pi^2*G[{-1}, x]*G[{x}, y]] + 11*mono[Pi^2*G[{1}, x]*G[{x}, y]] + 
     21*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]] + 
     13*mono[Pi^2*G[{1}, y]*G[{y}, x]] + 4*mono[Pi^2*G[{0, -1}, x]] + 
     17*mono[Pi^2*G[{0, 1}, x]] + 13*mono[Pi^2*G[{0, 1}, y]] + 
     6*mono[G[{0, 0}, x]*G[{0, 1}, y]] - 6*mono[G[{0, 1}, y]*G[{0, y}, x]] - 
     6*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 4*mono[Pi^2*G[{1, 1}, y]] - 
     12*mono[G[{0, 0}, x]*G[{1, 1}, y]] + 
     12*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     12*mono[G[{0, y}, x]*G[{1, 1}, y]] - 
     72*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     168*mono[G[{1, 1}, x]*G[{1, 1}, y]] - 28*mono[Pi^2*G[{1, x^(-1)}, y]] - 
     42*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] + 
     84*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     42*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] - 
     84*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     42*mono[G[{1, 0}, x]*G[{1, x}, y]] - 
     84*mono[G[{1, 1}, x]*G[{1, x}, y]] - 4*mono[Pi^2*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     12*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y}, x]] - 12*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     3*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] - 
     6*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     3*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] - 
     6*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     3*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] + 
     6*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     3*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] + 
     6*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - 
     15*mono[Pi^2*G[{x^(-1), 1}, y]] - 
     6*mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] + 
     12*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] + 
     12*mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] - 
     24*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[Pi^2*G[{x^(-1), x^(-1)}, y]] + 
     6*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     12*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     6*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     12*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     6*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] + 
     12*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - 15*mono[Pi^2*G[{x, 1}, y]] - 
     6*mono[G[{0, 0}, x]*G[{x, 1}, y]] + 12*mono[G[{0, 1}, x]*G[{x, 1}, y]] + 
     12*mono[G[{1, 0}, x]*G[{x, 1}, y]] - 
     24*mono[G[{1, 1}, x]*G[{x, 1}, y]] + 4*mono[Pi^2*G[{x, x^(-1)}, y]] + 
     6*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     12*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     6*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     12*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - 
     6*mono[G[{1, 0}, x]*G[{x, x}, y]] + 12*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     4*mono[Pi^2*G[{y^(-1), -1}, x]] - 3*mono[Pi^2*G[{y^(-1), 0}, x]] + 
     6*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] + 
     48*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - mono[Pi^2*G[{y^(-1), 1}, x]] - 
     96*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     4*mono[Pi^2*G[{y^(-1), y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     12*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     6*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] + 
     12*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - 4*mono[Pi^2*G[{y, -1}, x]] - 
     6*mono[G[{0, 1}, y]*G[{y, 0}, x]] + 48*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     17*mono[Pi^2*G[{y, 1}, x]] - 96*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     4*mono[Pi^2*G[{y, y^(-1)}, x]] - 
     6*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] + 
     12*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{y, y}, x]] - 12*mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     6*mono[G[{x}, y]*G[{-1, 0, 0}, x]] - 
     12*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     12*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     18*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     36*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     6*mono[G[{0}, x]*G[{0, 0, 1}, y]] + 6*mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     6*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] + 
     6*mono[G[{y}, x]*G[{0, 0, 1}, y]] + 48*mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     24*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - 
     96*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     48*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     48*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 
     12*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     24*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     48*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 6*mono[G[{1}, y]*G[{0, y, 0}, x]] - 
     12*mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     30*mono[G[{1}, y]*G[{1, 0, 0}, x]] - 
     24*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     60*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     48*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     30*mono[G[{0}, x]*G[{1, 0, 1}, y]] - 
     12*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     24*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     24*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 
     48*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     24*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     24*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     96*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     48*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     48*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     24*mono[G[{0}, x]*G[{1, 1, 1}, y]] - 
     240*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 
     144*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     144*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     42*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] + 
     84*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     42*mono[G[{0}, x]*G[{1, x, 1}, y]] + 
     84*mono[G[{1}, x]*G[{1, x, 1}, y]] - 
     6*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     6*mono[G[{1}, y]*G[{1, y, 0}, x]] + 12*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     36*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     72*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     6*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     12*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     6*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] - 
     12*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     36*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 
     72*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     6*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     12*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + 
     6*mono[G[{0}, x]*G[{x, x, 1}, y]] - 12*mono[G[{1}, x]*G[{x, x, 1}, y]] + 
     18*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] - 
     36*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - 
     24*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     48*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     6*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     6*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] - 
     12*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + 
     6*mono[G[{1}, y]*G[{y, 0, 0}, x]] - 12*mono[G[{1}, y]*G[{y, 0, 1}, x]] - 
     24*mono[G[{1}, y]*G[{y, 1, 0}, x]] + 
     48*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     6*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] - 
     12*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - 
     6*mono[G[{1}, y]*G[{y, y, 0}, x]] + 12*mono[G[{1}, y]*G[{y, y, 1}, x]] + 
     6*mono[G[{0, -1, 0, 0}, x]] - 12*mono[G[{0, -1, 0, 1}, x]] + 
     6*mono[G[{0, 0, 0, 1}, y]] + 6*mono[G[{0, 0, 1, 0}, x]] - 
     12*mono[G[{0, 0, 1, 1}, x]] - 48*mono[G[{0, 0, 1, 1}, y]] + 
     12*mono[G[{0, 1, 0, 0}, x]] - 24*mono[G[{0, 1, 0, 1}, x]] - 
     24*mono[G[{0, 1, 0, 1}, y]] + 144*mono[G[{0, 1, 1, 1}, y]] - 
     6*mono[G[{0, y, 1, 0}, x]] + 12*mono[G[{0, y, 1, 1}, x]] - 
     30*mono[G[{1, 0, 0, 1}, y]] - 6*mono[G[{1, 0, 1, 0}, x]] + 
     12*mono[G[{1, 0, 1, 1}, x]] + 84*mono[G[{1, 0, 1, 1}, y]] - 
     24*mono[G[{1, 1, 0, 1}, y]] - 48*mono[G[{1, 1, 1, 1}, y]] + 
     42*mono[G[{1, x^(-1), 0, 1}, y]] - 84*mono[G[{1, x^(-1), 1, 1}, y]] + 
     42*mono[G[{1, x, 0, 1}, y]] - 84*mono[G[{1, x, 1, 1}, y]] - 
     6*mono[G[{1, y^(-1), 0, 0}, x]] + 12*mono[G[{1, y^(-1), 0, 1}, x]] + 
     6*mono[G[{1, y^(-1), 1, 0}, x]] - 12*mono[G[{1, y^(-1), 1, 1}, x]] + 
     6*mono[G[{1, y, 1, 0}, x]] - 12*mono[G[{1, y, 1, 1}, x]] - 
     6*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     12*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     6*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     12*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     6*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     12*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     12*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     24*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     6*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     12*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     6*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     12*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     6*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     12*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     12*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     24*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     6*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     12*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     6*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     12*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     6*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     12*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     12*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     24*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     6*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     12*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     6*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     12*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     6*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     12*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     12*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     24*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     24*mono[G[{x^(-1), 0, 1, 1}, y]] + 36*mono[G[{x^(-1), 1, 0, 1}, y]] - 
     120*mono[G[{x^(-1), 1, 1, 1}, y]] - 
     6*mono[G[{x^(-1), x^(-1), 0, 1}, y]] + 
     12*mono[G[{x^(-1), x^(-1), 1, 1}, y]] - 
     6*mono[G[{x^(-1), x, 0, 1}, y]] + 12*mono[G[{x^(-1), x, 1, 1}, y]] + 
     24*mono[G[{x, 0, 1, 1}, y]] + 36*mono[G[{x, 1, 0, 1}, y]] - 
     120*mono[G[{x, 1, 1, 1}, y]] - 6*mono[G[{x, x^(-1), 0, 1}, y]] + 
     12*mono[G[{x, x^(-1), 1, 1}, y]] - 6*mono[G[{x, x, 0, 1}, y]] + 
     12*mono[G[{x, x, 1, 1}, y]] + 6*mono[G[{y^(-1), -1, 0, 0}, x]] - 
     12*mono[G[{y^(-1), -1, 0, 1}, x]] - 18*mono[G[{y^(-1), 0, 0, 0}, x]] + 
     36*mono[G[{y^(-1), 0, 0, 1}, x]] + 6*mono[G[{y^(-1), 0, 1, 0}, x]] - 
     12*mono[G[{y^(-1), 0, 1, 1}, x]] + 12*mono[G[{y^(-1), 1, 0, 0}, x]] - 
     24*mono[G[{y^(-1), 1, 0, 1}, x]] - 
     6*mono[G[{y^(-1), y^(-1), 0, 0}, x]] + 
     12*mono[G[{y^(-1), y^(-1), 0, 1}, x]] + 
     6*mono[G[{y^(-1), y^(-1), 1, 0}, x]] - 
     12*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - 
     6*mono[G[{y^(-1), y, 1, 0}, x]] + 12*mono[G[{y^(-1), y, 1, 1}, x]] - 
     6*mono[G[{y, -1, 0, 0}, x]] + 12*mono[G[{y, -1, 0, 1}, x]] - 
     6*mono[G[{y, 0, 1, 0}, x]] + 12*mono[G[{y, 0, 1, 1}, x]] - 
     12*mono[G[{y, 1, 0, 0}, x]] + 24*mono[G[{y, 1, 0, 1}, x]] + 
     6*mono[G[{y, y^(-1), 0, 0}, x]] - 12*mono[G[{y, y^(-1), 0, 1}, x]] - 
     6*mono[G[{y, y^(-1), 1, 0}, x]] + 12*mono[G[{y, y^(-1), 1, 1}, x]] + 
     6*mono[G[{y, y, 1, 0}, x]] - 12*mono[G[{y, y, 1, 1}, x]] - 
     12*mono[G[{1}, y]*Zeta[3]] + 
     6*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     6*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     6*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     6*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] + 
     42*mono[G[{x^(-1)}, y]*Zeta[3]] - 30*mono[G[{y^(-1)}, x]*Zeta[3]], 
    (-4*mono[Pi^2*G[{-1}, x]])/3 + mono[Pi^2*G[{0}, x]]/3 + 
     (2*mono[Pi^2*G[{1}, x]])/3 - (2*mono[Pi^2*G[{1}, y]])/3 + 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 - mono[G[{1}, y]*G[{0, 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, 1}, x]] - mono[G[{0}, x]*G[{0, 1}, y]] - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + mono[G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 2*mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - 2*mono[G[{-1, 0, 0}, x]] + 
     4*mono[G[{-1, 0, 1}, x]] + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] + mono[G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{y^(-1), 0, 1}, x]] - mono[G[{y^(-1), 1, 0}, x]] + 
     2*mono[G[{y^(-1), 1, 1}, x]] + mono[G[{y, 1, 0}, x]] - 
     2*mono[G[{y, 1, 1}, x]] - 4*mono[Zeta[3]], (-7*mono[Pi^2])/5 - 
     (2*mono[Pi^2*G[{0}, x]])/5 - (4*mono[Pi^2*G[{1}, x]])/5 + 
     (2*mono[Pi^2*G[{1}, y]])/5 + (6*mono[G[{0}, x]*G[{1}, y]])/5 - 
     (12*mono[G[{1}, x]*G[{1}, y]])/5 + (8*mono[Pi^2*G[{y^(-1)}, x]])/5 + 
     (12*mono[G[{0}, x]*G[{0, 1}, y]])/5 - 
     (12*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/5 - 
     (12*mono[G[{y}, x]*G[{0, 1}, y]])/5 - (6*mono[G[{1, 0}, x]])/5 - 
     (24*mono[G[{1}, y]*G[{1, 0}, x]])/5 + (12*mono[G[{1, 1}, x]])/5 + 
     (48*mono[G[{1}, y]*G[{1, 1}, x]])/5 - (48*mono[G[{1}, x]*G[{1, 1}, y]])/
      5 + (24*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/5 + 
     (24*mono[G[{y}, x]*G[{1, 1}, y]])/5 + 
     (12*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/5 - 
     (24*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/5 + 
     (12*mono[G[{1}, y]*G[{y, 0}, x]])/5 - (24*mono[G[{1}, y]*G[{y, 1}, x]])/
      5 - (12*mono[G[{0, 0, 1}, y]])/5 + (24*mono[G[{0, 1, 1}, y]])/5 - 
     (12*mono[G[{1, 0, 0}, x]])/5 + (24*mono[G[{1, 0, 1}, x]])/5 + 
     (12*mono[G[{1, 0, 1}, y]])/5 + (24*mono[G[{1, 1, 0}, x]])/5 - 
     (48*mono[G[{1, 1, 1}, x]])/5 + (12*mono[G[{y^(-1), 0, 0}, x]])/5 - 
     (24*mono[G[{y^(-1), 0, 1}, x]])/5 - (12*mono[G[{y^(-1), 1, 0}, x]])/5 + 
     (24*mono[G[{y^(-1), 1, 1}, x]])/5 - (12*mono[G[{y, 1, 0}, x]])/5 + 
     (24*mono[G[{y, 1, 1}, x]])/5 + (12*mono[Zeta[3]])/5, 
    -mono[Pi^2*G[{0}, x]*G[{1}, y]]/6 + mono[Pi^2*G[{1}, x]*G[{1}, y]]/6 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/12 + 
     (5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 - (11*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      12 - (7*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/4 - 
     (13*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 - mono[Pi^2*G[{0, -1}, x]]/3 - 
     (17*mono[Pi^2*G[{0, 1}, x]])/12 - (13*mono[Pi^2*G[{0, 1}, y]])/12 - 
     mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 + mono[G[{0, 1}, y]*G[{0, y}, x]]/2 + 
     mono[G[{0, 1}, y]*G[{1, 0}, x]]/2 + mono[Pi^2*G[{1, 1}, y]]/3 + 
     mono[G[{0, 0}, x]*G[{1, 1}, y]] - mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     mono[G[{0, y}, x]*G[{1, 1}, y]] + 6*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     14*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (7*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + (7*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]])/2 - 
     7*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     (7*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]])/2 + 
     7*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     (7*mono[G[{1, 0}, x]*G[{1, x}, y]])/2 + 
     7*mono[G[{1, 1}, x]*G[{1, x}, y]] + mono[Pi^2*G[{1, y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - mono[G[{0, 1}, y]*G[{1, y}, x]]/
      2 + mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/4 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/2 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/4 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/2 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/4 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/2 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/4 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/2 + 
     (5*mono[Pi^2*G[{x^(-1), 1}, y]])/4 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] - 
     mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/3 - 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (5*mono[Pi^2*G[{x, 1}, y]])/4 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/2 - mono[G[{0, 1}, x]*G[{x, 1}, y]] - 
     mono[G[{1, 0}, x]*G[{x, 1}, y]] + 2*mono[G[{1, 1}, x]*G[{x, 1}, y]] - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 - mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]]/3 + 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 - mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 - 4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     mono[Pi^2*G[{y^(-1), 1}, x]]/12 + 
     8*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + mono[Pi^2*G[{y, -1}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 - 4*mono[G[{1, 1}, y]*G[{y, 0}, x]] + 
     (17*mono[Pi^2*G[{y, 1}, x]])/12 + 8*mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 + mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 - mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 + mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + mono[G[{0}, x]*G[{0, 0, 1}, y]]/
      2 - mono[G[{1}, x]*G[{0, 0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 0, 1}, y]]/
      2 - 4*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     8*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     4*mono[G[{0}, x]*G[{0, 1, 1}, y]] + mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{0, y, 1}, x]] - (5*mono[G[{1}, y]*G[{1, 0, 0}, x]])/
      2 + 2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + 
     5*mono[G[{1}, y]*G[{1, 0, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     (5*mono[G[{0}, x]*G[{1, 0, 1}, y]])/2 + 
     mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 4*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 8*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 2*mono[G[{0}, x]*G[{1, 1, 1}, y]] + 
     20*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     12*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     12*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     (7*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]])/2 - 
     7*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     (7*mono[G[{0}, x]*G[{1, x, 1}, y]])/2 - 
     7*mono[G[{1}, x]*G[{1, x, 1}, y]] + mono[G[{1}, y]*G[{1, y^(-1), 0}, x]]/
      2 - mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{1, y, 0}, x]]/2 - mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     3*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     6*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     3*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 6*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 + mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     (3*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]])/2 + 
     3*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] - 4*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 - mono[G[{1}, y]*G[{y, y, 1}, x]] - mono[G[{0, -1, 0, 0}, x]]/2 + 
     mono[G[{0, -1, 0, 1}, x]] - mono[G[{0, 0, 0, 1}, y]]/2 - 
     mono[G[{0, 0, 1, 0}, x]]/2 + mono[G[{0, 0, 1, 1}, x]] + 
     4*mono[G[{0, 0, 1, 1}, y]] - mono[G[{0, 1, 0, 0}, x]] + 
     2*mono[G[{0, 1, 0, 1}, x]] + 2*mono[G[{0, 1, 0, 1}, y]] - 
     12*mono[G[{0, 1, 1, 1}, y]] + mono[G[{0, y, 1, 0}, x]]/2 - 
     mono[G[{0, y, 1, 1}, x]] + (5*mono[G[{1, 0, 0, 1}, y]])/2 + 
     mono[G[{1, 0, 1, 0}, x]]/2 - mono[G[{1, 0, 1, 1}, x]] - 
     7*mono[G[{1, 0, 1, 1}, y]] + 2*mono[G[{1, 1, 0, 1}, y]] + 
     4*mono[G[{1, 1, 1, 1}, y]] - (7*mono[G[{1, x^(-1), 0, 1}, y]])/2 + 
     7*mono[G[{1, x^(-1), 1, 1}, y]] - (7*mono[G[{1, x, 0, 1}, y]])/2 + 
     7*mono[G[{1, x, 1, 1}, y]] + mono[G[{1, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{1, y^(-1), 0, 1}, x]] - mono[G[{1, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{1, y^(-1), 1, 1}, x]] - mono[G[{1, y, 1, 0}, x]]/2 + 
     mono[G[{1, y, 1, 1}, x]] + mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/
      2 - mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/2 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/2 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/2 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/2 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/2 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/2 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/2 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/2 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/2 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/2 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/2 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     2*mono[G[{x^(-1), 0, 1, 1}, y]] - 3*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     10*mono[G[{x^(-1), 1, 1, 1}, y]] + mono[G[{x^(-1), x^(-1), 0, 1}, y]]/
      2 - mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]]/
      2 - mono[G[{x^(-1), x, 1, 1}, y]] - 2*mono[G[{x, 0, 1, 1}, y]] - 
     3*mono[G[{x, 1, 0, 1}, y]] + 10*mono[G[{x, 1, 1, 1}, y]] + 
     mono[G[{x, x^(-1), 0, 1}, y]]/2 - mono[G[{x, x^(-1), 1, 1}, y]] + 
     mono[G[{x, x, 0, 1}, y]]/2 - mono[G[{x, x, 1, 1}, y]] - 
     mono[G[{y^(-1), -1, 0, 0}, x]]/2 + mono[G[{y^(-1), -1, 0, 1}, x]] + 
     (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 - 3*mono[G[{y^(-1), 0, 0, 1}, x]] - 
     mono[G[{y^(-1), 0, 1, 0}, x]]/2 + mono[G[{y^(-1), 0, 1, 1}, x]] - 
     mono[G[{y^(-1), 1, 0, 0}, x]] + 2*mono[G[{y^(-1), 1, 0, 1}, x]] + 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] - mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 + mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]]/
      2 - mono[G[{y^(-1), y, 1, 1}, x]] + mono[G[{y, -1, 0, 0}, x]]/2 - 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]]/2 - 
     mono[G[{y, 0, 1, 1}, x]] + mono[G[{y, 1, 0, 0}, x]] - 
     2*mono[G[{y, 1, 0, 1}, x]] - mono[G[{y, y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 0, 1}, x]] + mono[G[{y, y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 1, 1}, x]] - mono[G[{y, y, 1, 0}, x]]/2 + 
     mono[G[{y, y, 1, 1}, x]] + mono[G[{1}, y]*Zeta[3]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/2 - 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/2 + 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/2 + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/2 - 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/2 + (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, 
    (-361*mono[Pi^2])/108 - 2*mono[Pi^2*G[{-1}, x]] - 
     (59*mono[Pi^2*G[{0}, x]])/108 - (41*mono[Pi^2*G[{1}, x]])/54 + 
     (179*mono[G[{1}, y]])/72 - (17*mono[Pi^2*G[{1}, y]])/54 + 
     (131*mono[Pi^2*G[{y^(-1)}, x]])/27 - 2*mono[G[{1}, y]*G[{0, 0}, x]] + 
     4*mono[G[{1}, y]*G[{0, 1}, x]] + (95*mono[G[{0}, x]*G[{0, 1}, y]])/18 - 
     2*mono[G[{1}, x]*G[{0, 1}, y]] - (131*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/
      18 - (77*mono[G[{y}, x]*G[{0, 1}, y]])/18 - 
     (95*mono[G[{1}, y]*G[{1, 0}, x]])/9 + (190*mono[G[{1}, y]*G[{1, 1}, x]])/
      9 - (208*mono[G[{1}, x]*G[{1, 1}, y]])/9 + 
     (131*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/9 + 
     (77*mono[G[{y}, x]*G[{1, 1}, y]])/9 + 
     (131*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/18 - 
     (131*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/9 + 
     (77*mono[G[{1}, y]*G[{y, 0}, x]])/18 - (77*mono[G[{1}, y]*G[{y, 1}, x]])/
      9 - 3*mono[G[{-1, 0, 0}, x]] + 6*mono[G[{-1, 0, 1}, x]] - 
     (97*mono[G[{0, 0, 1}, y]])/18 + (97*mono[G[{0, 1, 1}, y]])/9 - 
     (77*mono[G[{1, 0, 0}, x]])/18 + (77*mono[G[{1, 0, 1}, x]])/9 + 
     (29*mono[G[{1, 0, 1}, y]])/3 + (104*mono[G[{1, 1, 0}, x]])/9 - 
     (208*mono[G[{1, 1, 1}, x]])/9 - 6*mono[G[{1, 1, 1}, y]] + 
     (131*mono[G[{y^(-1), 0, 0}, x]])/18 - (131*mono[G[{y^(-1), 0, 1}, x]])/
      9 - (131*mono[G[{y^(-1), 1, 0}, x]])/18 + 
     (131*mono[G[{y^(-1), 1, 1}, x]])/9 - (77*mono[G[{y, 1, 0}, x]])/18 + 
     (77*mono[G[{y, 1, 1}, x]])/9 - (4*mono[G[{1}, y]*Log[mt2]])/3 + 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/2 - 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 2*mono[G[{1, 1}, y]*Log[mt2]] - 
     mono[G[{1}, y]*Log[mt2]^2]/2 + (5*mono[Zeta[3]])/18, -mono[G[{1}, y]], 
    -2*mono[Pi^4] - (40*mono[Pi^2*G[{0, 1}, y]])/3 + 
     (80*mono[G[{0, 0, 0, 1}, y]])/3 - (160*mono[G[{0, 0, 1, 1}, y]])/3 + 
     (80*mono[G[{0, 1, 0, 1}, y]])/3, mono[1], (-5*mono[Pi^2])/3 + 
     mono[Pi^2*G[{0}, x]]/12 + mono[Pi^2*G[{1}, x]]/6 + 
     mono[Pi^2*G[{1}, y]]/4 + mono[Pi^2*G[{y^(-1)}, x]] + 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/2 - 3*mono[G[{1}, y]*G[{1, 0}, x]] + 
     6*mono[G[{1}, y]*G[{1, 1}, x]] - 6*mono[G[{1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 3*mono[G[{y}, x]*G[{1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + (3*mono[G[{1}, y]*G[{y, 0}, x]])/
      2 - 3*mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 1}, x]] - (3*mono[G[{0, 0, 1}, y]])/2 + 
     3*mono[G[{0, 1, 1}, y]] - (3*mono[G[{1, 0, 0}, x]])/2 + 
     3*mono[G[{1, 0, 1}, x]] + (3*mono[G[{1, 0, 1}, y]])/2 + 
     3*mono[G[{1, 1, 0}, x]] - 6*mono[G[{1, 1, 1}, x]] + 
     (3*mono[G[{y^(-1), 0, 0}, x]])/2 - 3*mono[G[{y^(-1), 0, 1}, x]] - 
     (3*mono[G[{y^(-1), 1, 0}, x]])/2 + 3*mono[G[{y^(-1), 1, 1}, x]] - 
     (3*mono[G[{y, 1, 0}, x]])/2 + 3*mono[G[{y, 1, 1}, x]] + 
     (3*mono[Zeta[3]])/2, (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 
     2*mono[G[{0, 1}, x]], (-4*mono[Pi^2*G[{-1}, x]])/3 + 
     mono[Pi^2*G[{0}, x]]/6 - (2*mono[Pi^2*G[{1}, y]])/3 + 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 - mono[G[{1}, y]*G[{0, 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, 1}, x]] - mono[G[{0}, x]*G[{0, 1}, y]] - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + mono[G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 2*mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - 2*mono[G[{-1, 0, 0}, x]] + 
     4*mono[G[{-1, 0, 1}, x]] + mono[G[{0, 0, 1}, y]] + 
     mono[G[{0, 1, 0}, x]] - 2*mono[G[{0, 1, 1}, x]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{y^(-1), 0, 1}, x]] - mono[G[{y^(-1), 1, 0}, x]] + 
     2*mono[G[{y^(-1), 1, 1}, x]] + mono[G[{y, 1, 0}, x]] - 
     2*mono[G[{y, 1, 1}, x]] - mono[Zeta[3]], (97*mono[Pi^2])/54 + 
     (31*mono[Pi^2*G[{0}, x]])/27 + (62*mono[Pi^2*G[{1}, x]])/27 + 
     (29*mono[Pi^2*G[{1}, y]])/27 - (124*mono[Pi^2*G[{y^(-1)}, x]])/27 + 
     mono[G[{0, 1}, y]] - (62*mono[G[{0}, x]*G[{0, 1}, y]])/9 + 
     (62*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/9 + 
     (62*mono[G[{y}, x]*G[{0, 1}, y]])/9 + (124*mono[G[{1}, y]*G[{1, 0}, x]])/
      9 - (248*mono[G[{1}, y]*G[{1, 1}, x]])/9 + 
     (248*mono[G[{1}, x]*G[{1, 1}, y]])/9 - 
     (124*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/9 - 
     (124*mono[G[{y}, x]*G[{1, 1}, y]])/9 - 
     (62*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/9 + 
     (124*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/9 - 
     (62*mono[G[{1}, y]*G[{y, 0}, x]])/9 + (124*mono[G[{1}, y]*G[{y, 1}, x]])/
      9 + (22*mono[G[{0, 0, 1}, y]])/9 - (44*mono[G[{0, 1, 1}, y]])/9 + 
     (62*mono[G[{1, 0, 0}, x]])/9 - (124*mono[G[{1, 0, 1}, x]])/9 - 
     (34*mono[G[{1, 0, 1}, y]])/3 - (124*mono[G[{1, 1, 0}, x]])/9 + 
     (248*mono[G[{1, 1, 1}, x]])/9 - (62*mono[G[{y^(-1), 0, 0}, x]])/9 + 
     (124*mono[G[{y^(-1), 0, 1}, x]])/9 + (62*mono[G[{y^(-1), 1, 0}, x]])/9 - 
     (124*mono[G[{y^(-1), 1, 1}, x]])/9 + (62*mono[G[{y, 1, 0}, x]])/9 - 
     (124*mono[G[{y, 1, 1}, x]])/9 - (62*mono[Zeta[3]])/9, 
    mono[G[{0}, x]] - 2*mono[G[{1}, x]], (2*mono[Pi^2*G[{-1}, x]])/3 - 
     mono[Pi^2*G[{0}, x]]/3 - (7*mono[Pi^2*G[{1}, x]])/6 - 
     mono[G[{1}, y]]/16 + mono[Pi^2*G[{1}, y]]/2 + 
     mono[G[{1}, y]*G[{0, 0}, x]] - 2*mono[G[{1}, y]*G[{0, 1}, x]] + 
     mono[G[{0}, x]*G[{0, 1}, y]] - mono[G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, 0}, x]] + 4*mono[G[{1}, y]*G[{1, 1}, x]] + 
     mono[G[{0}, x]*G[{1, 1}, y]] - 4*mono[G[{1}, x]*G[{1, 1}, y]] + 
     2*mono[G[{y}, x]*G[{1, 1}, y]] + mono[G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 1}, y]] + 
     mono[G[{0, 1, 1}, y]] - 2*mono[G[{1, 0, 0}, x]] + 
     4*mono[G[{1, 0, 1}, x]] + mono[G[{1, 0, 1}, y]] + 
     2*mono[G[{1, 1, 0}, x]] - 4*mono[G[{1, 1, 1}, x]] + 
     2*mono[G[{1, 1, 1}, y]] - mono[G[{y, 1, 0}, x]] + 
     2*mono[G[{y, 1, 1}, x]] + 4*mono[Zeta[3]], (-349*mono[Pi^2])/18 - 
     12*mono[Pi^2*G[{-1}, x]] - (41*mono[Pi^2*G[{0}, x]])/18 + 
     (13*mono[Pi^2*G[{1}, x]])/9 + (131*mono[G[{1}, y]])/12 - 
     (35*mono[Pi^2*G[{1}, y]])/9 + 2*mono[G[{0}, x]*G[{1}, y]] - 
     mono[Pi^2*G[{0}, x]*G[{1}, y]]/2 - 4*mono[G[{1}, x]*G[{1}, y]] + 
     mono[Pi^2*G[{1}, x]*G[{1}, y]]/2 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]] - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/4 + 
     (5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/4 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]] - (11*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      4 + (280*mono[Pi^2*G[{y^(-1)}, x]])/9 - 
     (21*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/4 - 
     (13*mono[Pi^2*G[{1}, y]*G[{y}, x]])/4 - mono[Pi^2*G[{0, -1}, x]] - 
     15*mono[G[{1}, y]*G[{0, 0}, x]] - (17*mono[Pi^2*G[{0, 1}, x]])/4 + 
     30*mono[G[{1}, y]*G[{0, 1}, x]] - (13*mono[Pi^2*G[{0, 1}, y]])/4 + 
     (86*mono[G[{0}, x]*G[{0, 1}, y]])/3 - 
     (140*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/3 - 
     (86*mono[G[{y}, x]*G[{0, 1}, y]])/3 - 
     (3*mono[G[{0, 0}, x]*G[{0, 1}, y]])/2 + 
     (3*mono[G[{0, 1}, y]*G[{0, y}, x]])/2 - 
     (190*mono[G[{1}, y]*G[{1, 0}, x]])/3 + 
     (3*mono[G[{0, 1}, y]*G[{1, 0}, x]])/2 + 
     (380*mono[G[{1}, y]*G[{1, 1}, x]])/3 + mono[Pi^2*G[{1, 1}, y]] - 
     (452*mono[G[{1}, x]*G[{1, 1}, y]])/3 + 
     (280*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 + 
     (172*mono[G[{y}, x]*G[{1, 1}, y]])/3 + 
     3*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 3*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     3*mono[G[{0, y}, x]*G[{1, 1}, y]] + 18*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     42*mono[G[{1, 1}, x]*G[{1, 1}, y]] + 7*mono[Pi^2*G[{1, x^(-1)}, y]] + 
     (21*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]])/2 - 
     21*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     (21*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]])/2 + 
     21*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     (21*mono[G[{1, 0}, x]*G[{1, x}, y]])/2 + 
     21*mono[G[{1, 1}, x]*G[{1, x}, y]] + mono[Pi^2*G[{1, y^(-1)}, x]] - 
     (3*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/2 + 
     3*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     (3*mono[G[{0, 1}, y]*G[{1, y}, x]])/2 + 
     3*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     (3*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]])/4 + 
     (3*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]])/2 + 
     (3*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]])/4 + 
     (3*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]])/2 - 
     (3*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/4 - 
     (3*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]])/2 - 
     (3*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/4 - 
     (3*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]])/2 + 
     (15*mono[Pi^2*G[{x^(-1), 1}, y]])/4 + 
     (3*mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]])/2 - 
     3*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - 
     3*mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] + 
     6*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] - 
     mono[Pi^2*G[{x^(-1), x^(-1)}, y]] - 
     (3*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]])/2 + 
     3*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     (3*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]])/2 - 
     3*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     (3*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/2 - 
     3*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (15*mono[Pi^2*G[{x, 1}, y]])/
      4 + (3*mono[G[{0, 0}, x]*G[{x, 1}, y]])/2 - 
     3*mono[G[{0, 1}, x]*G[{x, 1}, y]] - 3*mono[G[{1, 0}, x]*G[{x, 1}, y]] + 
     6*mono[G[{1, 1}, x]*G[{x, 1}, y]] - mono[Pi^2*G[{x, x^(-1)}, y]] - 
     (3*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/2 + 
     3*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     (3*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/2 - 
     3*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     (3*mono[G[{1, 0}, x]*G[{x, x}, y]])/2 - 
     3*mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]] + 
     (3*mono[Pi^2*G[{y^(-1), 0}, x]])/4 + 
     (140*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/3 - 
     (3*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]])/2 - 
     12*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + mono[Pi^2*G[{y^(-1), 1}, x]]/
      4 - (280*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 + 
     24*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]] - 
     (3*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]])/2 + 
     3*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     (3*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]])/2 - 
     3*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + mono[Pi^2*G[{y, -1}, x]] + 
     (86*mono[G[{1}, y]*G[{y, 0}, x]])/3 + 
     (3*mono[G[{0, 1}, y]*G[{y, 0}, x]])/2 - 
     12*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (17*mono[Pi^2*G[{y, 1}, x]])/4 - 
     (172*mono[G[{1}, y]*G[{y, 1}, x]])/3 + 
     24*mono[G[{1, 1}, y]*G[{y, 1}, x]] - mono[Pi^2*G[{y, y^(-1)}, x]] + 
     (3*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]])/2 - 
     3*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     (3*mono[G[{0, 1}, y]*G[{y, y}, x]])/2 + 
     3*mono[G[{1, 1}, y]*G[{y, y}, x]] - 18*mono[G[{-1, 0, 0}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/2 + 
     (3*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/2 + 36*mono[G[{-1, 0, 1}, x]] + 
     3*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     3*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     (9*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 + 
     9*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - (52*mono[G[{0, 0, 1}, y]])/3 + 
     (3*mono[G[{0}, x]*G[{0, 0, 1}, y]])/2 - 
     (3*mono[G[{1}, x]*G[{0, 0, 1}, y]])/2 + 
     (3*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]])/2 - 
     (3*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 - 
     12*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     24*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     12*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + (140*mono[G[{0, 1, 1}, y]])/
      3 - 12*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 
     3*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     12*mono[G[{y}, x]*G[{0, 1, 1}, y]] - (3*mono[G[{1}, y]*G[{0, y, 0}, x]])/
      2 + 3*mono[G[{1}, y]*G[{0, y, 1}, x]] - (50*mono[G[{1, 0, 0}, x]])/3 - 
     (15*mono[G[{1}, y]*G[{1, 0, 0}, x]])/2 + 
     6*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + (100*mono[G[{1, 0, 1}, x]])/3 + 
     15*mono[G[{1}, y]*G[{1, 0, 1}, x]] - 
     12*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 46*mono[G[{1, 0, 1}, y]] - 
     (15*mono[G[{0}, x]*G[{1, 0, 1}, y]])/2 + 
     3*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 0, 1}, y]] + (190*mono[G[{1, 1, 0}, x]])/3 + 
     12*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x}, y]*G[{1, 1, 0}, x]] - (380*mono[G[{1, 1, 1}, x]])/3 - 
     24*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 24*mono[G[{1, 1, 1}, y]] + 
     6*mono[G[{0}, x]*G[{1, 1, 1}, y]] + 60*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     36*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     36*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     (21*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]])/2 - 
     21*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     (21*mono[G[{0}, x]*G[{1, x, 1}, y]])/2 - 
     21*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     (3*mono[G[{1}, y]*G[{1, y, 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     9*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     18*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     (3*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]])/2 + 
     3*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     (3*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/2 + 
     3*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     9*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 18*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     (3*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/2 + 
     3*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     (3*mono[G[{0}, x]*G[{x, x, 1}, y]])/2 + 
     3*mono[G[{1}, x]*G[{x, x, 1}, y]] + (140*mono[G[{y^(-1), 0, 0}, x]])/3 - 
     (9*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]])/2 - 
     (280*mono[G[{y^(-1), 0, 1}, x]])/3 + 
     9*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - 
     (140*mono[G[{y^(-1), 1, 0}, x]])/3 + 
     6*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     (280*mono[G[{y^(-1), 1, 1}, x]])/3 - 
     12*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     (3*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     (3*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]])/2 + 
     3*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - 
     (3*mono[G[{1}, y]*G[{y, 0, 0}, x]])/2 + 
     3*mono[G[{1}, y]*G[{y, 0, 1}, x]] - (86*mono[G[{y, 1, 0}, x]])/3 + 
     6*mono[G[{1}, y]*G[{y, 1, 0}, x]] + (172*mono[G[{y, 1, 1}, x]])/3 - 
     12*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     (3*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]])/2 + 
     3*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     (3*mono[G[{1}, y]*G[{y, y, 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{y, y, 1}, x]] - (3*mono[G[{0, -1, 0, 0}, x]])/2 + 
     3*mono[G[{0, -1, 0, 1}, x]] - (3*mono[G[{0, 0, 0, 1}, y]])/2 - 
     (3*mono[G[{0, 0, 1, 0}, x]])/2 + 3*mono[G[{0, 0, 1, 1}, x]] + 
     12*mono[G[{0, 0, 1, 1}, y]] - 3*mono[G[{0, 1, 0, 0}, x]] + 
     6*mono[G[{0, 1, 0, 1}, x]] + 6*mono[G[{0, 1, 0, 1}, y]] - 
     36*mono[G[{0, 1, 1, 1}, y]] + (3*mono[G[{0, y, 1, 0}, x]])/2 - 
     3*mono[G[{0, y, 1, 1}, x]] + (15*mono[G[{1, 0, 0, 1}, y]])/2 + 
     (3*mono[G[{1, 0, 1, 0}, x]])/2 - 3*mono[G[{1, 0, 1, 1}, x]] - 
     21*mono[G[{1, 0, 1, 1}, y]] + 6*mono[G[{1, 1, 0, 1}, y]] + 
     12*mono[G[{1, 1, 1, 1}, y]] - (21*mono[G[{1, x^(-1), 0, 1}, y]])/2 + 
     21*mono[G[{1, x^(-1), 1, 1}, y]] - (21*mono[G[{1, x, 0, 1}, y]])/2 + 
     21*mono[G[{1, x, 1, 1}, y]] + (3*mono[G[{1, y^(-1), 0, 0}, x]])/2 - 
     3*mono[G[{1, y^(-1), 0, 1}, x]] - (3*mono[G[{1, y^(-1), 1, 0}, x]])/2 + 
     3*mono[G[{1, y^(-1), 1, 1}, x]] - (3*mono[G[{1, y, 1, 0}, x]])/2 + 
     3*mono[G[{1, y, 1, 1}, x]] + 
     (3*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]])/2 - 
     3*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     (3*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]])/2 - 
     3*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     (3*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]])/2 - 
     3*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     3*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     6*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     (3*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]])/2 - 
     3*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     (3*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]])/2 - 
     3*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     (3*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]])/2 - 
     3*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     3*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     6*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     (3*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]])/2 + 
     3*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     (3*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]])/2 + 
     3*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     (3*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]])/2 + 
     3*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     3*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     6*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     (3*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]])/2 + 
     3*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     (3*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]])/2 + 
     3*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     (3*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]])/2 + 
     3*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     3*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     6*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     6*mono[G[{x^(-1), 0, 1, 1}, y]] - 9*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     30*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     (3*mono[G[{x^(-1), x^(-1), 0, 1}, y]])/2 - 
     3*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + (3*mono[G[{x^(-1), x, 0, 1}, y]])/
      2 - 3*mono[G[{x^(-1), x, 1, 1}, y]] - 6*mono[G[{x, 0, 1, 1}, y]] - 
     9*mono[G[{x, 1, 0, 1}, y]] + 30*mono[G[{x, 1, 1, 1}, y]] + 
     (3*mono[G[{x, x^(-1), 0, 1}, y]])/2 - 3*mono[G[{x, x^(-1), 1, 1}, y]] + 
     (3*mono[G[{x, x, 0, 1}, y]])/2 - 3*mono[G[{x, x, 1, 1}, y]] - 
     (3*mono[G[{y^(-1), -1, 0, 0}, x]])/2 + 
     3*mono[G[{y^(-1), -1, 0, 1}, x]] + (9*mono[G[{y^(-1), 0, 0, 0}, x]])/2 - 
     9*mono[G[{y^(-1), 0, 0, 1}, x]] - (3*mono[G[{y^(-1), 0, 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 1, 1}, x]] - 3*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     6*mono[G[{y^(-1), 1, 0, 1}, x]] + (3*mono[G[{y^(-1), y^(-1), 0, 0}, x]])/
      2 - 3*mono[G[{y^(-1), y^(-1), 0, 1}, x]] - 
     (3*mono[G[{y^(-1), y^(-1), 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), y^(-1), 1, 1}, x]] + (3*mono[G[{y^(-1), y, 1, 0}, x]])/
      2 - 3*mono[G[{y^(-1), y, 1, 1}, x]] + (3*mono[G[{y, -1, 0, 0}, x]])/2 - 
     3*mono[G[{y, -1, 0, 1}, x]] + (3*mono[G[{y, 0, 1, 0}, x]])/2 - 
     3*mono[G[{y, 0, 1, 1}, x]] + 3*mono[G[{y, 1, 0, 0}, x]] - 
     6*mono[G[{y, 1, 0, 1}, x]] - (3*mono[G[{y, y^(-1), 0, 0}, x]])/2 + 
     3*mono[G[{y, y^(-1), 0, 1}, x]] + (3*mono[G[{y, y^(-1), 1, 0}, x]])/2 - 
     3*mono[G[{y, y^(-1), 1, 1}, x]] - (3*mono[G[{y, y, 1, 0}, x]])/2 + 
     3*mono[G[{y, y, 1, 1}, x]] - (8*mono[Log[mt2]])/3 + 
     mono[G[{0}, x]*Log[mt2]] - 2*mono[G[{1}, x]*Log[mt2]] - 
     10*mono[G[{1}, y]*Log[mt2]] + 3*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     6*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 12*mono[G[{1, 1}, y]*Log[mt2]] - 
     mono[Log[mt2]^2] - 3*mono[G[{1}, y]*Log[mt2]^2] - (67*mono[Zeta[3]])/3 + 
     3*mono[G[{1}, y]*Zeta[3]] - 
     (3*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]])/2 - 
     (3*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]])/2 + 
     (3*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]])/2 + 
     (3*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]])/2 - 
     (21*mono[G[{x^(-1)}, y]*Zeta[3]])/2 + (15*mono[G[{y^(-1)}, x]*Zeta[3]])/
      2, mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/4 + 
     (7*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (3*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      4 - (13*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/12 + 
     (5*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 - 
     (2*mono[Pi^2*G[{-1, y^(-1)}, x]])/3 + mono[Pi^2*G[{0, -1}, x]]/3 + 
     (3*mono[Pi^2*G[{0, 1}, x]])/4 + (5*mono[Pi^2*G[{0, 1}, y]])/12 + 
     mono[G[{-1, 0}, x]*G[{0, 1}, y]] + 
     mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{-1, y}, x]*G[{0, 1}, y]] - mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 + 
     mono[Pi^2*G[{0, y^(-1)}, x]] - (3*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]])/
      2 + mono[G[{0, 1}, y]*G[{0, y}, x]]/2 + 
     2*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     2*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{-1, y}, x]*G[{1, 1}, y]] - 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     mono[G[{0, y}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{1, x}, y]] - 2*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     (4*mono[Pi^2*G[{1, y^(-1)}, x]])/3 + 
     2*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     4*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{1, y}, x]] + 4*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      3 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (5*mono[Pi^2*G[{x, 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/2 - mono[G[{0, 1}, x]*G[{x, 1}, y]] - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]]/3 + 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 - mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 - 2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (7*mono[Pi^2*G[{y^(-1), 1}, x]])/12 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (3*mono[Pi^2*G[{y, 1}, x]])/4 - 4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{-1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{-1, y, 1}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{-1}, x]*G[{0, 0, 1}, y]] - mono[G[{0}, x]*G[{0, 0, 1}, y]]/2 - 
     2*mono[G[{1}, x]*G[{0, 0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/
      2 + (3*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + 
     mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - mono[G[{x}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] + 2*mono[G[{-1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{1, x, 1}, y]] + 2*mono[G[{1}, x]*G[{1, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, y, 0}, x]] - 4*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + mono[G[{-1, 0, 1, 0}, x]] - 
     2*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, y^(-1), 0, 0}, x]] + 
     2*mono[G[{-1, y^(-1), 0, 1}, x]] + mono[G[{-1, y^(-1), 1, 0}, x]] - 
     2*mono[G[{-1, y^(-1), 1, 1}, x]] - mono[G[{-1, y, 1, 0}, x]] + 
     2*mono[G[{-1, y, 1, 1}, x]] + mono[G[{0, -1, 0, 0}, x]]/2 - 
     mono[G[{0, -1, 0, 1}, x]] + (3*mono[G[{0, 0, 0, 1}, y]])/2 - 
     (3*mono[G[{0, 0, 1, 0}, x]])/2 + 3*mono[G[{0, 0, 1, 1}, x]] - 
     4*mono[G[{0, 0, 1, 1}, y]] - 2*mono[G[{0, 1, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1, 0}, x]] - 4*mono[G[{0, 1, 1, 1}, x]] + 
     8*mono[G[{0, 1, 1, 1}, y]] + (3*mono[G[{0, y^(-1), 0, 0}, x]])/2 - 
     3*mono[G[{0, y^(-1), 0, 1}, x]] - (3*mono[G[{0, y^(-1), 1, 0}, x]])/2 + 
     3*mono[G[{0, y^(-1), 1, 1}, x]] + mono[G[{0, y, 1, 0}, x]]/2 - 
     mono[G[{0, y, 1, 1}, x]] - mono[G[{1, 0, 0, 1}, y]] + 
     2*mono[G[{1, 0, 1, 0}, x]] - 4*mono[G[{1, 0, 1, 1}, x]] + 
     2*mono[G[{1, 0, 1, 1}, y]] - mono[G[{1, x^(-1), 0, 1}, y]] + 
     2*mono[G[{1, x^(-1), 1, 1}, y]] + mono[G[{1, x, 0, 1}, y]] - 
     2*mono[G[{1, x, 1, 1}, y]] - 2*mono[G[{1, y^(-1), 0, 0}, x]] + 
     4*mono[G[{1, y^(-1), 0, 1}, x]] + 2*mono[G[{1, y^(-1), 1, 0}, x]] - 
     4*mono[G[{1, y^(-1), 1, 1}, x]] - 2*mono[G[{1, y, 1, 0}, x]] + 
     4*mono[G[{1, y, 1, 1}, x]] + mono[G[{x^(-1), 0, 0, 1}, y]] - 
     3*mono[G[{x^(-1), 0, 1, 1}, y]] - 2*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     8*mono[G[{x^(-1), 1, 1, 1}, y]] + mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x, 1, 1}, y]] - mono[G[{x, 0, 0, 1}, y]] + 
     3*mono[G[{x, 0, 1, 1}, y]] + 2*mono[G[{x, 1, 0, 1}, y]] - 
     8*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x, x^(-1), 1, 1}, y]] - mono[G[{x, x, 0, 1}, y]]/2 + 
     mono[G[{x, x, 1, 1}, y]] - mono[G[{y^(-1), -1, 0, 0}, x]]/2 + 
     mono[G[{y^(-1), -1, 0, 1}, x]] + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 - 
     3*mono[G[{y^(-1), 0, 0, 1}, x]] - (3*mono[G[{y^(-1), 0, 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 1, 1}, x]] - 2*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     4*mono[G[{y^(-1), 1, 0, 1}, x]] + 2*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     4*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] - mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 + mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]]/
      2 - mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]]/2 - 
     mono[G[{y, 0, 1, 1}, x]] - 2*mono[G[{y, 1, 1, 0}, x]] + 
     4*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] - (5*mono[G[{x^(-1)}, y]*Zeta[3]])/2 + 
     (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, mono[G[{1, 1}, y]], 
    (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/6 + 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/2 + 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/6 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/6 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/6 + (2*mono[Pi^2*G[{0, -1}, x]])/3 - 
     (7*mono[Pi^2*G[{0, 1}, x]])/6 - (11*mono[Pi^2*G[{0, 1}, y]])/6 + 
     (8*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     4*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     6*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 8*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     8*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     8*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 8*mono[G[{1, 1}, x]*G[{1, 1}, y]] - 
     4*mono[Pi^2*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     12*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y}, x]] - 12*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     2*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] - 
     4*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     2*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] - 
     4*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     2*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] + 
     4*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     2*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] + 
     4*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/6 - 
     (2*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (11*mono[Pi^2*G[{x, 1}, y]])/
      6 - (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x}, y]] - 2*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     (2*mono[Pi^2*G[{y^(-1), -1}, x]])/3 + mono[Pi^2*G[{y^(-1), 0}, x]]/6 + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (3*mono[Pi^2*G[{y^(-1), 1}, x]])/2 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     (2*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - (2*mono[Pi^2*G[{y, -1}, x]])/
      3 + mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (7*mono[Pi^2*G[{y, 1}, x]])/6 + 
     4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + (2*mono[Pi^2*G[{y, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y, y}, x]] + 2*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]] + 6*mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{0, 0, 1}, y]] - 4*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] + 8*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 4*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 
     12*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     4*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     8*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 12*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 12*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 24*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     32*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     6*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     6*mono[G[{1}, y]*G[{1, y, 0}, x]] + 12*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     4*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     8*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 8*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x, x, 1}, y]] + 2*mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] + 4*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y, y, 0}, x]] - 2*mono[G[{1}, y]*G[{y, y, 1}, x]] + 
     mono[G[{0, -1, 0, 0}, x]] - 2*mono[G[{0, -1, 0, 1}, x]] - 
     2*mono[G[{0, 0, 0, 1}, y]] + mono[G[{0, 0, 1, 0}, x]] - 
     2*mono[G[{0, 0, 1, 1}, x]] + 6*mono[G[{0, 0, 1, 1}, y]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] + 
     6*mono[G[{0, 1, 0, 1}, y]] - 6*mono[G[{0, 1, 1, 0}, x]] + 
     12*mono[G[{0, 1, 1, 1}, x]] - 16*mono[G[{0, 1, 1, 1}, y]] + 
     4*mono[G[{0, y^(-1), 0, 0}, x]] - 8*mono[G[{0, y^(-1), 0, 1}, x]] - 
     4*mono[G[{0, y^(-1), 1, 0}, x]] + 8*mono[G[{0, y^(-1), 1, 1}, x]] - 
     6*mono[G[{1, 0, 1, 0}, x]] + 12*mono[G[{1, 0, 1, 1}, x]] - 
     6*mono[G[{1, y^(-1), 0, 0}, x]] + 12*mono[G[{1, y^(-1), 0, 1}, x]] + 
     6*mono[G[{1, y^(-1), 1, 0}, x]] - 12*mono[G[{1, y^(-1), 1, 1}, x]] + 
     6*mono[G[{1, y, 1, 0}, x]] - 12*mono[G[{1, y, 1, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - 4*mono[G[{x^(-1), 0, 1, 1}, y]] - 
     6*mono[G[{x^(-1), 1, 0, 1}, y]] + 16*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]] - 
     2*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]] - 
     2*mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{x, 0, 0, 1}, y]] - 
     4*mono[G[{x, 0, 1, 1}, y]] - 6*mono[G[{x, 1, 0, 1}, y]] + 
     16*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]] - 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + mono[G[{x, x, 0, 1}, y]] - 
     2*mono[G[{x, x, 1, 1}, y]] + mono[G[{y^(-1), -1, 0, 0}, x]] - 
     2*mono[G[{y^(-1), -1, 0, 1}, x]] + 3*mono[G[{y^(-1), 0, 0, 0}, x]] - 
     6*mono[G[{y^(-1), 0, 0, 1}, x]] - 4*mono[G[{y^(-1), 0, 1, 0}, x]] + 
     8*mono[G[{y^(-1), 0, 1, 1}, x]] - 5*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     10*mono[G[{y^(-1), 1, 0, 1}, x]] + 6*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     12*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]] + 
     2*mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]] + 
     2*mono[G[{y, -1, 0, 1}, x]] - mono[G[{y, 1, 0, 0}, x]] + 
     2*mono[G[{y, 1, 0, 1}, x]] + 6*mono[G[{y, 1, 1, 0}, x]] - 
     12*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]] - 
     2*mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]] + 
     2*mono[G[{y, y^(-1), 1, 1}, x]] - mono[G[{y, y, 1, 0}, x]] + 
     2*mono[G[{y, y, 1, 1}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     7*mono[G[{x^(-1)}, y]*Zeta[3]] + 7*mono[G[{y^(-1)}, x]*Zeta[3]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]]/6 - mono[Pi^2*G[{1}, x]*G[{1}, y]]/6 + 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/12 - 
     (5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 - 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (11*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      12 + (7*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/4 + 
     (13*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 + mono[Pi^2*G[{0, -1}, x]]/3 + 
     (17*mono[Pi^2*G[{0, 1}, x]])/12 + (13*mono[Pi^2*G[{0, 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 - mono[G[{0, 1}, y]*G[{0, y}, x]]/2 - 
     mono[G[{0, 1}, y]*G[{1, 0}, x]]/2 - mono[Pi^2*G[{1, 1}, y]]/3 - 
     mono[G[{0, 0}, x]*G[{1, 1}, y]] + mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     mono[G[{0, y}, x]*G[{1, 1}, y]] - 6*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     14*mono[G[{1, 1}, x]*G[{1, 1}, y]] - (7*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 - (7*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]])/2 + 
     7*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     (7*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]])/2 - 
     7*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     (7*mono[G[{1, 0}, x]*G[{1, x}, y]])/2 - 
     7*mono[G[{1, 1}, x]*G[{1, x}, y]] - mono[Pi^2*G[{1, y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + mono[G[{0, 1}, y]*G[{1, y}, x]]/
      2 - mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/4 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/2 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/4 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/2 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/4 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/2 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/4 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/2 - 
     (5*mono[Pi^2*G[{x^(-1), 1}, y]])/4 - 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] + 
     mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/3 + 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (5*mono[Pi^2*G[{x, 1}, y]])/4 - 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/2 + mono[G[{0, 1}, x]*G[{x, 1}, y]] + 
     mono[G[{1, 0}, x]*G[{x, 1}, y]] - 2*mono[G[{1, 1}, x]*G[{x, 1}, y]] + 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 + mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 - mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] + mono[Pi^2*G[{y^(-1), -1}, x]]/3 - 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 + mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 + 4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     mono[Pi^2*G[{y^(-1), 1}, x]]/12 - 
     8*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 4*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (17*mono[Pi^2*G[{y, 1}, x]])/12 - 8*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 - 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - mono[G[{0}, x]*G[{0, 0, 1}, y]]/
      2 + mono[G[{1}, x]*G[{0, 0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/2 + mono[G[{y}, x]*G[{0, 0, 1}, y]]/
      2 + 4*mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - 
     8*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     4*mono[G[{0}, x]*G[{0, 1, 1}, y]] - mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] + mono[G[{1}, y]*G[{0, y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{0, y, 1}, x]] + (5*mono[G[{1}, y]*G[{1, 0, 0}, x]])/
      2 - 2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     5*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     (5*mono[G[{0}, x]*G[{1, 0, 1}, y]])/2 - 
     mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 4*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 8*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 2*mono[G[{0}, x]*G[{1, 1, 1}, y]] - 
     20*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 
     12*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     12*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     (7*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]])/2 + 
     7*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     (7*mono[G[{0}, x]*G[{1, x, 1}, y]])/2 + 
     7*mono[G[{1}, x]*G[{1, x, 1}, y]] - mono[G[{1}, y]*G[{1, y^(-1), 0}, x]]/
      2 + mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{1, y, 0}, x]]/2 + mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     3*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     6*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     3*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 6*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 - mono[G[{1}, y]*G[{y, 0, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] + 4*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + mono[G[{0, -1, 0, 0}, x]]/2 - 
     mono[G[{0, -1, 0, 1}, x]] + mono[G[{0, 0, 0, 1}, y]]/2 + 
     mono[G[{0, 0, 1, 0}, x]]/2 - mono[G[{0, 0, 1, 1}, x]] - 
     4*mono[G[{0, 0, 1, 1}, y]] + mono[G[{0, 1, 0, 0}, x]] - 
     2*mono[G[{0, 1, 0, 1}, x]] - 2*mono[G[{0, 1, 0, 1}, y]] + 
     12*mono[G[{0, 1, 1, 1}, y]] - mono[G[{0, y, 1, 0}, x]]/2 + 
     mono[G[{0, y, 1, 1}, x]] - (5*mono[G[{1, 0, 0, 1}, y]])/2 - 
     mono[G[{1, 0, 1, 0}, x]]/2 + mono[G[{1, 0, 1, 1}, x]] + 
     7*mono[G[{1, 0, 1, 1}, y]] - 2*mono[G[{1, 1, 0, 1}, y]] - 
     4*mono[G[{1, 1, 1, 1}, y]] + (7*mono[G[{1, x^(-1), 0, 1}, y]])/2 - 
     7*mono[G[{1, x^(-1), 1, 1}, y]] + (7*mono[G[{1, x, 0, 1}, y]])/2 - 
     7*mono[G[{1, x, 1, 1}, y]] - mono[G[{1, y^(-1), 0, 0}, x]]/2 + 
     mono[G[{1, y^(-1), 0, 1}, x]] + mono[G[{1, y^(-1), 1, 0}, x]]/2 - 
     mono[G[{1, y^(-1), 1, 1}, x]] + mono[G[{1, y, 1, 0}, x]]/2 - 
     mono[G[{1, y, 1, 1}, x]] - mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/
      2 + mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     2*mono[G[{x^(-1), 0, 1, 1}, y]] + 3*mono[G[{x^(-1), 1, 0, 1}, y]] - 
     10*mono[G[{x^(-1), 1, 1, 1}, y]] - mono[G[{x^(-1), x^(-1), 0, 1}, y]]/
      2 + mono[G[{x^(-1), x^(-1), 1, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/
      2 + mono[G[{x^(-1), x, 1, 1}, y]] + 2*mono[G[{x, 0, 1, 1}, y]] + 
     3*mono[G[{x, 1, 0, 1}, y]] - 10*mono[G[{x, 1, 1, 1}, y]] - 
     mono[G[{x, x^(-1), 0, 1}, y]]/2 + mono[G[{x, x^(-1), 1, 1}, y]] - 
     mono[G[{x, x, 0, 1}, y]]/2 + mono[G[{x, x, 1, 1}, y]] + 
     mono[G[{y^(-1), -1, 0, 0}, x]]/2 - mono[G[{y^(-1), -1, 0, 1}, x]] - 
     (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 + 3*mono[G[{y^(-1), 0, 0, 1}, x]] + 
     mono[G[{y^(-1), 0, 1, 0}, x]]/2 - mono[G[{y^(-1), 0, 1, 1}, x]] + 
     mono[G[{y^(-1), 1, 0, 0}, x]] - 2*mono[G[{y^(-1), 1, 0, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] + mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 - mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]]/
      2 + mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] - mono[G[{y, 0, 1, 0}, x]]/2 + 
     mono[G[{y, 0, 1, 1}, x]] - mono[G[{y, 1, 0, 0}, x]] + 
     2*mono[G[{y, 1, 0, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] - mono[G[{1}, y]*Zeta[3]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/2 + 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/2 - (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, 
    -mono[Pi^2*G[{0}, x]*G[{1}, y]]/3 + mono[Pi^2*G[{1}, x]*G[{1}, y]]/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/6 + 
     (5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/6 + 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (11*mono[Pi^2*G[{1}, x]*G[{x}, y]])/6 - 
     (7*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/2 - 
     (13*mono[Pi^2*G[{1}, y]*G[{y}, x]])/6 - (2*mono[Pi^2*G[{0, -1}, x]])/3 - 
     (17*mono[Pi^2*G[{0, 1}, x]])/6 - (13*mono[Pi^2*G[{0, 1}, y]])/6 - 
     mono[G[{0, 0}, x]*G[{0, 1}, y]] + mono[G[{0, 1}, y]*G[{0, y}, x]] + 
     mono[G[{0, 1}, y]*G[{1, 0}, x]] + (2*mono[Pi^2*G[{1, 1}, y]])/3 + 
     2*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y}, x]*G[{1, 1}, y]] + 12*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     28*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (14*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + 7*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     14*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     7*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     14*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     7*mono[G[{1, 0}, x]*G[{1, x}, y]] + 14*mono[G[{1, 1}, x]*G[{1, x}, y]] + 
     (2*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{1, y}, x]] + 2*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (5*mono[Pi^2*G[{x^(-1), 1}, y]])/2 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - 
     2*mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] - 
     (2*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (5*mono[Pi^2*G[{x, 1}, y]])/2 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]] - 2*mono[G[{0, 1}, x]*G[{x, 1}, y]] - 
     2*mono[G[{1, 0}, x]*G[{x, 1}, y]] + 4*mono[G[{1, 1}, x]*G[{x, 1}, y]] - 
     (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x}, y]] - 2*mono[G[{1, 1}, x]*G[{x, x}, y]] - 
     (2*mono[Pi^2*G[{y^(-1), -1}, x]])/3 + mono[Pi^2*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] - 
     8*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + mono[Pi^2*G[{y^(-1), 1}, x]]/
      6 + 16*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     (2*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] - 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + (2*mono[Pi^2*G[{y, -1}, x]])/
      3 + mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     8*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (17*mono[Pi^2*G[{y, 1}, x]])/6 + 
     16*mono[G[{1, 1}, y]*G[{y, 1}, x]] - (2*mono[Pi^2*G[{y, y^(-1)}, x]])/
      3 + mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] - 
     2*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y, y}, x]] + 2*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]] - mono[G[{1}, x]*G[{0, 0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - mono[G[{y}, x]*G[{0, 0, 1}, y]] - 
     8*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     16*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     8*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     8*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 2*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     4*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{0, 1, 1}, y]] - mono[G[{1}, y]*G[{0, y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y, 1}, x]] - 5*mono[G[{1}, y]*G[{1, 0, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + 
     10*mono[G[{1}, y]*G[{1, 0, 1}, x]] - 
     8*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     5*mono[G[{0}, x]*G[{1, 0, 1}, y]] + 2*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     4*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     4*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 8*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 16*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     8*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 4*mono[G[{0}, x]*G[{1, 1, 1}, y]] + 
     40*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     24*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     24*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     7*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     14*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     7*mono[G[{0}, x]*G[{1, x, 1}, y]] - 14*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     6*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     12*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     6*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 12*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x, x, 1}, y]] + 2*mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     3*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] + 
     6*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - 
     8*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - 
     mono[G[{1}, y]*G[{y, 0, 0}, x]] + 2*mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     4*mono[G[{1}, y]*G[{y, 1, 0}, x]] - 8*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y, y, 0}, x]] - 2*mono[G[{1}, y]*G[{y, y, 1}, x]] - 
     mono[G[{0, -1, 0, 0}, x]] + 2*mono[G[{0, -1, 0, 1}, x]] - 
     mono[G[{0, 0, 0, 1}, y]] - mono[G[{0, 0, 1, 0}, x]] + 
     2*mono[G[{0, 0, 1, 1}, x]] + 8*mono[G[{0, 0, 1, 1}, y]] - 
     2*mono[G[{0, 1, 0, 0}, x]] + 4*mono[G[{0, 1, 0, 1}, x]] + 
     4*mono[G[{0, 1, 0, 1}, y]] - 24*mono[G[{0, 1, 1, 1}, y]] + 
     mono[G[{0, y, 1, 0}, x]] - 2*mono[G[{0, y, 1, 1}, x]] + 
     5*mono[G[{1, 0, 0, 1}, y]] + mono[G[{1, 0, 1, 0}, x]] - 
     2*mono[G[{1, 0, 1, 1}, x]] - 14*mono[G[{1, 0, 1, 1}, y]] + 
     4*mono[G[{1, 1, 0, 1}, y]] + 8*mono[G[{1, 1, 1, 1}, y]] - 
     7*mono[G[{1, x^(-1), 0, 1}, y]] + 14*mono[G[{1, x^(-1), 1, 1}, y]] - 
     7*mono[G[{1, x, 0, 1}, y]] + 14*mono[G[{1, x, 1, 1}, y]] + 
     mono[G[{1, y^(-1), 0, 0}, x]] - 2*mono[G[{1, y^(-1), 0, 1}, x]] - 
     mono[G[{1, y^(-1), 1, 0}, x]] + 2*mono[G[{1, y^(-1), 1, 1}, x]] - 
     mono[G[{1, y, 1, 0}, x]] + 2*mono[G[{1, y, 1, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     4*mono[G[{x^(-1), 0, 1, 1}, y]] - 6*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     20*mono[G[{x^(-1), 1, 1, 1}, y]] + mono[G[{x^(-1), x^(-1), 0, 1}, y]] - 
     2*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]] - 
     2*mono[G[{x^(-1), x, 1, 1}, y]] - 4*mono[G[{x, 0, 1, 1}, y]] - 
     6*mono[G[{x, 1, 0, 1}, y]] + 20*mono[G[{x, 1, 1, 1}, y]] + 
     mono[G[{x, x^(-1), 0, 1}, y]] - 2*mono[G[{x, x^(-1), 1, 1}, y]] + 
     mono[G[{x, x, 0, 1}, y]] - 2*mono[G[{x, x, 1, 1}, y]] - 
     mono[G[{y^(-1), -1, 0, 0}, x]] + 2*mono[G[{y^(-1), -1, 0, 1}, x]] + 
     3*mono[G[{y^(-1), 0, 0, 0}, x]] - 6*mono[G[{y^(-1), 0, 0, 1}, x]] - 
     mono[G[{y^(-1), 0, 1, 0}, x]] + 2*mono[G[{y^(-1), 0, 1, 1}, x]] - 
     2*mono[G[{y^(-1), 1, 0, 0}, x]] + 4*mono[G[{y^(-1), 1, 0, 1}, x]] + 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]] - 
     2*mono[G[{y^(-1), y, 1, 1}, x]] + mono[G[{y, -1, 0, 0}, x]] - 
     2*mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]] - 
     2*mono[G[{y, 0, 1, 1}, x]] + 2*mono[G[{y, 1, 0, 0}, x]] - 
     4*mono[G[{y, 1, 0, 1}, x]] - mono[G[{y, y^(-1), 0, 0}, x]] + 
     2*mono[G[{y, y^(-1), 0, 1}, x]] + mono[G[{y, y^(-1), 1, 0}, x]] - 
     2*mono[G[{y, y^(-1), 1, 1}, x]] - mono[G[{y, y, 1, 0}, x]] + 
     2*mono[G[{y, y, 1, 1}, x]] + 2*mono[G[{1}, y]*Zeta[3]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     7*mono[G[{x^(-1)}, y]*Zeta[3]] + 5*mono[G[{y^(-1)}, x]*Zeta[3]]}}, 
 A3["2L", "++++", "Ncp2", "Finite"] -> 
  {{f[3], f[6], f[8], f[9], f[12], f[13], f[15], f[20], f[23], f[25], f[26], 
    f[30], f[31], f[32], f[33], f[34], f[35], f[36], f[37], f[38], f[39], 
    f[40], f[41], f[42], f[43], f[44], f[45], f[46]}, 
   {mono[Pi^2]/24 + (5*mono[G[{0}, x]*G[{1}, y]])/2 - 
     5*mono[G[{1}, x]*G[{1}, y]] - (5*mono[G[{1, 0}, x]])/2 + 
     5*mono[G[{1, 1}, x]] + (7*mono[G[{1, 1}, y]])/2, 
    mono[Pi^2]/27 - (20*mono[G[{1}, y]])/9 - (52*mono[G[{0}, x]*G[{1}, y]])/
      9 + (104*mono[G[{1}, x]*G[{1}, y]])/9 + (52*mono[G[{1, 0}, x]])/9 - 
     (104*mono[G[{1, 1}, x]])/9 - (68*mono[G[{1, 1}, y]])/9, 
    (997*mono[Pi^2])/144 - (6265*mono[G[{1}, y]])/216 - 
     (104*mono[Pi^2*G[{1}, y]])/9 - (497*mono[G[{0}, x]*G[{1}, y]])/24 + 
     (497*mono[G[{1}, x]*G[{1}, y]])/12 + (289*mono[G[{1, 0}, x]])/24 - 
     (289*mono[G[{1, 1}, x]])/12 - (1511*mono[G[{1, 1}, y]])/72 - 
     (104*mono[G[{0}, x]*G[{1, 1}, y]])/3 + 
     (208*mono[G[{1}, x]*G[{1, 1}, y]])/3 + (26*mono[G[{0, 0, 1}, y]])/3 - 
     (52*mono[G[{0, 1, 1}, y]])/3 + (104*mono[Log[mt2]])/9 - 
     (13*mono[G[{0}, x]*Log[mt2]])/3 + (26*mono[G[{1}, x]*Log[mt2]])/3 + 
     (286*mono[G[{1}, y]*Log[mt2]])/9 - 
     (26*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/3 + 
     (52*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 + 
     (104*mono[G[{1, 1}, y]*Log[mt2]])/3 + (13*mono[Log[mt2]^2])/3 + 
     (26*mono[G[{1}, y]*Log[mt2]^2])/3 + (52*mono[Zeta[3]])/3, 
    (-5*mono[Pi^2])/2 + (65*mono[G[{1}, y]])/6 + 4*mono[Pi^2*G[{1}, y]] + 
     12*mono[G[{0}, x]*G[{1}, y]] - 24*mono[G[{1}, x]*G[{1}, y]] - 
     9*mono[G[{1, 0}, x]] + 18*mono[G[{1, 1}, x]] + 
     (53*mono[G[{1, 1}, y]])/4 + 12*mono[G[{0}, x]*G[{1, 1}, y]] - 
     24*mono[G[{1}, x]*G[{1, 1}, y]] - 3*mono[G[{0, 0, 1}, y]] + 
     6*mono[G[{0, 1, 1}, y]] - 4*mono[Log[mt2]] + 
     (3*mono[G[{0}, x]*Log[mt2]])/2 - 3*mono[G[{1}, x]*Log[mt2]] - 
     11*mono[G[{1}, y]*Log[mt2]] + 3*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     6*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 12*mono[G[{1, 1}, y]*Log[mt2]] - 
     (3*mono[Log[mt2]^2])/2 - 3*mono[G[{1}, y]*Log[mt2]^2] - 6*mono[Zeta[3]], 
    -mono[Pi^2]/6 + mono[G[{1}, y]]/2 + (4*mono[G[{0}, x]*G[{1}, y]])/5 - 
     (8*mono[G[{1}, x]*G[{1}, y]])/5 - (4*mono[G[{1, 0}, x]])/5 + 
     (8*mono[G[{1, 1}, x]])/5 + (2*mono[G[{1, 1}, y]])/5, 
    mono[G[{1, 1}, y]]/16, (-233*mono[Pi^2])/1296 + 
     (583*mono[G[{1}, y]])/432 + (793*mono[G[{0}, x]*G[{1}, y]])/216 - 
     (793*mono[G[{1}, x]*G[{1}, y]])/108 - (793*mono[G[{1, 0}, x]])/216 + 
     (793*mono[G[{1, 1}, x]])/108 + (3095*mono[G[{1, 1}, y]])/864, 
    (-5*mono[Pi^2])/48 + (5*mono[G[{0}, x]*G[{1}, y]])/4 - 
     (5*mono[G[{1}, x]*G[{1}, y]])/2 - (5*mono[G[{1, 0}, x]])/4 + 
     (5*mono[G[{1, 1}, x]])/2 + (5*mono[G[{1, 1}, y]])/4, 
    (-25*mono[Pi^2])/648 - (155*mono[G[{1}, y]])/108 - 
     (403*mono[G[{0}, x]*G[{1}, y]])/108 + (403*mono[G[{1}, x]*G[{1}, y]])/
      54 + (403*mono[G[{1, 0}, x]])/108 - (403*mono[G[{1, 1}, x]])/54 - 
     (277*mono[G[{1, 1}, y]])/54, mono[G[{1, 1}, y]]/32, 
    (-287*mono[Pi^2])/216 + (1145*mono[G[{1}, y]])/144 - 
     mono[Pi^2*G[{1}, y]] + (469*mono[G[{0}, x]*G[{1}, y]])/36 - 
     (469*mono[G[{1}, x]*G[{1}, y]])/18 - (469*mono[G[{1, 0}, x]])/36 + 
     (469*mono[G[{1, 1}, x]])/18 + (337*mono[G[{1, 1}, y]])/72 - 
     3*mono[G[{0}, x]*G[{1, 1}, y]] + 6*mono[G[{1}, x]*G[{1, 1}, y]] + 
     (3*mono[G[{0, 0, 1}, y]])/4 - (3*mono[G[{0, 1, 1}, y]])/2 + 
     2*mono[G[{1}, y]*Log[mt2]] - (3*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/4 + 
     (3*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/2 + 
     3*mono[G[{1, 1}, y]*Log[mt2]] + (3*mono[G[{1}, y]*Log[mt2]^2])/4 + 
     (3*mono[Zeta[3]])/2, mono[1], mono[Pi^2*G[{0, 0}, x]]/3 + 
     (2*mono[Pi^2*G[{0, 1}, x]])/3 - (16*mono[Pi^2*G[{0, 1}, y]])/27 + 
     mono[G[{0, 0, 0, 0}, x]] - 2*mono[G[{0, 0, 0, 1}, x]] + 
     (32*mono[G[{0, 0, 0, 1}, y]])/27 - (64*mono[G[{0, 0, 1, 1}, y]])/27 + 
     (32*mono[G[{0, 1, 0, 1}, y]])/27, (-2*mono[Pi^2])/3 + 
     mono[Pi^2*G[{0}, x]]/3 + (2*mono[Pi^2*G[{1}, x]])/3 + 
     mono[G[{0, 0, 0}, x]] - 2*mono[G[{0, 0, 1}, x]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]]/2 + mono[Pi^2*G[{1}, x]*G[{1}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] + 
     (4*mono[Pi^2*G[{0, -1}, x]])/3 + mono[Pi^2*G[{0, 1}, x]]/3 + 
     mono[Pi^2*G[{0, 1}, y]]/2 - (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     mono[Pi^2*G[{1, 1}, y]]/6 + 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{1, y}, x]] + 2*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 + 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     mono[G[{1}, y]*G[{0, 0, 0}, x]] - mono[G[{-1 + x^(-1) + x}, y]*
       G[{0, 0, 0}, x]] - 2*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{1}, x]*G[{0, 0, 1}, y]] + mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] - 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] + 2*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     2*mono[G[{0, -1, 0, 0}, x]] - 4*mono[G[{0, -1, 0, 1}, x]] - 
     mono[G[{0, 0, 0, 1}, y]] - mono[G[{0, 0, 1, 0}, x]] + 
     2*mono[G[{0, 0, 1, 1}, x]] + 2*mono[G[{0, 0, 1, 1}, y]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] - 
     mono[G[{0, 1, 0, 1}, y]] - 2*mono[G[{0, 1, 1, 0}, x]] + 
     4*mono[G[{0, 1, 1, 1}, x]] - mono[G[{0, y^(-1), 0, 0}, x]] + 
     2*mono[G[{0, y^(-1), 0, 1}, x]] + mono[G[{0, y^(-1), 1, 0}, x]] - 
     2*mono[G[{0, y^(-1), 1, 1}, x]] + mono[G[{1, 0, 0, 1}, y]] + 
     mono[G[{1, 0, 1, 0}, x]] - 2*mono[G[{1, 0, 1, 1}, x]] - 
     2*mono[G[{1, 0, 1, 1}, y]] - mono[G[{1, 1, 0, 1}, y]] + 
     mono[G[{1, y^(-1), 0, 0}, x]] - 2*mono[G[{1, y^(-1), 0, 1}, x]] - 
     mono[G[{1, y^(-1), 1, 0}, x]] + 2*mono[G[{1, y^(-1), 1, 1}, x]] - 
     mono[G[{1, y, 1, 0}, x]] + 2*mono[G[{1, y, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] - mono[G[{1}, y]*Zeta[3]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], -mono[Pi^2*G[{0}, x]]/6 - 
     (2*mono[Pi^2*G[{1}, x]])/3 + mono[G[{0, 1, 0}, x]] - 
     2*mono[G[{0, 1, 1}, x]] - mono[G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + 3*mono[Zeta[3]], 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]], mono[G[{0}, x]] - 2*mono[G[{1}, x]], 
    -mono[Pi^2*G[{0}, x]*G[{1}, y]]/12 + mono[Pi^2*G[{1}, x]*G[{1}, y]]/12 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/6 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/24 + 
     (5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/24 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/6 - (11*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      24 - (7*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/8 - 
     (13*mono[Pi^2*G[{1}, y]*G[{y}, x]])/24 - mono[Pi^2*G[{0, -1}, x]]/6 - 
     (17*mono[Pi^2*G[{0, 1}, x]])/24 - (13*mono[Pi^2*G[{0, 1}, y]])/24 - 
     mono[G[{0, 0}, x]*G[{0, 1}, y]]/4 + mono[G[{0, 1}, y]*G[{0, y}, x]]/4 + 
     mono[G[{0, 1}, y]*G[{1, 0}, x]]/4 + mono[Pi^2*G[{1, 1}, y]]/6 + 
     mono[G[{0, 0}, x]*G[{1, 1}, y]]/2 - mono[G[{0, 1}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{0, y}, x]*G[{1, 1}, y]]/2 + 3*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     7*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (7*mono[Pi^2*G[{1, x^(-1)}, y]])/6 + 
     (7*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]])/4 - 
     (7*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]])/2 - 
     (7*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]])/4 + 
     (7*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]])/2 - 
     (7*mono[G[{1, 0}, x]*G[{1, x}, y]])/4 + 
     (7*mono[G[{1, 1}, x]*G[{1, x}, y]])/2 + mono[Pi^2*G[{1, y^(-1)}, x]]/6 - 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]]/4 + 
     mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]]/2 - mono[G[{0, 1}, y]*G[{1, y}, x]]/
      4 + mono[G[{1, 1}, y]*G[{1, y}, x]]/2 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/8 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/4 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/8 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/4 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/8 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/4 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/8 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/4 + 
     (5*mono[Pi^2*G[{x^(-1), 1}, y]])/8 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/4 - 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]]/2 - 
     mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      6 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/4 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/2 + (5*mono[Pi^2*G[{x, 1}, y]])/8 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/4 - mono[G[{0, 1}, x]*G[{x, 1}, y]]/2 - 
     mono[G[{1, 0}, x]*G[{x, 1}, y]]/2 + mono[G[{1, 1}, x]*G[{x, 1}, y]] - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/6 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      4 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]]/2 + mono[G[{1, 0}, x]*G[{x, x}, y]]/
      4 - mono[G[{1, 1}, x]*G[{x, x}, y]]/2 - mono[Pi^2*G[{y^(-1), -1}, x]]/
      6 + mono[Pi^2*G[{y^(-1), 0}, x]]/8 - 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/4 - 
     2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + mono[Pi^2*G[{y^(-1), 1}, x]]/
      24 + 4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/6 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/4 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/4 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]]/2 + mono[Pi^2*G[{y, -1}, x]]/6 + 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/4 - 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] + 
     (17*mono[Pi^2*G[{y, 1}, x]])/24 + 4*mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     mono[Pi^2*G[{y, y^(-1)}, x]]/6 + mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      4 - mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]]/2 - 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/4 + mono[G[{1, 1}, y]*G[{y, y}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/4 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/4 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/2 - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]]/2 - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/4 + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/2 + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]]/4 - mono[G[{1}, x]*G[{0, 0, 1}, y]]/4 + 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/4 - mono[G[{y}, x]*G[{0, 0, 1}, y]]/
      4 - 2*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + mono[G[{1}, x]*G[{0, 1, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y}, x]*G[{0, 1, 1}, y]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/4 + 
     mono[G[{1}, y]*G[{0, y, 1}, x]]/2 - (5*mono[G[{1}, y]*G[{1, 0, 0}, x]])/
      4 + mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + 
     (5*mono[G[{1}, y]*G[{1, 0, 1}, x]])/2 - 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     (5*mono[G[{0}, x]*G[{1, 0, 1}, y]])/4 + mono[G[{1}, x]*G[{1, 0, 1}, y]]/
      2 + mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     mono[G[{y}, x]*G[{1, 0, 1}, y]] + 2*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - mono[G[{x}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 1}, x]] + mono[G[{0}, x]*G[{1, 1, 1}, y]] + 
     10*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     6*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     6*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     (7*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]])/4 - 
     (7*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]])/2 + 
     (7*mono[G[{0}, x]*G[{1, x, 1}, y]])/4 - 
     (7*mono[G[{1}, x]*G[{1, x, 1}, y]])/2 + 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]]/4 - 
     mono[G[{1}, y]*G[{1, y^(-1), 1}, x]]/2 + mono[G[{1}, y]*G[{1, y, 0}, x]]/
      4 - mono[G[{1}, y]*G[{1, y, 1}, x]]/2 + 
     (3*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]])/2 - 
     3*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/4 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/4 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     (3*mono[G[{0}, x]*G[{x, 1, 1}, y]])/2 - 
     3*mono[G[{1}, x]*G[{x, 1, 1}, y]] - mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/
      4 + mono[G[{1}, x]*G[{x, x^(-1), 1}, y]]/2 - 
     mono[G[{0}, x]*G[{x, x, 1}, y]]/4 + mono[G[{1}, x]*G[{x, x, 1}, y]]/2 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]])/4 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]])/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/4 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]]/2 - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      4 + mono[G[{1}, y]*G[{y, 0, 1}, x]]/2 + 
     mono[G[{1}, y]*G[{y, 1, 0}, x]] - 2*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]]/2 + mono[G[{1}, y]*G[{y, y, 0}, x]]/
      4 - mono[G[{1}, y]*G[{y, y, 1}, x]]/2 - mono[G[{0, -1, 0, 0}, x]]/4 + 
     mono[G[{0, -1, 0, 1}, x]]/2 - mono[G[{0, 0, 0, 1}, y]]/4 - 
     mono[G[{0, 0, 1, 0}, x]]/4 + mono[G[{0, 0, 1, 1}, x]]/2 + 
     2*mono[G[{0, 0, 1, 1}, y]] - mono[G[{0, 1, 0, 0}, x]]/2 + 
     mono[G[{0, 1, 0, 1}, x]] + mono[G[{0, 1, 0, 1}, y]] - 
     6*mono[G[{0, 1, 1, 1}, y]] + mono[G[{0, y, 1, 0}, x]]/4 - 
     mono[G[{0, y, 1, 1}, x]]/2 + (5*mono[G[{1, 0, 0, 1}, y]])/4 + 
     mono[G[{1, 0, 1, 0}, x]]/4 - mono[G[{1, 0, 1, 1}, x]]/2 - 
     (7*mono[G[{1, 0, 1, 1}, y]])/2 + mono[G[{1, 1, 0, 1}, y]] + 
     2*mono[G[{1, 1, 1, 1}, y]] - (7*mono[G[{1, x^(-1), 0, 1}, y]])/4 + 
     (7*mono[G[{1, x^(-1), 1, 1}, y]])/2 - (7*mono[G[{1, x, 0, 1}, y]])/4 + 
     (7*mono[G[{1, x, 1, 1}, y]])/2 + mono[G[{1, y^(-1), 0, 0}, x]]/4 - 
     mono[G[{1, y^(-1), 0, 1}, x]]/2 - mono[G[{1, y^(-1), 1, 0}, x]]/4 + 
     mono[G[{1, y^(-1), 1, 1}, x]]/2 - mono[G[{1, y, 1, 0}, x]]/4 + 
     mono[G[{1, y, 1, 1}, x]]/2 + mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/
      4 - mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]]/2 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]]/2 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]]/2 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]]/2 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{x^(-1), 0, 1, 1}, y]] - (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + 
     5*mono[G[{x^(-1), 1, 1, 1}, y]] + mono[G[{x^(-1), x^(-1), 0, 1}, y]]/4 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]]/2 + mono[G[{x^(-1), x, 0, 1}, y]]/4 - 
     mono[G[{x^(-1), x, 1, 1}, y]]/2 - mono[G[{x, 0, 1, 1}, y]] - 
     (3*mono[G[{x, 1, 0, 1}, y]])/2 + 5*mono[G[{x, 1, 1, 1}, y]] + 
     mono[G[{x, x^(-1), 0, 1}, y]]/4 - mono[G[{x, x^(-1), 1, 1}, y]]/2 + 
     mono[G[{x, x, 0, 1}, y]]/4 - mono[G[{x, x, 1, 1}, y]]/2 - 
     mono[G[{y^(-1), -1, 0, 0}, x]]/4 + mono[G[{y^(-1), -1, 0, 1}, x]]/2 + 
     (3*mono[G[{y^(-1), 0, 0, 0}, x]])/4 - (3*mono[G[{y^(-1), 0, 0, 1}, x]])/
      2 - mono[G[{y^(-1), 0, 1, 0}, x]]/4 + mono[G[{y^(-1), 0, 1, 1}, x]]/2 - 
     mono[G[{y^(-1), 1, 0, 0}, x]]/2 + mono[G[{y^(-1), 1, 0, 1}, x]] + 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/4 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]]/4 + 
     mono[G[{y^(-1), y^(-1), 1, 1}, x]]/2 + mono[G[{y^(-1), y, 1, 0}, x]]/4 - 
     mono[G[{y^(-1), y, 1, 1}, x]]/2 + mono[G[{y, -1, 0, 0}, x]]/4 - 
     mono[G[{y, -1, 0, 1}, x]]/2 + mono[G[{y, 0, 1, 0}, x]]/4 - 
     mono[G[{y, 0, 1, 1}, x]]/2 + mono[G[{y, 1, 0, 0}, x]]/2 - 
     mono[G[{y, 1, 0, 1}, x]] - mono[G[{y, y^(-1), 0, 0}, x]]/4 + 
     mono[G[{y, y^(-1), 0, 1}, x]]/2 + mono[G[{y, y^(-1), 1, 0}, x]]/4 - 
     mono[G[{y, y^(-1), 1, 1}, x]]/2 - mono[G[{y, y, 1, 0}, x]]/4 + 
     mono[G[{y, y, 1, 1}, x]]/2 + mono[G[{1}, y]*Zeta[3]]/2 - 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/4 - 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/4 + (5*mono[G[{y^(-1)}, x]*Zeta[3]])/4, 
    (2*mono[Pi^2*G[{-1}, x]])/3 - mono[Pi^2*G[{0}, x]]/6 - 
     mono[Pi^2*G[{1}, x]]/3 + mono[Pi^2*G[{1}, y]]/3 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{1}, y]*G[{0, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{0, 1}, x]] + mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] + 2*mono[Zeta[3]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/4 + 
     (7*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (3*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      4 - (13*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/12 + 
     (5*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 - 
     (2*mono[Pi^2*G[{-1, y^(-1)}, x]])/3 + mono[Pi^2*G[{0, -1}, x]]/3 + 
     (3*mono[Pi^2*G[{0, 1}, x]])/4 + (5*mono[Pi^2*G[{0, 1}, y]])/12 + 
     mono[G[{-1, 0}, x]*G[{0, 1}, y]] + 
     mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{-1, y}, x]*G[{0, 1}, y]] - mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 + 
     mono[Pi^2*G[{0, y^(-1)}, x]] - (3*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]])/
      2 + mono[G[{0, 1}, y]*G[{0, y}, x]]/2 + 
     2*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     2*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{-1, y}, x]*G[{1, 1}, y]] - 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     mono[G[{0, y}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{1, x}, y]] - 2*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     (4*mono[Pi^2*G[{1, y^(-1)}, x]])/3 + 
     2*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     4*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{1, y}, x]] + 4*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      3 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (5*mono[Pi^2*G[{x, 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/2 - mono[G[{0, 1}, x]*G[{x, 1}, y]] - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]]/3 + 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 - mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 - 2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (7*mono[Pi^2*G[{y^(-1), 1}, x]])/12 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (3*mono[Pi^2*G[{y, 1}, x]])/4 - 4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{-1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{-1, y, 1}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{-1}, x]*G[{0, 0, 1}, y]] - mono[G[{0}, x]*G[{0, 0, 1}, y]]/2 - 
     2*mono[G[{1}, x]*G[{0, 0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/
      2 + (3*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + 
     mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - mono[G[{x}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] + 2*mono[G[{-1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{1, x, 1}, y]] + 2*mono[G[{1}, x]*G[{1, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, y, 0}, x]] - 4*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + mono[G[{-1, 0, 1, 0}, x]] - 
     2*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, y^(-1), 0, 0}, x]] + 
     2*mono[G[{-1, y^(-1), 0, 1}, x]] + mono[G[{-1, y^(-1), 1, 0}, x]] - 
     2*mono[G[{-1, y^(-1), 1, 1}, x]] - mono[G[{-1, y, 1, 0}, x]] + 
     2*mono[G[{-1, y, 1, 1}, x]] + mono[G[{0, -1, 0, 0}, x]]/2 - 
     mono[G[{0, -1, 0, 1}, x]] + (3*mono[G[{0, 0, 0, 1}, y]])/2 - 
     (3*mono[G[{0, 0, 1, 0}, x]])/2 + 3*mono[G[{0, 0, 1, 1}, x]] - 
     4*mono[G[{0, 0, 1, 1}, y]] - 2*mono[G[{0, 1, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1, 0}, x]] - 4*mono[G[{0, 1, 1, 1}, x]] + 
     8*mono[G[{0, 1, 1, 1}, y]] + (3*mono[G[{0, y^(-1), 0, 0}, x]])/2 - 
     3*mono[G[{0, y^(-1), 0, 1}, x]] - (3*mono[G[{0, y^(-1), 1, 0}, x]])/2 + 
     3*mono[G[{0, y^(-1), 1, 1}, x]] + mono[G[{0, y, 1, 0}, x]]/2 - 
     mono[G[{0, y, 1, 1}, x]] - mono[G[{1, 0, 0, 1}, y]] + 
     2*mono[G[{1, 0, 1, 0}, x]] - 4*mono[G[{1, 0, 1, 1}, x]] + 
     2*mono[G[{1, 0, 1, 1}, y]] - mono[G[{1, x^(-1), 0, 1}, y]] + 
     2*mono[G[{1, x^(-1), 1, 1}, y]] + mono[G[{1, x, 0, 1}, y]] - 
     2*mono[G[{1, x, 1, 1}, y]] - 2*mono[G[{1, y^(-1), 0, 0}, x]] + 
     4*mono[G[{1, y^(-1), 0, 1}, x]] + 2*mono[G[{1, y^(-1), 1, 0}, x]] - 
     4*mono[G[{1, y^(-1), 1, 1}, x]] - 2*mono[G[{1, y, 1, 0}, x]] + 
     4*mono[G[{1, y, 1, 1}, x]] + mono[G[{x^(-1), 0, 0, 1}, y]] - 
     3*mono[G[{x^(-1), 0, 1, 1}, y]] - 2*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     8*mono[G[{x^(-1), 1, 1, 1}, y]] + mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x, 1, 1}, y]] - mono[G[{x, 0, 0, 1}, y]] + 
     3*mono[G[{x, 0, 1, 1}, y]] + 2*mono[G[{x, 1, 0, 1}, y]] - 
     8*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x, x^(-1), 1, 1}, y]] - mono[G[{x, x, 0, 1}, y]]/2 + 
     mono[G[{x, x, 1, 1}, y]] - mono[G[{y^(-1), -1, 0, 0}, x]]/2 + 
     mono[G[{y^(-1), -1, 0, 1}, x]] + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 - 
     3*mono[G[{y^(-1), 0, 0, 1}, x]] - (3*mono[G[{y^(-1), 0, 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 1, 1}, x]] - 2*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     4*mono[G[{y^(-1), 1, 0, 1}, x]] + 2*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     4*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] - mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 + mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]]/
      2 - mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]]/2 - 
     mono[G[{y, 0, 1, 1}, x]] - 2*mono[G[{y, 1, 1, 0}, x]] + 
     4*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] - (5*mono[G[{x^(-1)}, y]*Zeta[3]])/2 + 
     (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, (2*mono[Pi^2])/3 - 
     mono[Pi^2*G[{1}, y]]/2 + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 1}, y]], 
    (-2*mono[Pi^2])/3 - mono[Pi^2*G[{0}, x]]/12 - mono[Pi^2*G[{1}, x]]/6 + 
     mono[Pi^2*G[{1}, y]]/3 + mono[Pi^2*G[{y^(-1)}, x]]/3 + 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 - mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y}, x]*G[{0, 1}, y]]/2 - mono[G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{1, 1}, x]] - 2*mono[G[{1}, x]*G[{1, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] + mono[G[{1, 1, 0}, x]] - 
     2*mono[G[{1, 1, 1}, x]] + mono[G[{y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), 0, 1}, x]] - mono[G[{y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] + mono[Zeta[3]]/2, 
    mono[Pi^2]/3 - mono[Pi^2*G[{1}, x]]/4 + mono[G[{1}, y]]/8 - 
     mono[Pi^2*G[{y^(-1)}, x]]/6 + mono[G[{1}, y]*G[{0, 0}, x]]/4 - 
     mono[G[{1}, y]*G[{0, 1}, x]]/2 - mono[G[{0}, x]*G[{0, 1}, y]]/4 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/4 + mono[G[{y}, x]*G[{0, 1}, y]]/4 + 
     (17*mono[G[{1, 1}, y]])/16 + mono[G[{0}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/2 - mono[G[{y}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/4 + mono[G[{1}, y]*G[{y^(-1), 1}, x]]/
      2 - mono[G[{1}, y]*G[{y, 0}, x]]/4 + mono[G[{1}, y]*G[{y, 1}, x]]/2 + 
     mono[G[{0, 0, 1}, y]]/4 - mono[G[{0, 1, 1}, y]] - 
     mono[G[{1, 0, 0}, x]]/4 + mono[G[{1, 0, 1}, x]]/2 + 
     mono[G[{1, 1, 1}, y]] - mono[G[{y^(-1), 0, 0}, x]]/4 + 
     mono[G[{y^(-1), 0, 1}, x]]/2 + mono[G[{y^(-1), 1, 0}, x]]/4 - 
     mono[G[{y^(-1), 1, 1}, x]]/2 + mono[G[{y, 1, 0}, x]]/4 - 
     mono[G[{y, 1, 1}, x]]/2 + mono[Zeta[3]]/2, (5*mono[Pi^2])/12 + 
     mono[Pi^2*G[{0}, x]]/24 + (2*mono[Pi^2*G[{1}, x]])/3 - 
     (385*mono[G[{1}, y]])/144 - (5*mono[Pi^2*G[{1}, y]])/6 + 
     mono[Pi^2*G[{y^(-1)}, x]]/2 - mono[G[{1}, y]*G[{0, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{0, 1}, x]] + mono[G[{0}, x]*G[{0, 1}, y]]/4 + 
     mono[G[{1}, x]*G[{0, 1}, y]] - (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/4 - mono[G[{1}, y]*G[{1, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{1, 1}, x]] - (2*mono[G[{1, 1}, y]])/3 - 
     (3*mono[G[{0}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + (7*mono[G[{0, 0, 1}, y]])/4 - 2*mono[G[{0, 1, 1}, y]] + 
     (3*mono[G[{1, 0, 0}, x]])/4 - (3*mono[G[{1, 0, 1}, x]])/2 + 
     (3*mono[G[{y^(-1), 0, 0}, x]])/4 - (3*mono[G[{y^(-1), 0, 1}, x]])/2 - 
     (3*mono[G[{y^(-1), 1, 0}, x]])/4 + (3*mono[G[{y^(-1), 1, 1}, x]])/2 - 
     (3*mono[G[{y, 1, 0}, x]])/4 + (3*mono[G[{y, 1, 1}, x]])/2 + 
     (2*mono[G[{1}, y]*Log[mt2]])/3 - mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/4 + 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]]/2 + mono[G[{1, 1}, y]*Log[mt2]] + 
     mono[G[{1}, y]*Log[mt2]^2]/4 - (7*mono[Zeta[3]])/4, 
    (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/6 + 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/2 + 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/6 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/6 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/6 + (2*mono[Pi^2*G[{0, -1}, x]])/3 - 
     (7*mono[Pi^2*G[{0, 1}, x]])/6 - (11*mono[Pi^2*G[{0, 1}, y]])/6 + 
     (8*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     4*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     6*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 8*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     8*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     8*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 8*mono[G[{1, 1}, x]*G[{1, 1}, y]] - 
     4*mono[Pi^2*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     12*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y}, x]] - 12*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     2*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] - 
     4*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     2*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] - 
     4*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     2*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] + 
     4*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     2*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] + 
     4*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/6 - 
     (2*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (11*mono[Pi^2*G[{x, 1}, y]])/
      6 - (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x}, y]] - 2*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     (2*mono[Pi^2*G[{y^(-1), -1}, x]])/3 + mono[Pi^2*G[{y^(-1), 0}, x]]/6 + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (3*mono[Pi^2*G[{y^(-1), 1}, x]])/2 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     (2*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - (2*mono[Pi^2*G[{y, -1}, x]])/
      3 + mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (7*mono[Pi^2*G[{y, 1}, x]])/6 + 
     4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + (2*mono[Pi^2*G[{y, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y, y}, x]] + 2*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]] + 6*mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{0, 0, 1}, y]] - 4*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] + 8*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 4*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 
     12*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     4*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     8*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 12*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 12*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 24*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     32*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     6*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     6*mono[G[{1}, y]*G[{1, y, 0}, x]] + 12*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     4*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     8*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 8*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x, x, 1}, y]] + 2*mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] + 4*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y, y, 0}, x]] - 2*mono[G[{1}, y]*G[{y, y, 1}, x]] + 
     mono[G[{0, -1, 0, 0}, x]] - 2*mono[G[{0, -1, 0, 1}, x]] - 
     2*mono[G[{0, 0, 0, 1}, y]] + mono[G[{0, 0, 1, 0}, x]] - 
     2*mono[G[{0, 0, 1, 1}, x]] + 6*mono[G[{0, 0, 1, 1}, y]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] + 
     6*mono[G[{0, 1, 0, 1}, y]] - 6*mono[G[{0, 1, 1, 0}, x]] + 
     12*mono[G[{0, 1, 1, 1}, x]] - 16*mono[G[{0, 1, 1, 1}, y]] + 
     4*mono[G[{0, y^(-1), 0, 0}, x]] - 8*mono[G[{0, y^(-1), 0, 1}, x]] - 
     4*mono[G[{0, y^(-1), 1, 0}, x]] + 8*mono[G[{0, y^(-1), 1, 1}, x]] - 
     6*mono[G[{1, 0, 1, 0}, x]] + 12*mono[G[{1, 0, 1, 1}, x]] - 
     6*mono[G[{1, y^(-1), 0, 0}, x]] + 12*mono[G[{1, y^(-1), 0, 1}, x]] + 
     6*mono[G[{1, y^(-1), 1, 0}, x]] - 12*mono[G[{1, y^(-1), 1, 1}, x]] + 
     6*mono[G[{1, y, 1, 0}, x]] - 12*mono[G[{1, y, 1, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - 4*mono[G[{x^(-1), 0, 1, 1}, y]] - 
     6*mono[G[{x^(-1), 1, 0, 1}, y]] + 16*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]] - 
     2*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]] - 
     2*mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{x, 0, 0, 1}, y]] - 
     4*mono[G[{x, 0, 1, 1}, y]] - 6*mono[G[{x, 1, 0, 1}, y]] + 
     16*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]] - 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + mono[G[{x, x, 0, 1}, y]] - 
     2*mono[G[{x, x, 1, 1}, y]] + mono[G[{y^(-1), -1, 0, 0}, x]] - 
     2*mono[G[{y^(-1), -1, 0, 1}, x]] + 3*mono[G[{y^(-1), 0, 0, 0}, x]] - 
     6*mono[G[{y^(-1), 0, 0, 1}, x]] - 4*mono[G[{y^(-1), 0, 1, 0}, x]] + 
     8*mono[G[{y^(-1), 0, 1, 1}, x]] - 5*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     10*mono[G[{y^(-1), 1, 0, 1}, x]] + 6*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     12*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]] + 
     2*mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]] + 
     2*mono[G[{y, -1, 0, 1}, x]] - mono[G[{y, 1, 0, 0}, x]] + 
     2*mono[G[{y, 1, 0, 1}, x]] + 6*mono[G[{y, 1, 1, 0}, x]] - 
     12*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]] - 
     2*mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]] + 
     2*mono[G[{y, y^(-1), 1, 1}, x]] - mono[G[{y, y, 1, 0}, x]] + 
     2*mono[G[{y, y, 1, 1}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     7*mono[G[{x^(-1)}, y]*Zeta[3]] + 7*mono[G[{y^(-1)}, x]*Zeta[3]], 
    mono[Pi^4] + (20*mono[Pi^2*G[{0, 1}, y]])/3 - 
     (40*mono[G[{0, 0, 0, 1}, y]])/3 + (80*mono[G[{0, 0, 1, 1}, y]])/3 - 
     (40*mono[G[{0, 1, 0, 1}, y]])/3}}, A4["2L", "++++", "Ncp2", "Finite"] -> 
  {{f[3], f[6], f[8], f[9], f[12], f[13], f[15], f[20], f[23], f[25], f[26], 
    f[30], f[31], f[32], f[33], f[34], f[35], f[36], f[37], f[38], f[39], 
    f[40], f[41], f[42], f[43], f[44], f[45], f[46]}, 
   {mono[Pi^2]/24 + (5*mono[G[{0}, x]*G[{1}, y]])/2 - 
     5*mono[G[{1}, x]*G[{1}, y]] - (5*mono[G[{1, 0}, x]])/2 + 
     5*mono[G[{1, 1}, x]] + (7*mono[G[{1, 1}, y]])/2, 
    mono[Pi^2]/27 - (20*mono[G[{1}, y]])/9 - (52*mono[G[{0}, x]*G[{1}, y]])/
      9 + (104*mono[G[{1}, x]*G[{1}, y]])/9 + (52*mono[G[{1, 0}, x]])/9 - 
     (104*mono[G[{1, 1}, x]])/9 - (68*mono[G[{1, 1}, y]])/9, 
    (997*mono[Pi^2])/144 - (6265*mono[G[{1}, y]])/216 - 
     (104*mono[Pi^2*G[{1}, y]])/9 - (497*mono[G[{0}, x]*G[{1}, y]])/24 + 
     (497*mono[G[{1}, x]*G[{1}, y]])/12 + (289*mono[G[{1, 0}, x]])/24 - 
     (289*mono[G[{1, 1}, x]])/12 - (1511*mono[G[{1, 1}, y]])/72 - 
     (104*mono[G[{0}, x]*G[{1, 1}, y]])/3 + 
     (208*mono[G[{1}, x]*G[{1, 1}, y]])/3 + (26*mono[G[{0, 0, 1}, y]])/3 - 
     (52*mono[G[{0, 1, 1}, y]])/3 + (104*mono[Log[mt2]])/9 - 
     (13*mono[G[{0}, x]*Log[mt2]])/3 + (26*mono[G[{1}, x]*Log[mt2]])/3 + 
     (286*mono[G[{1}, y]*Log[mt2]])/9 - 
     (26*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/3 + 
     (52*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 + 
     (104*mono[G[{1, 1}, y]*Log[mt2]])/3 + (13*mono[Log[mt2]^2])/3 + 
     (26*mono[G[{1}, y]*Log[mt2]^2])/3 + (52*mono[Zeta[3]])/3, 
    (-5*mono[Pi^2])/2 + (65*mono[G[{1}, y]])/6 + 4*mono[Pi^2*G[{1}, y]] + 
     12*mono[G[{0}, x]*G[{1}, y]] - 24*mono[G[{1}, x]*G[{1}, y]] - 
     9*mono[G[{1, 0}, x]] + 18*mono[G[{1, 1}, x]] + 
     (53*mono[G[{1, 1}, y]])/4 + 12*mono[G[{0}, x]*G[{1, 1}, y]] - 
     24*mono[G[{1}, x]*G[{1, 1}, y]] - 3*mono[G[{0, 0, 1}, y]] + 
     6*mono[G[{0, 1, 1}, y]] - 4*mono[Log[mt2]] + 
     (3*mono[G[{0}, x]*Log[mt2]])/2 - 3*mono[G[{1}, x]*Log[mt2]] - 
     11*mono[G[{1}, y]*Log[mt2]] + 3*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     6*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 12*mono[G[{1, 1}, y]*Log[mt2]] - 
     (3*mono[Log[mt2]^2])/2 - 3*mono[G[{1}, y]*Log[mt2]^2] - 6*mono[Zeta[3]], 
    -mono[Pi^2]/6 + mono[G[{1}, y]]/2 + (4*mono[G[{0}, x]*G[{1}, y]])/5 - 
     (8*mono[G[{1}, x]*G[{1}, y]])/5 - (4*mono[G[{1, 0}, x]])/5 + 
     (8*mono[G[{1, 1}, x]])/5 + (2*mono[G[{1, 1}, y]])/5, 
    mono[G[{1, 1}, y]]/16, (-233*mono[Pi^2])/1296 + 
     (583*mono[G[{1}, y]])/432 + (793*mono[G[{0}, x]*G[{1}, y]])/216 - 
     (793*mono[G[{1}, x]*G[{1}, y]])/108 - (793*mono[G[{1, 0}, x]])/216 + 
     (793*mono[G[{1, 1}, x]])/108 + (3095*mono[G[{1, 1}, y]])/864, 
    (-5*mono[Pi^2])/48 + (5*mono[G[{0}, x]*G[{1}, y]])/4 - 
     (5*mono[G[{1}, x]*G[{1}, y]])/2 - (5*mono[G[{1, 0}, x]])/4 + 
     (5*mono[G[{1, 1}, x]])/2 + (5*mono[G[{1, 1}, y]])/4, 
    (-25*mono[Pi^2])/648 - (155*mono[G[{1}, y]])/108 - 
     (403*mono[G[{0}, x]*G[{1}, y]])/108 + (403*mono[G[{1}, x]*G[{1}, y]])/
      54 + (403*mono[G[{1, 0}, x]])/108 - (403*mono[G[{1, 1}, x]])/54 - 
     (277*mono[G[{1, 1}, y]])/54, mono[G[{1, 1}, y]]/32, 
    (-287*mono[Pi^2])/216 + (1145*mono[G[{1}, y]])/144 - 
     mono[Pi^2*G[{1}, y]] + (469*mono[G[{0}, x]*G[{1}, y]])/36 - 
     (469*mono[G[{1}, x]*G[{1}, y]])/18 - (469*mono[G[{1, 0}, x]])/36 + 
     (469*mono[G[{1, 1}, x]])/18 + (337*mono[G[{1, 1}, y]])/72 - 
     3*mono[G[{0}, x]*G[{1, 1}, y]] + 6*mono[G[{1}, x]*G[{1, 1}, y]] + 
     (3*mono[G[{0, 0, 1}, y]])/4 - (3*mono[G[{0, 1, 1}, y]])/2 + 
     2*mono[G[{1}, y]*Log[mt2]] - (3*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/4 + 
     (3*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/2 + 
     3*mono[G[{1, 1}, y]*Log[mt2]] + (3*mono[G[{1}, y]*Log[mt2]^2])/4 + 
     (3*mono[Zeta[3]])/2, mono[1], mono[Pi^2*G[{0, 0}, x]]/3 + 
     (2*mono[Pi^2*G[{0, 1}, x]])/3 - (16*mono[Pi^2*G[{0, 1}, y]])/27 + 
     mono[G[{0, 0, 0, 0}, x]] - 2*mono[G[{0, 0, 0, 1}, x]] + 
     (32*mono[G[{0, 0, 0, 1}, y]])/27 - (64*mono[G[{0, 0, 1, 1}, y]])/27 + 
     (32*mono[G[{0, 1, 0, 1}, y]])/27, (-2*mono[Pi^2])/3 + 
     mono[Pi^2*G[{0}, x]]/3 + (2*mono[Pi^2*G[{1}, x]])/3 + 
     mono[G[{0, 0, 0}, x]] - 2*mono[G[{0, 0, 1}, x]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{1}, y]]/2 + mono[Pi^2*G[{1}, x]*G[{1}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] + 
     (4*mono[Pi^2*G[{0, -1}, x]])/3 + mono[Pi^2*G[{0, 1}, x]]/3 + 
     mono[Pi^2*G[{0, 1}, y]]/2 - (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     mono[Pi^2*G[{1, 1}, y]]/6 + 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{1, y}, x]] + 2*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 + 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     mono[G[{1}, y]*G[{0, 0, 0}, x]] - mono[G[{-1 + x^(-1) + x}, y]*
       G[{0, 0, 0}, x]] - 2*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{1}, x]*G[{0, 0, 1}, y]] + mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] - 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] + 2*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     2*mono[G[{0, -1, 0, 0}, x]] - 4*mono[G[{0, -1, 0, 1}, x]] - 
     mono[G[{0, 0, 0, 1}, y]] - mono[G[{0, 0, 1, 0}, x]] + 
     2*mono[G[{0, 0, 1, 1}, x]] + 2*mono[G[{0, 0, 1, 1}, y]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] - 
     mono[G[{0, 1, 0, 1}, y]] - 2*mono[G[{0, 1, 1, 0}, x]] + 
     4*mono[G[{0, 1, 1, 1}, x]] - mono[G[{0, y^(-1), 0, 0}, x]] + 
     2*mono[G[{0, y^(-1), 0, 1}, x]] + mono[G[{0, y^(-1), 1, 0}, x]] - 
     2*mono[G[{0, y^(-1), 1, 1}, x]] + mono[G[{1, 0, 0, 1}, y]] + 
     mono[G[{1, 0, 1, 0}, x]] - 2*mono[G[{1, 0, 1, 1}, x]] - 
     2*mono[G[{1, 0, 1, 1}, y]] - mono[G[{1, 1, 0, 1}, y]] + 
     mono[G[{1, y^(-1), 0, 0}, x]] - 2*mono[G[{1, y^(-1), 0, 1}, x]] - 
     mono[G[{1, y^(-1), 1, 0}, x]] + 2*mono[G[{1, y^(-1), 1, 1}, x]] - 
     mono[G[{1, y, 1, 0}, x]] + 2*mono[G[{1, y, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] - mono[G[{1}, y]*Zeta[3]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], -mono[Pi^2*G[{0}, x]]/6 - 
     (2*mono[Pi^2*G[{1}, x]])/3 + mono[G[{0, 1, 0}, x]] - 
     2*mono[G[{0, 1, 1}, x]] - mono[G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + 3*mono[Zeta[3]], 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]], mono[G[{0}, x]] - 2*mono[G[{1}, x]], 
    -mono[Pi^2*G[{0}, x]*G[{1}, y]]/12 + mono[Pi^2*G[{1}, x]*G[{1}, y]]/12 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/6 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/24 + 
     (5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/24 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/6 - (11*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      24 - (7*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/8 - 
     (13*mono[Pi^2*G[{1}, y]*G[{y}, x]])/24 - mono[Pi^2*G[{0, -1}, x]]/6 - 
     (17*mono[Pi^2*G[{0, 1}, x]])/24 - (13*mono[Pi^2*G[{0, 1}, y]])/24 - 
     mono[G[{0, 0}, x]*G[{0, 1}, y]]/4 + mono[G[{0, 1}, y]*G[{0, y}, x]]/4 + 
     mono[G[{0, 1}, y]*G[{1, 0}, x]]/4 + mono[Pi^2*G[{1, 1}, y]]/6 + 
     mono[G[{0, 0}, x]*G[{1, 1}, y]]/2 - mono[G[{0, 1}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{0, y}, x]*G[{1, 1}, y]]/2 + 3*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     7*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (7*mono[Pi^2*G[{1, x^(-1)}, y]])/6 + 
     (7*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]])/4 - 
     (7*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]])/2 - 
     (7*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]])/4 + 
     (7*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]])/2 - 
     (7*mono[G[{1, 0}, x]*G[{1, x}, y]])/4 + 
     (7*mono[G[{1, 1}, x]*G[{1, x}, y]])/2 + mono[Pi^2*G[{1, y^(-1)}, x]]/6 - 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]]/4 + 
     mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]]/2 - mono[G[{0, 1}, y]*G[{1, y}, x]]/
      4 + mono[G[{1, 1}, y]*G[{1, y}, x]]/2 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/8 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/4 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/8 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/4 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/8 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/4 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/8 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/4 + 
     (5*mono[Pi^2*G[{x^(-1), 1}, y]])/8 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/4 - 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]]/2 - 
     mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      6 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/4 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/2 + (5*mono[Pi^2*G[{x, 1}, y]])/8 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/4 - mono[G[{0, 1}, x]*G[{x, 1}, y]]/2 - 
     mono[G[{1, 0}, x]*G[{x, 1}, y]]/2 + mono[G[{1, 1}, x]*G[{x, 1}, y]] - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/6 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      4 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]]/2 + mono[G[{1, 0}, x]*G[{x, x}, y]]/
      4 - mono[G[{1, 1}, x]*G[{x, x}, y]]/2 - mono[Pi^2*G[{y^(-1), -1}, x]]/
      6 + mono[Pi^2*G[{y^(-1), 0}, x]]/8 - 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/4 - 
     2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + mono[Pi^2*G[{y^(-1), 1}, x]]/
      24 + 4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/6 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/4 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/4 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]]/2 + mono[Pi^2*G[{y, -1}, x]]/6 + 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/4 - 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] + 
     (17*mono[Pi^2*G[{y, 1}, x]])/24 + 4*mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     mono[Pi^2*G[{y, y^(-1)}, x]]/6 + mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      4 - mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]]/2 - 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/4 + mono[G[{1, 1}, y]*G[{y, y}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/4 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/4 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/2 - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]]/2 - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/4 + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/2 + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]]/4 - mono[G[{1}, x]*G[{0, 0, 1}, y]]/4 + 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/4 - mono[G[{y}, x]*G[{0, 0, 1}, y]]/
      4 - 2*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + mono[G[{1}, x]*G[{0, 1, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y}, x]*G[{0, 1, 1}, y]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/4 + 
     mono[G[{1}, y]*G[{0, y, 1}, x]]/2 - (5*mono[G[{1}, y]*G[{1, 0, 0}, x]])/
      4 + mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + 
     (5*mono[G[{1}, y]*G[{1, 0, 1}, x]])/2 - 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     (5*mono[G[{0}, x]*G[{1, 0, 1}, y]])/4 + mono[G[{1}, x]*G[{1, 0, 1}, y]]/
      2 + mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     mono[G[{y}, x]*G[{1, 0, 1}, y]] + 2*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - mono[G[{x}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 1}, x]] + mono[G[{0}, x]*G[{1, 1, 1}, y]] + 
     10*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     6*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     6*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     (7*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]])/4 - 
     (7*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]])/2 + 
     (7*mono[G[{0}, x]*G[{1, x, 1}, y]])/4 - 
     (7*mono[G[{1}, x]*G[{1, x, 1}, y]])/2 + 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]]/4 - 
     mono[G[{1}, y]*G[{1, y^(-1), 1}, x]]/2 + mono[G[{1}, y]*G[{1, y, 0}, x]]/
      4 - mono[G[{1}, y]*G[{1, y, 1}, x]]/2 + 
     (3*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]])/2 - 
     3*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/4 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/4 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     (3*mono[G[{0}, x]*G[{x, 1, 1}, y]])/2 - 
     3*mono[G[{1}, x]*G[{x, 1, 1}, y]] - mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/
      4 + mono[G[{1}, x]*G[{x, x^(-1), 1}, y]]/2 - 
     mono[G[{0}, x]*G[{x, x, 1}, y]]/4 + mono[G[{1}, x]*G[{x, x, 1}, y]]/2 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]])/4 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]])/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/4 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]]/2 - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      4 + mono[G[{1}, y]*G[{y, 0, 1}, x]]/2 + 
     mono[G[{1}, y]*G[{y, 1, 0}, x]] - 2*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]]/2 + mono[G[{1}, y]*G[{y, y, 0}, x]]/
      4 - mono[G[{1}, y]*G[{y, y, 1}, x]]/2 - mono[G[{0, -1, 0, 0}, x]]/4 + 
     mono[G[{0, -1, 0, 1}, x]]/2 - mono[G[{0, 0, 0, 1}, y]]/4 - 
     mono[G[{0, 0, 1, 0}, x]]/4 + mono[G[{0, 0, 1, 1}, x]]/2 + 
     2*mono[G[{0, 0, 1, 1}, y]] - mono[G[{0, 1, 0, 0}, x]]/2 + 
     mono[G[{0, 1, 0, 1}, x]] + mono[G[{0, 1, 0, 1}, y]] - 
     6*mono[G[{0, 1, 1, 1}, y]] + mono[G[{0, y, 1, 0}, x]]/4 - 
     mono[G[{0, y, 1, 1}, x]]/2 + (5*mono[G[{1, 0, 0, 1}, y]])/4 + 
     mono[G[{1, 0, 1, 0}, x]]/4 - mono[G[{1, 0, 1, 1}, x]]/2 - 
     (7*mono[G[{1, 0, 1, 1}, y]])/2 + mono[G[{1, 1, 0, 1}, y]] + 
     2*mono[G[{1, 1, 1, 1}, y]] - (7*mono[G[{1, x^(-1), 0, 1}, y]])/4 + 
     (7*mono[G[{1, x^(-1), 1, 1}, y]])/2 - (7*mono[G[{1, x, 0, 1}, y]])/4 + 
     (7*mono[G[{1, x, 1, 1}, y]])/2 + mono[G[{1, y^(-1), 0, 0}, x]]/4 - 
     mono[G[{1, y^(-1), 0, 1}, x]]/2 - mono[G[{1, y^(-1), 1, 0}, x]]/4 + 
     mono[G[{1, y^(-1), 1, 1}, x]]/2 - mono[G[{1, y, 1, 0}, x]]/4 + 
     mono[G[{1, y, 1, 1}, x]]/2 + mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/
      4 - mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]]/2 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]]/2 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]]/2 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]]/2 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{x^(-1), 0, 1, 1}, y]] - (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + 
     5*mono[G[{x^(-1), 1, 1, 1}, y]] + mono[G[{x^(-1), x^(-1), 0, 1}, y]]/4 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]]/2 + mono[G[{x^(-1), x, 0, 1}, y]]/4 - 
     mono[G[{x^(-1), x, 1, 1}, y]]/2 - mono[G[{x, 0, 1, 1}, y]] - 
     (3*mono[G[{x, 1, 0, 1}, y]])/2 + 5*mono[G[{x, 1, 1, 1}, y]] + 
     mono[G[{x, x^(-1), 0, 1}, y]]/4 - mono[G[{x, x^(-1), 1, 1}, y]]/2 + 
     mono[G[{x, x, 0, 1}, y]]/4 - mono[G[{x, x, 1, 1}, y]]/2 - 
     mono[G[{y^(-1), -1, 0, 0}, x]]/4 + mono[G[{y^(-1), -1, 0, 1}, x]]/2 + 
     (3*mono[G[{y^(-1), 0, 0, 0}, x]])/4 - (3*mono[G[{y^(-1), 0, 0, 1}, x]])/
      2 - mono[G[{y^(-1), 0, 1, 0}, x]]/4 + mono[G[{y^(-1), 0, 1, 1}, x]]/2 - 
     mono[G[{y^(-1), 1, 0, 0}, x]]/2 + mono[G[{y^(-1), 1, 0, 1}, x]] + 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/4 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]]/4 + 
     mono[G[{y^(-1), y^(-1), 1, 1}, x]]/2 + mono[G[{y^(-1), y, 1, 0}, x]]/4 - 
     mono[G[{y^(-1), y, 1, 1}, x]]/2 + mono[G[{y, -1, 0, 0}, x]]/4 - 
     mono[G[{y, -1, 0, 1}, x]]/2 + mono[G[{y, 0, 1, 0}, x]]/4 - 
     mono[G[{y, 0, 1, 1}, x]]/2 + mono[G[{y, 1, 0, 0}, x]]/2 - 
     mono[G[{y, 1, 0, 1}, x]] - mono[G[{y, y^(-1), 0, 0}, x]]/4 + 
     mono[G[{y, y^(-1), 0, 1}, x]]/2 + mono[G[{y, y^(-1), 1, 0}, x]]/4 - 
     mono[G[{y, y^(-1), 1, 1}, x]]/2 - mono[G[{y, y, 1, 0}, x]]/4 + 
     mono[G[{y, y, 1, 1}, x]]/2 + mono[G[{1}, y]*Zeta[3]]/2 - 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/4 - 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/4 + (5*mono[G[{y^(-1)}, x]*Zeta[3]])/4, 
    (2*mono[Pi^2*G[{-1}, x]])/3 - mono[Pi^2*G[{0}, x]]/6 - 
     mono[Pi^2*G[{1}, x]]/3 + mono[Pi^2*G[{1}, y]]/3 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{1}, y]*G[{0, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{0, 1}, x]] + mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] + 2*mono[Zeta[3]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/4 + 
     (7*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (3*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      4 - (13*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/12 + 
     (5*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 - 
     (2*mono[Pi^2*G[{-1, y^(-1)}, x]])/3 + mono[Pi^2*G[{0, -1}, x]]/3 + 
     (3*mono[Pi^2*G[{0, 1}, x]])/4 + (5*mono[Pi^2*G[{0, 1}, y]])/12 + 
     mono[G[{-1, 0}, x]*G[{0, 1}, y]] + 
     mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{-1, y}, x]*G[{0, 1}, y]] - mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 + 
     mono[Pi^2*G[{0, y^(-1)}, x]] - (3*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]])/
      2 + mono[G[{0, 1}, y]*G[{0, y}, x]]/2 + 
     2*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     2*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{-1, y}, x]*G[{1, 1}, y]] - 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     mono[G[{0, y}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{1, x}, y]] - 2*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     (4*mono[Pi^2*G[{1, y^(-1)}, x]])/3 + 
     2*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     4*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{1, y}, x]] + 4*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      3 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (5*mono[Pi^2*G[{x, 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/2 - mono[G[{0, 1}, x]*G[{x, 1}, y]] - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]]/3 + 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 - mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 - 2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (7*mono[Pi^2*G[{y^(-1), 1}, x]])/12 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (3*mono[Pi^2*G[{y, 1}, x]])/4 - 4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{-1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{-1, y, 1}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{-1}, x]*G[{0, 0, 1}, y]] - mono[G[{0}, x]*G[{0, 0, 1}, y]]/2 - 
     2*mono[G[{1}, x]*G[{0, 0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/
      2 + (3*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + 
     mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - mono[G[{x}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] + 2*mono[G[{-1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{1, x, 1}, y]] + 2*mono[G[{1}, x]*G[{1, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, y, 0}, x]] - 4*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + mono[G[{-1, 0, 1, 0}, x]] - 
     2*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, y^(-1), 0, 0}, x]] + 
     2*mono[G[{-1, y^(-1), 0, 1}, x]] + mono[G[{-1, y^(-1), 1, 0}, x]] - 
     2*mono[G[{-1, y^(-1), 1, 1}, x]] - mono[G[{-1, y, 1, 0}, x]] + 
     2*mono[G[{-1, y, 1, 1}, x]] + mono[G[{0, -1, 0, 0}, x]]/2 - 
     mono[G[{0, -1, 0, 1}, x]] + (3*mono[G[{0, 0, 0, 1}, y]])/2 - 
     (3*mono[G[{0, 0, 1, 0}, x]])/2 + 3*mono[G[{0, 0, 1, 1}, x]] - 
     4*mono[G[{0, 0, 1, 1}, y]] - 2*mono[G[{0, 1, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1, 0}, x]] - 4*mono[G[{0, 1, 1, 1}, x]] + 
     8*mono[G[{0, 1, 1, 1}, y]] + (3*mono[G[{0, y^(-1), 0, 0}, x]])/2 - 
     3*mono[G[{0, y^(-1), 0, 1}, x]] - (3*mono[G[{0, y^(-1), 1, 0}, x]])/2 + 
     3*mono[G[{0, y^(-1), 1, 1}, x]] + mono[G[{0, y, 1, 0}, x]]/2 - 
     mono[G[{0, y, 1, 1}, x]] - mono[G[{1, 0, 0, 1}, y]] + 
     2*mono[G[{1, 0, 1, 0}, x]] - 4*mono[G[{1, 0, 1, 1}, x]] + 
     2*mono[G[{1, 0, 1, 1}, y]] - mono[G[{1, x^(-1), 0, 1}, y]] + 
     2*mono[G[{1, x^(-1), 1, 1}, y]] + mono[G[{1, x, 0, 1}, y]] - 
     2*mono[G[{1, x, 1, 1}, y]] - 2*mono[G[{1, y^(-1), 0, 0}, x]] + 
     4*mono[G[{1, y^(-1), 0, 1}, x]] + 2*mono[G[{1, y^(-1), 1, 0}, x]] - 
     4*mono[G[{1, y^(-1), 1, 1}, x]] - 2*mono[G[{1, y, 1, 0}, x]] + 
     4*mono[G[{1, y, 1, 1}, x]] + mono[G[{x^(-1), 0, 0, 1}, y]] - 
     3*mono[G[{x^(-1), 0, 1, 1}, y]] - 2*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     8*mono[G[{x^(-1), 1, 1, 1}, y]] + mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x, 1, 1}, y]] - mono[G[{x, 0, 0, 1}, y]] + 
     3*mono[G[{x, 0, 1, 1}, y]] + 2*mono[G[{x, 1, 0, 1}, y]] - 
     8*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x, x^(-1), 1, 1}, y]] - mono[G[{x, x, 0, 1}, y]]/2 + 
     mono[G[{x, x, 1, 1}, y]] - mono[G[{y^(-1), -1, 0, 0}, x]]/2 + 
     mono[G[{y^(-1), -1, 0, 1}, x]] + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 - 
     3*mono[G[{y^(-1), 0, 0, 1}, x]] - (3*mono[G[{y^(-1), 0, 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 1, 1}, x]] - 2*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     4*mono[G[{y^(-1), 1, 0, 1}, x]] + 2*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     4*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] - mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 + mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]]/
      2 - mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]]/2 - 
     mono[G[{y, 0, 1, 1}, x]] - 2*mono[G[{y, 1, 1, 0}, x]] + 
     4*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] - (5*mono[G[{x^(-1)}, y]*Zeta[3]])/2 + 
     (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, (2*mono[Pi^2])/3 - 
     mono[Pi^2*G[{1}, y]]/2 + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 1}, y]], 
    (-2*mono[Pi^2])/3 - mono[Pi^2*G[{0}, x]]/12 - mono[Pi^2*G[{1}, x]]/6 + 
     mono[Pi^2*G[{1}, y]]/3 + mono[Pi^2*G[{y^(-1)}, x]]/3 + 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 - mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y}, x]*G[{0, 1}, y]]/2 - mono[G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{1, 1}, x]] - 2*mono[G[{1}, x]*G[{1, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] + mono[G[{1, 1, 0}, x]] - 
     2*mono[G[{1, 1, 1}, x]] + mono[G[{y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), 0, 1}, x]] - mono[G[{y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] + mono[Zeta[3]]/2, 
    mono[Pi^2]/3 - mono[Pi^2*G[{1}, x]]/4 + mono[G[{1}, y]]/8 - 
     mono[Pi^2*G[{y^(-1)}, x]]/6 + mono[G[{1}, y]*G[{0, 0}, x]]/4 - 
     mono[G[{1}, y]*G[{0, 1}, x]]/2 - mono[G[{0}, x]*G[{0, 1}, y]]/4 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/4 + mono[G[{y}, x]*G[{0, 1}, y]]/4 + 
     (17*mono[G[{1, 1}, y]])/16 + mono[G[{0}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/2 - mono[G[{y}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/4 + mono[G[{1}, y]*G[{y^(-1), 1}, x]]/
      2 - mono[G[{1}, y]*G[{y, 0}, x]]/4 + mono[G[{1}, y]*G[{y, 1}, x]]/2 + 
     mono[G[{0, 0, 1}, y]]/4 - mono[G[{0, 1, 1}, y]] - 
     mono[G[{1, 0, 0}, x]]/4 + mono[G[{1, 0, 1}, x]]/2 + 
     mono[G[{1, 1, 1}, y]] - mono[G[{y^(-1), 0, 0}, x]]/4 + 
     mono[G[{y^(-1), 0, 1}, x]]/2 + mono[G[{y^(-1), 1, 0}, x]]/4 - 
     mono[G[{y^(-1), 1, 1}, x]]/2 + mono[G[{y, 1, 0}, x]]/4 - 
     mono[G[{y, 1, 1}, x]]/2 + mono[Zeta[3]]/2, (5*mono[Pi^2])/12 + 
     mono[Pi^2*G[{0}, x]]/24 + (2*mono[Pi^2*G[{1}, x]])/3 - 
     (385*mono[G[{1}, y]])/144 - (5*mono[Pi^2*G[{1}, y]])/6 + 
     mono[Pi^2*G[{y^(-1)}, x]]/2 - mono[G[{1}, y]*G[{0, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{0, 1}, x]] + mono[G[{0}, x]*G[{0, 1}, y]]/4 + 
     mono[G[{1}, x]*G[{0, 1}, y]] - (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/4 - mono[G[{1}, y]*G[{1, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{1, 1}, x]] - (2*mono[G[{1, 1}, y]])/3 - 
     (3*mono[G[{0}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + (7*mono[G[{0, 0, 1}, y]])/4 - 2*mono[G[{0, 1, 1}, y]] + 
     (3*mono[G[{1, 0, 0}, x]])/4 - (3*mono[G[{1, 0, 1}, x]])/2 + 
     (3*mono[G[{y^(-1), 0, 0}, x]])/4 - (3*mono[G[{y^(-1), 0, 1}, x]])/2 - 
     (3*mono[G[{y^(-1), 1, 0}, x]])/4 + (3*mono[G[{y^(-1), 1, 1}, x]])/2 - 
     (3*mono[G[{y, 1, 0}, x]])/4 + (3*mono[G[{y, 1, 1}, x]])/2 + 
     (2*mono[G[{1}, y]*Log[mt2]])/3 - mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/4 + 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]]/2 + mono[G[{1, 1}, y]*Log[mt2]] + 
     mono[G[{1}, y]*Log[mt2]^2]/4 - (7*mono[Zeta[3]])/4, 
    (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/6 + 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/2 + 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/6 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/6 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/6 + (2*mono[Pi^2*G[{0, -1}, x]])/3 - 
     (7*mono[Pi^2*G[{0, 1}, x]])/6 - (11*mono[Pi^2*G[{0, 1}, y]])/6 + 
     (8*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     4*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     6*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 8*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     8*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     8*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 8*mono[G[{1, 1}, x]*G[{1, 1}, y]] - 
     4*mono[Pi^2*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     12*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     6*mono[G[{0, 1}, y]*G[{1, y}, x]] - 12*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     2*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] - 
     4*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     2*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] - 
     4*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     2*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] + 
     4*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     2*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] + 
     4*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/6 - 
     (2*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (11*mono[Pi^2*G[{x, 1}, y]])/
      6 - (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x}, y]] - 2*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     (2*mono[Pi^2*G[{y^(-1), -1}, x]])/3 + mono[Pi^2*G[{y^(-1), 0}, x]]/6 + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (3*mono[Pi^2*G[{y^(-1), 1}, x]])/2 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     (2*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - (2*mono[Pi^2*G[{y, -1}, x]])/
      3 + mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (7*mono[Pi^2*G[{y, 1}, x]])/6 + 
     4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + (2*mono[Pi^2*G[{y, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y, y}, x]] + 2*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]] + 6*mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{0, 0, 1}, y]] - 4*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] + 8*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 4*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 
     12*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     6*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     4*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     8*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 12*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 12*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     6*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 24*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     12*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     32*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     6*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     6*mono[G[{1}, y]*G[{1, y, 0}, x]] + 12*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     4*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     8*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 8*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x, x, 1}, y]] + 2*mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] + 4*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y, y, 0}, x]] - 2*mono[G[{1}, y]*G[{y, y, 1}, x]] + 
     mono[G[{0, -1, 0, 0}, x]] - 2*mono[G[{0, -1, 0, 1}, x]] - 
     2*mono[G[{0, 0, 0, 1}, y]] + mono[G[{0, 0, 1, 0}, x]] - 
     2*mono[G[{0, 0, 1, 1}, x]] + 6*mono[G[{0, 0, 1, 1}, y]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] + 
     6*mono[G[{0, 1, 0, 1}, y]] - 6*mono[G[{0, 1, 1, 0}, x]] + 
     12*mono[G[{0, 1, 1, 1}, x]] - 16*mono[G[{0, 1, 1, 1}, y]] + 
     4*mono[G[{0, y^(-1), 0, 0}, x]] - 8*mono[G[{0, y^(-1), 0, 1}, x]] - 
     4*mono[G[{0, y^(-1), 1, 0}, x]] + 8*mono[G[{0, y^(-1), 1, 1}, x]] - 
     6*mono[G[{1, 0, 1, 0}, x]] + 12*mono[G[{1, 0, 1, 1}, x]] - 
     6*mono[G[{1, y^(-1), 0, 0}, x]] + 12*mono[G[{1, y^(-1), 0, 1}, x]] + 
     6*mono[G[{1, y^(-1), 1, 0}, x]] - 12*mono[G[{1, y^(-1), 1, 1}, x]] + 
     6*mono[G[{1, y, 1, 0}, x]] - 12*mono[G[{1, y, 1, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - 4*mono[G[{x^(-1), 0, 1, 1}, y]] - 
     6*mono[G[{x^(-1), 1, 0, 1}, y]] + 16*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]] - 
     2*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]] - 
     2*mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{x, 0, 0, 1}, y]] - 
     4*mono[G[{x, 0, 1, 1}, y]] - 6*mono[G[{x, 1, 0, 1}, y]] + 
     16*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]] - 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + mono[G[{x, x, 0, 1}, y]] - 
     2*mono[G[{x, x, 1, 1}, y]] + mono[G[{y^(-1), -1, 0, 0}, x]] - 
     2*mono[G[{y^(-1), -1, 0, 1}, x]] + 3*mono[G[{y^(-1), 0, 0, 0}, x]] - 
     6*mono[G[{y^(-1), 0, 0, 1}, x]] - 4*mono[G[{y^(-1), 0, 1, 0}, x]] + 
     8*mono[G[{y^(-1), 0, 1, 1}, x]] - 5*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     10*mono[G[{y^(-1), 1, 0, 1}, x]] + 6*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     12*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]] + 
     2*mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]] + 
     2*mono[G[{y, -1, 0, 1}, x]] - mono[G[{y, 1, 0, 0}, x]] + 
     2*mono[G[{y, 1, 0, 1}, x]] + 6*mono[G[{y, 1, 1, 0}, x]] - 
     12*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]] - 
     2*mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]] + 
     2*mono[G[{y, y^(-1), 1, 1}, x]] - mono[G[{y, y, 1, 0}, x]] + 
     2*mono[G[{y, y, 1, 1}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     7*mono[G[{x^(-1)}, y]*Zeta[3]] + 7*mono[G[{y^(-1)}, x]*Zeta[3]], 
    mono[Pi^4] + (20*mono[Pi^2*G[{0, 1}, y]])/3 - 
     (40*mono[G[{0, 0, 0, 1}, y]])/3 + (80*mono[G[{0, 0, 1, 1}, y]])/3 - 
     (40*mono[G[{0, 1, 0, 1}, y]])/3}}}


==> anc/A2L_++++_Ncp2_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> 2/(-1 + y), f[2] -> (2*(1 - x + x^2))/(3*(-1 + x)^2) + 
    355/(18*(-1 + y)) - (2*x*y)/(3*(-1 + x)^2), 
  f[3] -> (2*(-5 - 9*x + 49*x^2 - 19*x^3 - 8*x^4 + 8*x^5))/
     (3*(-1 + x)^2*(1 + x)^3) - (4*x*y)/(3*(-1 + x)^2) + 
    (2*(-10 - 19*x + 3*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[4] -> 2 + (2*x)/(-x + y) + 2/(-1 + x*y), 
  f[5] -> (-2*x^2*(3 + x))/(1 + x)^3 - (2*x)/(-x + y), f[6] -> 4/3, 
  f[7] -> (-4*(-9 - 33*x - 6*x^2 + 4*x^3))/(3*(1 + x)^3) - 
    (2*(-23 + 20*x + 3*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[8] -> -64/3 + 64/(3*y) - (2*(-1 + x)*(3 + 23*x))/(3*(1 + x)*(-x + y)) + 
    (2*(-1 + x)*(23 + 3*x))/(3*(1 + x)*(-1 + x*y)), 
  f[9] -> -2 - 8/(1 + x)^2 + 8/(1 + x), 
  f[10] -> -4 - (4*(-1 + x)*x)/((1 + x)*(-x + y)) + 
    (4*(-1 + x))/((1 + x)*(-1 + x*y)), f[11] -> -8/y, 
  f[12] -> (4*x^2*(3 + x))/(1 + x)^3 + (4*(-x + x^2))/((1 + x)*(-x + y)), 
  f[13] -> (x*(-24 + 11*x + 2*x^2 + 5*x^3))/((-1 + x)^2*(1 + x)^3) + 
    (-10 + 85*x + 47*x^3)/(3*(-1 + x)^2*(1 + x)^3) + 
    ((-20*x)/(3*(-1 + x)^2*(1 + x)^3) + (2*x^2*(-12 - 3*x + x^2))/
       ((-1 + x)^2*(1 + x)^3))*y + (10*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[14] -> (1 + 3*x - 4*x^2 + 3*x^3 + x^4)/(2*(-1 + x)^2*(1 + x)^2) + 
    1/(2*(-1 + y)) + (x*(1 - 6*x + x^2)*y)/(2*(-1 + x)^2*(1 + x)^2), 
  f[15] -> (4*x)/(-1 + x)^2 - 4/(-1 + y) - (4*x)/((-1 + x)^2*y), 
  f[16] -> -((x^2*(-5 - 3*x - x^2 + x^3))/((-1 + x)^2*(1 + x)^3)) - 
    (2*x^3*(3 + x)*y)/((-1 + x)^2*(1 + x)^3) - 
    ((-1 + x)*x)/((1 + x)*(-x + y))}, A1["2L", "++++", "Ncp2", "PolesIR"] -> 
  {{-101*f[1] + f[1]/eps^4 + (89*f[1])/(12*eps^3) + 12*f[2] + f[2]/eps^2 + 
     ((-1307*f[1])/27 + 5*f[2])/eps, (-5*f[4])/2 - (5*f[5])/2, 2*f[1], 
    -4*f[1], 5*f[4] + 5*f[5], (8*f[1])/3 + (2*f[1])/eps + 2*f[4] + f[11]/4, 
    f[1]/(2*eps^2) + f[3] + (-f[4] - f[5])/eps, -2*f[1], -2*f[1], 2*f[1], 
    2*f[1], -4*f[1], -4*f[1], (9*f[4])/2 + 4*f[5], -8*f[1], 16*f[1], 
    -9*f[4] - 8*f[5], (-4*f[1])/3 - (4*f[1])/eps - 6*f[4] - f[11], 
    -(f[1]/eps^2) - 2*f[3] + (2*f[4] + 2*f[5])/eps, 4*f[1], 4*f[1], 
    (-26*f[1])/3 + (13*f[4])/3 - (3*f[6])/2 - f[8] + (13*f[10])/3 + 
     (-2*f[1] + f[4] + f[11]/4)/eps - (4*f[11])/3, 
    (-6529*f[1])/108 + f[1]/eps^3 + (13*f[1])/(4*eps^2) + (19*f[2])/3 + 
     (13*f[6])/4 + ((-1127*f[1])/72 + (3*f[2])/2 + (3*f[6])/4 - f[9]/2)/eps - 
     (13*f[9])/6, -f[1], 2*f[1], -f[1]/4, f[1], -2*f[1], 
    (-17*f[1])/3 - (2*f[1])/eps - f[4]/2 + f[11]/8, f[1], -2*f[1], -2*f[1], 
    -2*f[1], 4*f[1], -4*f[1], (34*f[1])/3 + (8*f[1])/eps + 3*f[4] - f[11]/4, 
    4*f[1], 4*f[1], 2*f[1], -4*f[1], f[1], 4*f[1], 4*f[1], -2*f[1], -2*f[1], 
    -2*f[1], -2*f[1], -f[1], 2*f[1], f[1], f[1], -2*f[1], -2*f[1], f[1], 
    -2*f[1], f[1], -2*f[1], (-551*f[1])/72 + (11*f[1])/(3*eps) + f[2]/2, 
    (9*f[1])/4, f[1]/2, (-25*f[1])/6, 2*f[1], -4*f[1], -4*f[1], 
    -f[4] - 2*f[5], (14*f[1])/3 + (2*f[1])/eps + 5*f[4] + 3*f[5], -8*f[1], 
    16*f[1], 8*f[1], 2*f[4] + 4*f[5], (-28*f[1])/3 - (4*f[1])/eps - 10*f[4] - 
     6*f[5], (-10*f[1])/3 - (4*f[1])/eps - 5*f[4] - (3*f[11])/4, 
    (355*f[1])/9 - f[1]/eps^2 - 4*f[2] + (13*f[4])/3 + f[4]/eps - 6*f[6] - 
     f[8] + 2*f[9] + (13*f[10])/3 - (8*f[11])/3, 2*f[1], 2*f[1], 2*f[1], 
    2*f[1], -8*f[1], 16*f[1], 16*f[1], (-28*f[1])/3 - (4*f[1])/eps - 7*f[4], 
    16*f[1], -32*f[1], -32*f[1], (56*f[1])/3 + (8*f[1])/eps + 14*f[4], 
    (-4*f[1])/3 + (8*f[1])/eps + 14*f[4] + (5*f[11])/2, 
    (-710*f[1])/9 + (2*f[1])/eps^2 + 8*f[2] - (26*f[4])/3 - (2*f[4])/eps + 
     12*f[6] + 2*f[8] - 4*f[9] - (26*f[10])/3 + (16*f[11])/3, -4*f[1], 
    -4*f[1], -4*f[1], -4*f[1], (76*f[1])/3 + (2*f[1])/eps^2 - (26*f[4])/3 + 
     2*f[8] - (26*f[10])/3 + (8*f[1] - 2*f[4] - f[11])/eps + (7*f[11])/6, 
    4*f[1] - f[11]/2, (6529*f[1])/54 - (2*f[1])/eps^3 - (13*f[1])/(2*eps^2) - 
     (38*f[2])/3 - (13*f[6])/2 + (13*f[9])/3 + 
     ((1127*f[1])/36 - 3*f[2] - (3*f[6])/2 + f[9])/eps, -4*f[1], -4*f[1], 
    8*f[1], 8*f[1], 4*f[1], -8*f[1], -4*f[1], 8*f[1], -f[1], -2*f[1], 4*f[1], 
    2*f[1] - f[4] - f[11]/4, -2*f[1], 4*f[1], 4*f[1], 4*f[1], -8*f[1], 
    8*f[1], -4*f[1] - (8*f[1])/eps - 2*f[4] + f[11]/2, -8*f[1], -8*f[1], 
    -8*f[1], -8*f[1], 4*f[1], 4*f[1], 4*f[1], 4*f[1], 2*f[1], -4*f[1], 
    -2*f[1], -2*f[1], 4*f[1], 4*f[1], -2*f[1], 4*f[1], -2*f[1], 4*f[1], 
    (551*f[1])/36 - (22*f[1])/(3*eps) - f[2], (-9*f[1])/2, -f[1], -4*f[1], 
    8*f[1], (55*f[1])/3, (134*f[1])/27 - (2*f[1])/eps^3 - (8*f[2])/3 + 
     (13*f[6])/2 + ((-17*f[1])/2 + f[11]/4)/eps^2 + (13*f[11])/4 + 
     ((35*f[1])/12 - f[2] + (3*f[6])/2 + (4*f[11])/3)/eps, 2*f[1], -4*f[1], 
    8*f[1], -4*f[1], 2*f[1], 2*f[1], -4*f[1], -4*f[1], -f[1], -2*f[1], 
    (-2*f[1])/eps + f[5], -4*f[1], 8*f[1], 4*f[1], (4*f[1])/eps - 2*f[5], 
    (283*f[1])/36 - (3*f[1])/eps^2 - f[2] - (13*f[4])/3 + 3*f[6] + f[8] + 
     f[9]/2 - (13*f[10])/3 + ((-17*f[1])/3 - f[4] + f[11]/8)/eps + 
     (73*f[11])/24, -f[1], 2*f[1], 2*f[1], -4*f[1], -4*f[1], 4*f[1], -f[1], 
    -f[1], 2*f[1], 2*f[1], (-17*f[1])/3 + f[11]/8, 2*f[1], -6*f[1], 12*f[1], 
    4*f[1], (28*f[1])/3 + (8*f[1])/eps + 3*f[4], 12*f[1], -24*f[1], -8*f[1], 
    (-56*f[1])/3 - (16*f[1])/eps - 6*f[4], (-283*f[1])/18 + (6*f[1])/eps^2 + 
     2*f[2] + (26*f[4])/3 - 6*f[6] - 2*f[8] - f[9] + (26*f[10])/3 + 
     ((34*f[1])/3 + 2*f[4] - f[11]/4)/eps - (73*f[11])/12, -4*f[1], -4*f[1], 
    8*f[1], 2*f[1], 2*f[1], -4*f[1], -4*f[1], (34*f[1])/3 - f[11]/4, -4*f[1], 
    (-14*f[1])/3 - (2*f[1])/eps - f[4], 2*f[1], -4*f[1], 
    (-14*f[1])/3 - (2*f[1])/eps - f[4], -2*f[1], -2*f[1], 4*f[1], 
    (28*f[1])/3 + (4*f[1])/eps + 2*f[4], 4*f[1], (28*f[1])/3 + (4*f[1])/eps + 
     2*f[4], -2*f[1], 4*f[1], -2*f[1], 4*f[1], 
    (383*f[1])/36 - (22*f[1])/(3*eps) - f[2] + (7*f[11])/12, 
    (-7*f[1])/2 - f[11]/8, -f[1], (67*f[1])/3, 2*f[1], -4*f[1], 2*f[1], 
    -4*f[1], -8*f[1], -8*f[1], 16*f[1], 16*f[1], 2*f[1], 2*f[1], -4*f[1], 
    -4*f[1], -2*f[1], 4*f[1], 6*f[1], -12*f[1], -2*f[1], 6*f[1], 4*f[1], 
    -12*f[1], -8*f[1], 16*f[1], -10*f[1], 2*f[1], 2*f[1], -4*f[1], -4*f[1], 
    2*f[1], -4*f[1], 2*f[1], 2*f[1], -4*f[1], -4*f[1], -8*f[1], 16*f[1], 
    (-14*f[1])/3 - (2*f[1])/eps - f[4], (28*f[1])/3 + (4*f[1])/eps + 2*f[4], 
    (14*f[1])/3 + (2*f[1])/eps + f[4], (14*f[1])/3 + (2*f[1])/eps + f[4], 
    (-28*f[1])/3 - (4*f[1])/eps - 2*f[4], (-28*f[1])/3 - (4*f[1])/eps - 
     2*f[4], (14*f[1])/3 + (2*f[1])/eps + f[4], (-28*f[1])/3 - (4*f[1])/eps - 
     2*f[4], (14*f[1])/3 + (2*f[1])/eps + f[4], (-28*f[1])/3 - (4*f[1])/eps - 
     2*f[4], (-3659*f[1])/108 + (22*f[1])/(3*eps^2) + (154*f[1])/(9*eps) + 
     (7*f[2])/3, (1699*f[1])/72 + (11*f[1])/(3*eps) - f[2]/2, (10*f[1])/9, 
    -f[1]/4, (6191*f[1])/432 - (7*f[1])/(12*eps^2) - (17*f[2])/12 + 
     (2*f[3])/3 + ((-89*f[1])/72 - (2*f[4])/3 - (2*f[5])/3)/eps - 
     (9*f[6])/8 + (3*f[9])/4, (4*f[1])/3, -f[1]/3, 
    (17*f[1])/72 - f[1]/(6*eps) - f[4]/6 - f[5]/6, f[1]/24, f[1]/2, f[1]/3, 
    (-2*f[1])/3, -f[1]/6, -f[1]/3, -2*f[1], (-10*f[1])/3, 
    (-2*f[4])/3 - (4*f[5])/3, (95*f[1])/36 + (5*f[1])/(3*eps) + (11*f[4])/6 + 
     2*f[5], (8*f[1])/3, (-7*f[1])/6, (-4*f[1])/3, (7*f[1])/3, (4*f[1])/3, 
    -f[1]/3, (4*f[1])/3, f[1]/3, (13*f[1])/4 + (2*f[1])/eps + (3*f[4])/2 + 
     (2*f[5])/3 + f[11]/48, (-3*f[1])/2, f[1]/2, -5*f[1], (4*f[1])/3, f[1]/3, 
    (5*f[1])/3, (-4*f[1])/3, (5*f[1])/3, (-4*f[1])/3, 
    (-28*f[1])/9 - (4*f[1])/(3*eps) - (2*f[4])/3, (-13*f[1])/12, f[1]/6, 
    (-59*f[1])/240, (-164*f[1])/9 - (23*f[1])/(3*eps) - 5*f[4] - 5*f[5]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1, 0}, x]], 
    mono[G[{0, 0, 1, 1}, x]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1, 0}, x]], mono[G[{0, 1, 1, 1}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]^2*Log[mt2]^2], 
    mono[G[{0}, x]*G[{0, 0, 1}, y]], mono[G[{0}, x]*G[{0, 1, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1, 0}, x]], mono[G[{0}, x]*G[{1, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{1, 0, 0, 0}, x]], 
    mono[G[{1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{1, 0, 1, 0}, x]], 
    mono[G[{1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, y]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 1, 0, 0}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], 
    mono[G[{1, x, 0, 1}, y]], mono[G[{1, x^(-1), 0, 1}, y]], 
    mono[G[{1, x^(-1), 1, 1}, y]], mono[G[{1, x, 1, 1}, y]], 
    mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]^2*Log[mt2]^2], 
    mono[G[{1}, x]*G[{0, 0, 1}, y]], mono[G[{1}, x]*G[{0, 1, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, y]], mono[G[{1}, x]*G[{1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 1, 0}, x]], mono[G[{1}, x]*G[{1, 1, 1}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, x]*Log[mt2]^3], 
    mono[G[{1, 0}, x]*G[{1, x}, y]], mono[G[{1, 1}, x]*G[{1, x}, y]], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]^2*Log[mt2]^2], mono[G[{1}, y]*G[{0, 0, 1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 1, 0}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, x]], mono[G[{1}, y]*G[{0, 1, 1}, y]], 
    mono[G[{1}, y]*G[{0, 1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 0}, x]], mono[G[{1}, y]*G[{1, 1, 1}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, y]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0, 1}, x]], 
    mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{0}, x]^2], 
    mono[Pi^2*G[{0}, x]*G[{1}, x]], mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], mono[Pi^2*G[{0}, x]*Log[mt2]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{1, 1}, x]], 
    mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1, x^(-1)}, y]], mono[Pi^2*G[{1}, x]^2], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}, 
 A2["2L", "++++", "Ncp2", "PolesIR"] -> 
  {{7*f[6] + f[6]/eps^2 + (4*f[6])/eps, (-5*f[10])/2 - (5*f[12])/2, 
    5*f[10] + 5*f[12], 2*f[10] - f[11]/2, f[7] + (-f[10] - f[12])/eps, 
    (9*f[10])/2 + 4*f[12], -9*f[10] - 8*f[12], -6*f[10] + 2*f[11], 
    -2*f[7] + (2*f[10] + 2*f[12])/eps, f[8] + (f[10] - f[11]/2)/eps, 
    (-5*f[6])/3 + (13*f[9])/3 + f[9]/eps, -f[10]/2 - f[11]/4, 
    3*f[10] + f[11]/2, f[6]/2, -f[10] - 2*f[12], 5*f[10] + 3*f[12], 
    2*f[10] + 4*f[12], -10*f[10] - 6*f[12], -5*f[10] + (3*f[11])/2, 
    5*f[6] + f[8] - 4*f[9] + f[10]/eps + (8*f[11])/3, -7*f[10], 14*f[10], 
    14*f[10] - 5*f[11], -10*f[6] - 2*f[8] + 8*f[9] - (2*f[10])/eps - 
     (16*f[11])/3, 6*f[6] - 2*f[8] + 3*f[11] + (-2*f[10] + 2*f[11])/eps, 
    f[11], (10*f[6])/3 - (26*f[9])/3 - (2*f[9])/eps, -f[10] + f[11]/2, 
    -2*f[10] - f[11], -f[6], (-44*f[6])/3 + (-4*f[6] - (8*f[11])/3)/eps - 
     (13*f[11])/2 - f[11]/(2*eps^2), f[12], -2*f[12], 
    -4*f[6] - f[8] - f[9] + (-f[10] - f[11]/4)/eps - (41*f[11])/12, -f[11]/4, 
    3*f[10], -6*f[10], 8*f[6] + 2*f[8] + 2*f[9] + (2*f[10] + f[11]/2)/eps + 
     (41*f[11])/6, f[11]/2, -f[10], -f[10], 2*f[10], 2*f[10], 
    -f[6] - (7*f[11])/6, f[11]/4, -f[10], 2*f[10], f[10], f[10], -2*f[10], 
    -2*f[10], f[10], -2*f[10], f[10], -2*f[10], (7*f[6])/3, -f[6]/2, 
    (5*f[6])/6 + (2*f[7])/3 - (3*f[9])/2 + ((-2*f[10])/3 - (2*f[12])/3)/eps, 
    -f[10]/6 - f[12]/6, (-2*f[10])/3 - (4*f[12])/3, (11*f[10])/6 + 2*f[12], 
    (3*f[10])/2 - f[11]/24 + (2*f[12])/3, (-2*f[10])/3, -5*f[10] - 5*f[12]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}, 
 A3["2L", "++++", "Ncp2", "PolesIR"] -> 
  {{(-4459*f[1])/36 + 13*f[2] + ((-343*f[1])/24 + (3*f[2])/2)/eps^2 + 
     ((-4459*f[1])/72 + (13*f[2])/2)/eps, (-1775*f[1])/24 + (15*f[2])/2 - 
     (15*f[6])/4 + (5*f[10])/8 - (5*f[16])/2, (1775*f[1])/12 - 15*f[2] + 
     (15*f[6])/2 - (5*f[10])/4 + 5*f[16], (355*f[1])/6 - 6*f[2] + 3*f[6] - 
     f[10]/2 - f[15]/2, f[13] + ((-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + 
       f[10]/4 - f[16])/eps, (1065*f[1])/8 - (27*f[2])/2 + (27*f[6])/4 - 
     (9*f[10])/8 + 4*f[16], (-1065*f[1])/4 + 27*f[2] - (27*f[6])/2 + 
     (9*f[10])/4 - 8*f[16], (-355*f[1])/2 + 18*f[2] - 9*f[6] + (3*f[10])/2 + 
     2*f[15], -2*f[13] + ((355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2 + 2*f[16])/
      eps, (1411*f[1])/9 - 16*f[2] + (29*f[6])/4 - (5*f[10])/6 + 
     ((355*f[1])/12 - 3*f[2] + (3*f[6])/2 - f[10]/4 - f[15]/2)/eps - 
     (8*f[15])/3, (2401*f[1])/144 - (7*f[2])/4 + (13*f[14])/3 + f[14]/eps, 
    (-355*f[1])/24 + (3*f[2])/2 - (3*f[6])/4 + f[10]/8 - f[15]/4, 
    (355*f[1])/4 - 9*f[2] + (9*f[6])/2 - (3*f[10])/4 + f[15]/2, 
    (-343*f[1])/48 + (3*f[2])/4, (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + 
     f[10]/4 - 2*f[16], (1775*f[1])/12 - 15*f[2] + (15*f[6])/2 - 
     (5*f[10])/4 + 3*f[16], (355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2 + 
     4*f[16], (-1775*f[1])/6 + 30*f[2] - 15*f[6] + (5*f[10])/2 - 6*f[16], 
    (-1775*f[1])/12 + 15*f[2] - (15*f[6])/2 + (5*f[10])/4 + (3*f[15])/2, 
    (1793*f[1])/18 - 10*f[2] + (13*f[6])/2 + 
     ((355*f[1])/12 - 3*f[2] + (3*f[6])/2 - f[10]/4)/eps - (5*f[10])/6 - 
     4*f[14], (-2485*f[1])/12 + 21*f[2] - (21*f[6])/2 + (7*f[10])/4, 
    (2485*f[1])/6 - 42*f[2] + 21*f[6] - (7*f[10])/2, 
    (2485*f[1])/6 - 42*f[2] + 21*f[6] - (7*f[10])/2 - 5*f[15], 
    (-1793*f[1])/9 + 20*f[2] - 13*f[6] + ((-355*f[1])/6 + 6*f[2] - 3*f[6] + 
       f[10]/2)/eps + (5*f[10])/3 + 8*f[14], (-6673*f[1])/18 + 38*f[2] - 
     16*f[6] + (5*f[10])/3 + (25*f[15])/3 + 
     ((-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2 + 2*f[15])/eps, f[15], 
    (-2401*f[1])/72 + (7*f[2])/2 - (26*f[14])/3 - (2*f[14])/eps, 
    (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4 + f[15]/2, 
    (-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2 - f[15], 
    (343*f[1])/24 - (3*f[2])/2, (1372*f[1])/9 - 16*f[2] + (13*f[6])/4 + 
     ((343*f[1])/8 - (9*f[2])/2 + (3*f[6])/4 - (8*f[15])/3)/eps - 
     (13*f[15])/2 - f[15]/(2*eps^2), f[16], -2*f[16], 
    (-17431*f[1])/144 + (49*f[2])/4 - (49*f[6])/8 + (5*f[10])/6 - f[14] + 
     ((-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4 - f[15]/4)/eps - 
     (3*f[15])/4, -f[15]/4, (355*f[1])/4 - 9*f[2] + (9*f[6])/2 - (3*f[10])/4, 
    (-355*f[1])/2 + 18*f[2] - 9*f[6] + (3*f[10])/2, 
    (17431*f[1])/72 - (49*f[2])/2 + (49*f[6])/4 - (5*f[10])/3 + 2*f[14] + 
     ((355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2 + f[15]/2)/eps + (3*f[15])/2, 
    f[15]/2, (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2, (355*f[1])/6 - 6*f[2] + 
     3*f[6] - f[10]/2, (343*f[1])/24 - (3*f[2])/2 - (7*f[15])/6, f[15]/4, 
    (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2, (355*f[1])/12 - 3*f[2] + 
     (3*f[6])/2 - f[10]/4, (355*f[1])/12 - 3*f[2] + (3*f[6])/2 - f[10]/4, 
    (-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2, (-355*f[1])/6 + 6*f[2] - 
     3*f[6] + f[10]/2, (355*f[1])/12 - 3*f[2] + (3*f[6])/2 - f[10]/4, 
    (-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2, (355*f[1])/12 - 3*f[2] + 
     (3*f[6])/2 - f[10]/4, (-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2, 
    (-2401*f[1])/72 + (7*f[2])/2, (343*f[1])/48 - (3*f[2])/4, 
    (-1715*f[1])/144 + (5*f[2])/4 + (2*f[13])/3 - (3*f[14])/2 + 
     ((-355*f[1])/18 + 2*f[2] - f[6] + f[10]/6 - (2*f[16])/3)/eps, 
    (-355*f[1])/72 + f[2]/2 - f[6]/4 + f[10]/24 - f[16]/6, 
    (-355*f[1])/18 + 2*f[2] - f[6] + f[10]/6 - (4*f[16])/3, 
    (3905*f[1])/72 - (11*f[2])/2 + (11*f[6])/4 - (11*f[10])/24 + 2*f[16], 
    (355*f[1])/8 - (9*f[2])/2 + (9*f[6])/4 - (3*f[10])/8 - f[15]/24 + 
     (2*f[16])/3, (-355*f[1])/18 + 2*f[2] - f[6] + f[10]/6, 
    (-1775*f[1])/12 + 15*f[2] - (15*f[6])/2 + (5*f[10])/4 - 5*f[16]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}, 
 A4["2L", "++++", "Ncp2", "PolesIR"] -> 
  {{(-4459*f[1])/36 + 13*f[2] + ((-343*f[1])/24 + (3*f[2])/2)/eps^2 + 
     ((-4459*f[1])/72 + (13*f[2])/2)/eps, (-1775*f[1])/24 + (15*f[2])/2 - 
     (15*f[6])/4 + (5*f[10])/8 - (5*f[16])/2, (1775*f[1])/12 - 15*f[2] + 
     (15*f[6])/2 - (5*f[10])/4 + 5*f[16], (355*f[1])/6 - 6*f[2] + 3*f[6] - 
     f[10]/2 - f[15]/2, f[13] + ((-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + 
       f[10]/4 - f[16])/eps, (1065*f[1])/8 - (27*f[2])/2 + (27*f[6])/4 - 
     (9*f[10])/8 + 4*f[16], (-1065*f[1])/4 + 27*f[2] - (27*f[6])/2 + 
     (9*f[10])/4 - 8*f[16], (-355*f[1])/2 + 18*f[2] - 9*f[6] + (3*f[10])/2 + 
     2*f[15], -2*f[13] + ((355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2 + 2*f[16])/
      eps, (1411*f[1])/9 - 16*f[2] + (29*f[6])/4 - (5*f[10])/6 + 
     ((355*f[1])/12 - 3*f[2] + (3*f[6])/2 - f[10]/4 - f[15]/2)/eps - 
     (8*f[15])/3, (2401*f[1])/144 - (7*f[2])/4 + (13*f[14])/3 + f[14]/eps, 
    (-355*f[1])/24 + (3*f[2])/2 - (3*f[6])/4 + f[10]/8 - f[15]/4, 
    (355*f[1])/4 - 9*f[2] + (9*f[6])/2 - (3*f[10])/4 + f[15]/2, 
    (-343*f[1])/48 + (3*f[2])/4, (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + 
     f[10]/4 - 2*f[16], (1775*f[1])/12 - 15*f[2] + (15*f[6])/2 - 
     (5*f[10])/4 + 3*f[16], (355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2 + 
     4*f[16], (-1775*f[1])/6 + 30*f[2] - 15*f[6] + (5*f[10])/2 - 6*f[16], 
    (-1775*f[1])/12 + 15*f[2] - (15*f[6])/2 + (5*f[10])/4 + (3*f[15])/2, 
    (1793*f[1])/18 - 10*f[2] + (13*f[6])/2 + 
     ((355*f[1])/12 - 3*f[2] + (3*f[6])/2 - f[10]/4)/eps - (5*f[10])/6 - 
     4*f[14], (-2485*f[1])/12 + 21*f[2] - (21*f[6])/2 + (7*f[10])/4, 
    (2485*f[1])/6 - 42*f[2] + 21*f[6] - (7*f[10])/2, 
    (2485*f[1])/6 - 42*f[2] + 21*f[6] - (7*f[10])/2 - 5*f[15], 
    (-1793*f[1])/9 + 20*f[2] - 13*f[6] + ((-355*f[1])/6 + 6*f[2] - 3*f[6] + 
       f[10]/2)/eps + (5*f[10])/3 + 8*f[14], (-6673*f[1])/18 + 38*f[2] - 
     16*f[6] + (5*f[10])/3 + (25*f[15])/3 + 
     ((-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2 + 2*f[15])/eps, f[15], 
    (-2401*f[1])/72 + (7*f[2])/2 - (26*f[14])/3 - (2*f[14])/eps, 
    (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4 + f[15]/2, 
    (-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2 - f[15], 
    (343*f[1])/24 - (3*f[2])/2, (1372*f[1])/9 - 16*f[2] + (13*f[6])/4 + 
     ((343*f[1])/8 - (9*f[2])/2 + (3*f[6])/4 - (8*f[15])/3)/eps - 
     (13*f[15])/2 - f[15]/(2*eps^2), f[16], -2*f[16], 
    (-17431*f[1])/144 + (49*f[2])/4 - (49*f[6])/8 + (5*f[10])/6 - f[14] + 
     ((-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4 - f[15]/4)/eps - 
     (3*f[15])/4, -f[15]/4, (355*f[1])/4 - 9*f[2] + (9*f[6])/2 - (3*f[10])/4, 
    (-355*f[1])/2 + 18*f[2] - 9*f[6] + (3*f[10])/2, 
    (17431*f[1])/72 - (49*f[2])/2 + (49*f[6])/4 - (5*f[10])/3 + 2*f[14] + 
     ((355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2 + f[15]/2)/eps + (3*f[15])/2, 
    f[15]/2, (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2, (355*f[1])/6 - 6*f[2] + 
     3*f[6] - f[10]/2, (343*f[1])/24 - (3*f[2])/2 - (7*f[15])/6, f[15]/4, 
    (-355*f[1])/12 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (355*f[1])/6 - 6*f[2] + 3*f[6] - f[10]/2, (355*f[1])/12 - 3*f[2] + 
     (3*f[6])/2 - f[10]/4, (355*f[1])/12 - 3*f[2] + (3*f[6])/2 - f[10]/4, 
    (-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2, (-355*f[1])/6 + 6*f[2] - 
     3*f[6] + f[10]/2, (355*f[1])/12 - 3*f[2] + (3*f[6])/2 - f[10]/4, 
    (-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2, (355*f[1])/12 - 3*f[2] + 
     (3*f[6])/2 - f[10]/4, (-355*f[1])/6 + 6*f[2] - 3*f[6] + f[10]/2, 
    (-2401*f[1])/72 + (7*f[2])/2, (343*f[1])/48 - (3*f[2])/4, 
    (-1715*f[1])/144 + (5*f[2])/4 + (2*f[13])/3 - (3*f[14])/2 + 
     ((-355*f[1])/18 + 2*f[2] - f[6] + f[10]/6 - (2*f[16])/3)/eps, 
    (-355*f[1])/72 + f[2]/2 - f[6]/4 + f[10]/24 - f[16]/6, 
    (-355*f[1])/18 + 2*f[2] - f[6] + f[10]/6 - (4*f[16])/3, 
    (3905*f[1])/72 - (11*f[2])/2 + (11*f[6])/4 - (11*f[10])/24 + 2*f[16], 
    (355*f[1])/8 - (9*f[2])/2 + (9*f[6])/4 - (3*f[10])/8 - f[15]/24 + 
     (2*f[16])/3, (-355*f[1])/18 + 2*f[2] - f[6] + f[10]/6, 
    (-1775*f[1])/12 + 15*f[2] - (15*f[6])/2 + (5*f[10])/4 - 5*f[16]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}}


==> anc/A2L_++++_Ncp2_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> 2/(-1 + y), f[2] -> (2*(1 - x + x^2))/(3*(-1 + x)^2) - 
    193/(72*(-1 + y)) - (2*x*y)/(3*(-1 + x)^2), 
  f[3] -> (-15*x^2)/(2*(-1 + x)^2*(1 + x)^3) - (4*x)/((-1 + x)^2*(1 + x)^2) + 
    (41 + 41*x + 91*x^3)/(6*(-1 + x)^2*(1 + x)^3) + 
    (4*(-1 - x^3 - 4*x^4 + 4*x^5))/(3*(-1 + x)^2*(1 + x)^3) - 
    (4*x*y)/(3*(-1 + x)^2) + (13 - 23*x + 12*x^2)/(6*(1 + x)*(-1 + x*y)), 
  f[4] -> 2 + (2*x)/(-x + y) + 2/(-1 + x*y), 
  f[5] -> (-2*x^2*(3 + x))/(1 + x)^3 - (2*x)/(-x + y), f[6] -> 4/3, 
  f[7] -> -(17 + 27*x - 24*x^2 + 16*x^3)/(3*(1 + x)^3) + 
    (-7 + 13*x - 6*x^2)/(3*(1 + x)*(-1 + x*y)), 
  f[8] -> -11/3 + 11/(3*y) + ((-1 + x)*(-6 + 7*x))/(3*(1 + x)*(-x + y)) + 
    ((-1 + x)*(-7 + 6*x))/(3*(1 + x)*(-1 + x*y)), 
  f[9] -> -2 - 8/(1 + x)^2 + 8/(1 + x), 
  f[10] -> -4 - (4*(-1 + x)*x)/((1 + x)*(-x + y)) + 
    (4*(-1 + x))/((1 + x)*(-1 + x*y)), f[11] -> -8/y, 
  f[12] -> (4*x^2*(3 + x))/(1 + x)^3 + (4*(-x + x^2))/((1 + x)*(-x + y)), 
  f[13] -> 13/(6*(-1 + x)^2*(1 + x)^3) + (5*x)/(2*(-1 + x)^2*(1 + x)^3) + 
    (15*x^2)/(4*(-1 + x)^2*(1 + x)^3) + (x^2*(-6 + 2*x + 5*x^2))/
     ((-1 + x)^2*(1 + x)^3) + (-13 - 31*x - 77*x^3)/
     (12*(-1 + x)^2*(1 + x)^3) + ((13*x)/(6*(-1 + x)^2*(1 + x)^3) + 
      (5*x^2)/(2*(-1 + x)^2*(1 + x)^3) + (2*(-3 + x)*x^3)/
       ((-1 + x)^2*(1 + x)^3))*y - (13*(-1 + x))/(12*(1 + x)*(-1 + x*y)), 
  f[14] -> (1 + 3*x - 4*x^2 + 3*x^3 + x^4)/(2*(-1 + x)^2*(1 + x)^2) + 
    1/(2*(-1 + y)) + (x*(1 - 6*x + x^2)*y)/(2*(-1 + x)^2*(1 + x)^2), 
  f[15] -> (4*x)/(-1 + x)^2 - 4/(-1 + y) - (4*x)/((-1 + x)^2*y), 
  f[16] -> -((x^2*(-5 - 3*x - x^2 + x^3))/((-1 + x)^2*(1 + x)^3)) - 
    (2*x^3*(3 + x)*y)/((-1 + x)^2*(1 + x)^3) - 
    ((-1 + x)*x)/((1 + x)*(-x + y))}, 
 A1["2L", "++++", "Ncp2", "PolesUVIR"] -> 
  {{(67145*f[1])/5184 + f[1]/eps^4 - (17*f[1])/(12*eps^3) + 
     ((-2767*f[1])/1728 + (7*f[2])/12)/eps - (7*f[2])/9 + f[2]/eps^2, 
    (-5*f[4])/2 - (5*f[5])/2, 2*f[1], -4*f[1], 5*f[4] + 5*f[5], 
    (-37*f[1])/6 + (2*f[1])/eps + 2*f[4] + f[11]/4, 
    f[1]/(2*eps^2) + f[3] + (-f[4] - f[5])/eps, -2*f[1], -2*f[1], 2*f[1], 
    2*f[1], -4*f[1], -4*f[1], (9*f[4])/2 + 4*f[5], -8*f[1], 16*f[1], 
    -9*f[4] - 8*f[5], (49*f[1])/3 - (4*f[1])/eps - 6*f[4] - f[11], 
    -(f[1]/eps^2) - 2*f[3] + (2*f[4] + 2*f[5])/eps, 4*f[1], 4*f[1], 
    f[1]/6 - f[4]/12 - (3*f[6])/2 - f[8] - f[10]/12 + 
     (-2*f[1] + f[4] + f[11]/4)/eps - (11*f[11])/48, 
    (4439*f[1])/1728 + f[1]/eps^3 - (7*f[1])/(6*eps^2) + (23*f[2])/12 - 
     f[6]/16 + ((43*f[1])/288 + (3*f[2])/2 + (3*f[6])/4 - f[9]/2)/eps + 
     f[9]/24, -f[1], 2*f[1], -f[1]/4, f[1], -2*f[1], 
    (19*f[1])/6 - (2*f[1])/eps - f[4]/2 + f[11]/8, f[1], -2*f[1], -2*f[1], 
    -2*f[1], 4*f[1], -4*f[1], (-19*f[1])/3 + (8*f[1])/eps + 3*f[4] - f[11]/4, 
    4*f[1], 4*f[1], 2*f[1], -4*f[1], f[1], 4*f[1], 4*f[1], -2*f[1], -2*f[1], 
    -2*f[1], -2*f[1], -f[1], 2*f[1], f[1], f[1], -2*f[1], -2*f[1], f[1], 
    -2*f[1], f[1], -2*f[1], (-197*f[1])/96 + f[2]/2, (5*f[1])/12, f[1]/2, 
    (-25*f[1])/6, 2*f[1], -4*f[1], -4*f[1], -f[4] - 2*f[5], 
    (-25*f[1])/6 + (2*f[1])/eps + 5*f[4] + 3*f[5], -8*f[1], 16*f[1], 8*f[1], 
    2*f[4] + 4*f[5], (25*f[1])/3 - (4*f[1])/eps - 10*f[4] - 6*f[5], 
    (43*f[1])/3 - (4*f[1])/eps - 5*f[4] - (3*f[11])/4, 
    (-193*f[1])/36 - f[1]/eps^2 - 4*f[2] - f[4]/12 + f[4]/eps - 6*f[6] - 
     f[8] + 2*f[9] - f[10]/12 - (11*f[11])/24, 2*f[1], 2*f[1], 2*f[1], 
    2*f[1], -8*f[1], 16*f[1], 16*f[1], (25*f[1])/3 - (4*f[1])/eps - 7*f[4], 
    16*f[1], -32*f[1], -32*f[1], (-50*f[1])/3 + (8*f[1])/eps + 14*f[4], 
    (-110*f[1])/3 + (8*f[1])/eps + 14*f[4] + (5*f[11])/2, 
    (193*f[1])/18 + (2*f[1])/eps^2 + 8*f[2] + f[4]/6 - (2*f[4])/eps + 
     12*f[6] + 2*f[8] - 4*f[9] + f[10]/6 + (11*f[11])/12, -4*f[1], -4*f[1], 
    -4*f[1], -4*f[1], (23*f[1])/3 + (2*f[1])/eps^2 + f[4]/6 + 2*f[8] + 
     f[10]/6 + (8*f[1] - 2*f[4] - f[11])/eps - (25*f[11])/24, 
    4*f[1] - f[11]/2, (-4439*f[1])/864 - (2*f[1])/eps^3 + 
     (7*f[1])/(3*eps^2) - (23*f[2])/6 + f[6]/8 - f[9]/12 + 
     ((-43*f[1])/144 - 3*f[2] - (3*f[6])/2 + f[9])/eps, -4*f[1], -4*f[1], 
    8*f[1], 8*f[1], 4*f[1], -8*f[1], -4*f[1], 8*f[1], -f[1], -2*f[1], 4*f[1], 
    2*f[1] - f[4] - f[11]/4, -2*f[1], 4*f[1], 4*f[1], 4*f[1], -8*f[1], 
    8*f[1], -4*f[1] - (8*f[1])/eps - 2*f[4] + f[11]/2, -8*f[1], -8*f[1], 
    -8*f[1], -8*f[1], 4*f[1], 4*f[1], 4*f[1], 4*f[1], 2*f[1], -4*f[1], 
    -2*f[1], -2*f[1], 4*f[1], 4*f[1], -2*f[1], 4*f[1], -2*f[1], 4*f[1], 
    (197*f[1])/48 - f[2], (-5*f[1])/6, -f[1], -4*f[1], 8*f[1], (55*f[1])/3, 
    (-67*f[1])/54 - (2*f[1])/eps^3 - (8*f[2])/3 - f[6]/8 + 
     ((367*f[1])/144 - f[2] + (3*f[6])/2 + (11*f[11])/48)/eps + 
     (f[1]/3 + f[11]/4)/eps^2 - (5*f[11])/16, 2*f[1], -4*f[1], 8*f[1], 
    -4*f[1], 2*f[1], 2*f[1], -4*f[1], -4*f[1], -f[1], -2*f[1], 
    (-2*f[1])/eps + f[5], -4*f[1], 8*f[1], 4*f[1], (4*f[1])/eps - 2*f[5], 
    (-193*f[1])/144 - (3*f[1])/eps^2 - f[2] + f[4]/12 + 3*f[6] + f[8] + 
     f[9]/2 + f[10]/12 + ((19*f[1])/6 - f[4] + f[11]/8)/eps + (5*f[11])/6, 
    -f[1], 2*f[1], 2*f[1], -4*f[1], -4*f[1], 4*f[1], -f[1], -f[1], 2*f[1], 
    2*f[1], (5*f[1])/3 + f[11]/8, 2*f[1], -6*f[1], 12*f[1], 4*f[1], 
    (-25*f[1])/3 + (8*f[1])/eps + 3*f[4], 12*f[1], -24*f[1], -8*f[1], 
    (50*f[1])/3 - (16*f[1])/eps - 6*f[4], (193*f[1])/72 + (6*f[1])/eps^2 + 
     2*f[2] - f[4]/6 - 6*f[6] - 2*f[8] - f[9] - f[10]/6 + 
     ((-19*f[1])/3 + 2*f[4] - f[11]/4)/eps - (5*f[11])/3, -4*f[1], -4*f[1], 
    8*f[1], 2*f[1], 2*f[1], -4*f[1], -4*f[1], (-10*f[1])/3 - f[11]/4, 
    -4*f[1], (25*f[1])/6 - (2*f[1])/eps - f[4], 2*f[1], -4*f[1], 
    (25*f[1])/6 - (2*f[1])/eps - f[4], -2*f[1], -2*f[1], 4*f[1], 
    (-25*f[1])/3 + (4*f[1])/eps + 2*f[4], 4*f[1], 
    (-25*f[1])/3 + (4*f[1])/eps + 2*f[4], -2*f[1], 4*f[1], -2*f[1], 4*f[1], 
    (325*f[1])/48 - f[2] - f[11]/3, f[1]/6 - f[11]/8, -f[1], (67*f[1])/3, 
    2*f[1], -4*f[1], 2*f[1], -4*f[1], -8*f[1], -8*f[1], 16*f[1], 16*f[1], 
    2*f[1], 2*f[1], -4*f[1], -4*f[1], -2*f[1], 4*f[1], 6*f[1], -12*f[1], 
    -2*f[1], 6*f[1], 4*f[1], -12*f[1], -8*f[1], 16*f[1], -10*f[1], 2*f[1], 
    2*f[1], -4*f[1], -4*f[1], 2*f[1], -4*f[1], 2*f[1], 2*f[1], -4*f[1], 
    -4*f[1], -8*f[1], 16*f[1], (25*f[1])/6 - (2*f[1])/eps - f[4], 
    (-25*f[1])/3 + (4*f[1])/eps + 2*f[4], (-25*f[1])/6 + (2*f[1])/eps + f[4], 
    (-25*f[1])/6 + (2*f[1])/eps + f[4], (25*f[1])/3 - (4*f[1])/eps - 2*f[4], 
    (25*f[1])/3 - (4*f[1])/eps - 2*f[4], (-25*f[1])/6 + (2*f[1])/eps + f[4], 
    (25*f[1])/3 - (4*f[1])/eps - 2*f[4], (-25*f[1])/6 + (2*f[1])/eps + f[4], 
    (25*f[1])/3 - (4*f[1])/eps - 2*f[4], (-1547*f[1])/108 - (4*f[2])/3, 
    (87*f[1])/32 - f[2]/2, -f[1]/9, -f[1]/4, (-1331*f[1])/1728 - 
     (7*f[1])/(12*eps^2) - (17*f[2])/12 + (2*f[3])/3 + 
     ((19*f[1])/12 - (2*f[4])/3 - (2*f[5])/3)/eps - (9*f[6])/8 + (3*f[9])/4, 
    (4*f[1])/3, -f[1]/3, (-7*f[1])/36 - f[1]/(6*eps) - f[4]/6 - f[5]/6, 
    f[1]/24, f[1]/2, f[1]/3, (-2*f[1])/3, -f[1]/6, -f[1]/3, -2*f[1], 
    (-10*f[1])/3, (-2*f[4])/3 - (4*f[5])/3, (-43*f[1])/18 + 
     (5*f[1])/(3*eps) + (11*f[4])/6 + 2*f[5], (8*f[1])/3, (-7*f[1])/6, 
    (-4*f[1])/3, (7*f[1])/3, (4*f[1])/3, -f[1]/3, (4*f[1])/3, f[1]/3, 
    (-13*f[1])/4 + (2*f[1])/eps + (3*f[4])/2 + (2*f[5])/3 + f[11]/48, 
    (-3*f[1])/2, f[1]/2, -5*f[1], (4*f[1])/3, f[1]/3, (5*f[1])/3, 
    (-4*f[1])/3, (5*f[1])/3, (-4*f[1])/3, (25*f[1])/9 - (4*f[1])/(3*eps) - 
     (2*f[4])/3, (49*f[1])/36, f[1]/6, (-59*f[1])/240, 
    (581*f[1])/36 - (23*f[1])/(3*eps) - 5*f[4] - 5*f[5]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1, 0}, x]], 
    mono[G[{0, 0, 1, 1}, x]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1, 0}, x]], mono[G[{0, 1, 1, 1}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, y]], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]^2*Log[mt2]^2], 
    mono[G[{0}, x]*G[{0, 0, 1}, y]], mono[G[{0}, x]*G[{0, 1, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1, 0}, x]], mono[G[{0}, x]*G[{1, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{1, 0, 0, 0}, x]], 
    mono[G[{1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{1, 0, 1, 0}, x]], 
    mono[G[{1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, y]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 1, 0, 0}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], 
    mono[G[{1, x, 0, 1}, y]], mono[G[{1, x^(-1), 0, 1}, y]], 
    mono[G[{1, x^(-1), 1, 1}, y]], mono[G[{1, x, 1, 1}, y]], 
    mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]^2*Log[mt2]^2], 
    mono[G[{1}, x]*G[{0, 0, 1}, y]], mono[G[{1}, x]*G[{0, 1, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, y]], mono[G[{1}, x]*G[{1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 1, 0}, x]], mono[G[{1}, x]*G[{1, 1, 1}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, x]*Log[mt2]^3], 
    mono[G[{1, 0}, x]*G[{1, x}, y]], mono[G[{1, 1}, x]*G[{1, x}, y]], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]^2*Log[mt2]^2], mono[G[{1}, y]*G[{0, 0, 1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 1, 0}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, x]], mono[G[{1}, y]*G[{0, 1, 1}, y]], 
    mono[G[{1}, y]*G[{0, 1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 0}, x]], mono[G[{1}, y]*G[{1, 1, 1}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, y]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0, 1}, x]], 
    mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{0}, x]^2], 
    mono[Pi^2*G[{0}, x]*G[{1}, x]], mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], mono[Pi^2*G[{0}, x]*Log[mt2]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{1, 1}, x]], 
    mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1, x^(-1)}, y]], mono[Pi^2*G[{1}, x]^2], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}, 
 A2["2L", "++++", "Ncp2", "PolesUVIR"] -> 
  {{(-49*f[6])/36 + f[6]/eps^2 - (5*f[6])/(12*eps), 
    (-5*f[10])/2 - (5*f[12])/2, 5*f[10] + 5*f[12], 2*f[10] - f[11]/2, 
    f[7] + (-f[10] - f[12])/eps, (9*f[10])/2 + 4*f[12], -9*f[10] - 8*f[12], 
    -6*f[10] + 2*f[11], -2*f[7] + (2*f[10] + 2*f[12])/eps, 
    f[8] + (f[10] - f[11]/2)/eps, (13*f[6])/24 - f[9]/12 + f[9]/eps, 
    -f[10]/2 - f[11]/4, 3*f[10] + f[11]/2, f[6]/2, -f[10] - 2*f[12], 
    5*f[10] + 3*f[12], 2*f[10] + 4*f[12], -10*f[10] - 6*f[12], 
    -5*f[10] + (3*f[11])/2, 5*f[6] + f[8] - 4*f[9] + f[10]/eps + 
     (11*f[11])/24, -7*f[10], 14*f[10], 14*f[10] - 5*f[11], 
    -10*f[6] - 2*f[8] + 8*f[9] - (2*f[10])/eps - (11*f[11])/12, 
    6*f[6] - 2*f[8] + 3*f[11] + (-2*f[10] + 2*f[11])/eps, f[11], 
    (-13*f[6])/12 + f[9]/6 - (2*f[9])/eps, -f[10] + f[11]/2, 
    -2*f[10] - f[11], -f[6], (-17*f[6])/12 + (-4*f[6] - (11*f[11])/24)/eps + 
     (5*f[11])/8 - f[11]/(2*eps^2), f[12], -2*f[12], 
    -4*f[6] - f[8] - f[9] + (-f[10] - f[11]/4)/eps - (29*f[11])/24, -f[11]/4, 
    3*f[10], -6*f[10], 8*f[6] + 2*f[8] + 2*f[9] + (2*f[10] + f[11]/2)/eps + 
     (29*f[11])/12, f[11]/2, -f[10], -f[10], 2*f[10], 2*f[10], 
    -f[6] + (2*f[11])/3, f[11]/4, -f[10], 2*f[10], f[10], f[10], -2*f[10], 
    -2*f[10], f[10], -2*f[10], f[10], -2*f[10], (-4*f[6])/3, -f[6]/2, 
    (5*f[6])/6 + (2*f[7])/3 - (3*f[9])/2 + ((-2*f[10])/3 - (2*f[12])/3)/eps, 
    -f[10]/6 - f[12]/6, (-2*f[10])/3 - (4*f[12])/3, (11*f[10])/6 + 2*f[12], 
    (3*f[10])/2 - f[11]/24 + (2*f[12])/3, (-2*f[10])/3, -5*f[10] - 5*f[12]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}, 
 A3["2L", "++++", "Ncp2", "PolesUVIR"] -> 
  {{(-1687*f[1])/576 + ((-241*f[1])/1152 - f[2]/8)/eps - (7*f[2])/4 + 
     ((241*f[1])/96 + (3*f[2])/2)/eps^2, (965*f[1])/96 + (15*f[2])/2 - 
     (15*f[6])/4 + (5*f[10])/8 - (5*f[16])/2, (-965*f[1])/48 - 15*f[2] + 
     (15*f[6])/2 - (5*f[10])/4 + 5*f[16], (-193*f[1])/24 - 6*f[2] + 3*f[6] - 
     f[10]/2 - f[15]/2, f[13] + ((193*f[1])/48 + 3*f[2] - (3*f[6])/2 + 
       f[10]/4 - f[16])/eps, (-579*f[1])/32 - (27*f[2])/2 + (27*f[6])/4 - 
     (9*f[10])/8 + 4*f[16], (579*f[1])/16 + 27*f[2] - (27*f[6])/2 + 
     (9*f[10])/4 - 8*f[16], (193*f[1])/8 + 18*f[2] - 9*f[6] + (3*f[10])/2 + 
     2*f[15], -2*f[13] + ((-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2 + 
       2*f[16])/eps, (-2699*f[1])/576 - (11*f[2])/4 + (5*f[6])/8 + 
     (13*f[10])/48 + ((-193*f[1])/48 - 3*f[2] + (3*f[6])/2 - f[10]/4 - 
       f[15]/2)/eps - (11*f[15])/24, (6025*f[1])/2304 + (25*f[2])/16 - 
     f[14]/12 + f[14]/eps, (193*f[1])/96 + (3*f[2])/2 - (3*f[6])/4 + 
     f[10]/8 - f[15]/4, (-193*f[1])/16 - 9*f[2] + (9*f[6])/2 - (3*f[10])/4 + 
     f[15]/2, (241*f[1])/192 + (3*f[2])/4, (193*f[1])/48 + 3*f[2] - 
     (3*f[6])/2 + f[10]/4 - 2*f[16], (-965*f[1])/48 - 15*f[2] + (15*f[6])/2 - 
     (5*f[10])/4 + 3*f[16], (-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2 + 
     4*f[16], (965*f[1])/24 + 30*f[2] - 15*f[6] + (5*f[10])/2 - 6*f[16], 
    (965*f[1])/48 + 15*f[2] - (15*f[6])/2 + (5*f[10])/4 + (3*f[15])/2, 
    (3085*f[1])/576 + (13*f[2])/4 - f[6]/8 + 
     ((-193*f[1])/48 - 3*f[2] + (3*f[6])/2 - f[10]/4)/eps + (13*f[10])/48 - 
     4*f[14], (1351*f[1])/48 + 21*f[2] - (21*f[6])/2 + (7*f[10])/4, 
    (-1351*f[1])/24 - 42*f[2] + 21*f[6] - (7*f[10])/2, 
    (-1351*f[1])/24 - 42*f[2] + 21*f[6] - (7*f[10])/2 - 5*f[15], 
    (-3085*f[1])/288 - (13*f[2])/2 + f[6]/4 + 
     ((193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2)/eps - (13*f[10])/24 + 
     8*f[14], (5591*f[1])/288 + (23*f[2])/2 - (11*f[6])/4 - (13*f[10])/24 + 
     (47*f[15])/12 + ((193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2 + 2*f[15])/
      eps, f[15], (-6025*f[1])/1152 - (25*f[2])/8 + f[14]/6 - (2*f[14])/eps, 
    (193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4 + f[15]/2, 
    (193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2 - f[15], 
    (-241*f[1])/96 - (3*f[2])/2, (-2651*f[1])/576 - (11*f[2])/4 - f[6]/16 + 
     ((-241*f[1])/32 - (9*f[2])/2 + (3*f[6])/4 - (11*f[15])/24)/eps + 
     (5*f[15])/8 - f[15]/(2*eps^2), f[16], -2*f[16], 
    (-229*f[1])/144 - f[2] + f[6]/2 - (13*f[10])/48 - f[14] + 
     ((193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4 - f[15]/4)/eps - 
     (3*f[15])/4, -f[15]/4, (-193*f[1])/16 - 9*f[2] + (9*f[6])/2 - 
     (3*f[10])/4, (193*f[1])/8 + 18*f[2] - 9*f[6] + (3*f[10])/2, 
    (229*f[1])/72 + 2*f[2] - f[6] + (13*f[10])/24 + 2*f[14] + 
     ((-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2 + f[15]/2)/eps + 
     (3*f[15])/2, f[15]/2, (193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2, (-193*f[1])/24 - 6*f[2] + 
     3*f[6] - f[10]/2, (-241*f[1])/96 - (3*f[2])/2 + (2*f[15])/3, f[15]/4, 
    (193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2, (-193*f[1])/48 - 3*f[2] + 
     (3*f[6])/2 - f[10]/4, (-193*f[1])/48 - 3*f[2] + (3*f[6])/2 - f[10]/4, 
    (193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2, (193*f[1])/24 + 6*f[2] - 
     3*f[6] + f[10]/2, (-193*f[1])/48 - 3*f[2] + (3*f[6])/2 - f[10]/4, 
    (193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2, (-193*f[1])/48 - 3*f[2] + 
     (3*f[6])/2 - f[10]/4, (193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2, 
    (-241*f[1])/72 - 2*f[2], (-241*f[1])/192 - (3*f[2])/4, 
    (1205*f[1])/576 + (5*f[2])/4 + (2*f[13])/3 - (3*f[14])/2 + 
     ((193*f[1])/72 + 2*f[2] - f[6] + f[10]/6 - (2*f[16])/3)/eps, 
    (193*f[1])/288 + f[2]/2 - f[6]/4 + f[10]/24 - f[16]/6, 
    (193*f[1])/72 + 2*f[2] - f[6] + f[10]/6 - (4*f[16])/3, 
    (-2123*f[1])/288 - (11*f[2])/2 + (11*f[6])/4 - (11*f[10])/24 + 2*f[16], 
    (-193*f[1])/32 - (9*f[2])/2 + (9*f[6])/4 - (3*f[10])/8 - f[15]/24 + 
     (2*f[16])/3, (193*f[1])/72 + 2*f[2] - f[6] + f[10]/6, 
    (965*f[1])/48 + 15*f[2] - (15*f[6])/2 + (5*f[10])/4 - 5*f[16]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}, 
 A4["2L", "++++", "Ncp2", "PolesUVIR"] -> 
  {{(-1687*f[1])/576 + ((-241*f[1])/1152 - f[2]/8)/eps - (7*f[2])/4 + 
     ((241*f[1])/96 + (3*f[2])/2)/eps^2, (965*f[1])/96 + (15*f[2])/2 - 
     (15*f[6])/4 + (5*f[10])/8 - (5*f[16])/2, (-965*f[1])/48 - 15*f[2] + 
     (15*f[6])/2 - (5*f[10])/4 + 5*f[16], (-193*f[1])/24 - 6*f[2] + 3*f[6] - 
     f[10]/2 - f[15]/2, f[13] + ((193*f[1])/48 + 3*f[2] - (3*f[6])/2 + 
       f[10]/4 - f[16])/eps, (-579*f[1])/32 - (27*f[2])/2 + (27*f[6])/4 - 
     (9*f[10])/8 + 4*f[16], (579*f[1])/16 + 27*f[2] - (27*f[6])/2 + 
     (9*f[10])/4 - 8*f[16], (193*f[1])/8 + 18*f[2] - 9*f[6] + (3*f[10])/2 + 
     2*f[15], -2*f[13] + ((-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2 + 
       2*f[16])/eps, (-2699*f[1])/576 - (11*f[2])/4 + (5*f[6])/8 + 
     (13*f[10])/48 + ((-193*f[1])/48 - 3*f[2] + (3*f[6])/2 - f[10]/4 - 
       f[15]/2)/eps - (11*f[15])/24, (6025*f[1])/2304 + (25*f[2])/16 - 
     f[14]/12 + f[14]/eps, (193*f[1])/96 + (3*f[2])/2 - (3*f[6])/4 + 
     f[10]/8 - f[15]/4, (-193*f[1])/16 - 9*f[2] + (9*f[6])/2 - (3*f[10])/4 + 
     f[15]/2, (241*f[1])/192 + (3*f[2])/4, (193*f[1])/48 + 3*f[2] - 
     (3*f[6])/2 + f[10]/4 - 2*f[16], (-965*f[1])/48 - 15*f[2] + (15*f[6])/2 - 
     (5*f[10])/4 + 3*f[16], (-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2 + 
     4*f[16], (965*f[1])/24 + 30*f[2] - 15*f[6] + (5*f[10])/2 - 6*f[16], 
    (965*f[1])/48 + 15*f[2] - (15*f[6])/2 + (5*f[10])/4 + (3*f[15])/2, 
    (3085*f[1])/576 + (13*f[2])/4 - f[6]/8 + 
     ((-193*f[1])/48 - 3*f[2] + (3*f[6])/2 - f[10]/4)/eps + (13*f[10])/48 - 
     4*f[14], (1351*f[1])/48 + 21*f[2] - (21*f[6])/2 + (7*f[10])/4, 
    (-1351*f[1])/24 - 42*f[2] + 21*f[6] - (7*f[10])/2, 
    (-1351*f[1])/24 - 42*f[2] + 21*f[6] - (7*f[10])/2 - 5*f[15], 
    (-3085*f[1])/288 - (13*f[2])/2 + f[6]/4 + 
     ((193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2)/eps - (13*f[10])/24 + 
     8*f[14], (5591*f[1])/288 + (23*f[2])/2 - (11*f[6])/4 - (13*f[10])/24 + 
     (47*f[15])/12 + ((193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2 + 2*f[15])/
      eps, f[15], (-6025*f[1])/1152 - (25*f[2])/8 + f[14]/6 - (2*f[14])/eps, 
    (193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4 + f[15]/2, 
    (193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2 - f[15], 
    (-241*f[1])/96 - (3*f[2])/2, (-2651*f[1])/576 - (11*f[2])/4 - f[6]/16 + 
     ((-241*f[1])/32 - (9*f[2])/2 + (3*f[6])/4 - (11*f[15])/24)/eps + 
     (5*f[15])/8 - f[15]/(2*eps^2), f[16], -2*f[16], 
    (-229*f[1])/144 - f[2] + f[6]/2 - (13*f[10])/48 - f[14] + 
     ((193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4 - f[15]/4)/eps - 
     (3*f[15])/4, -f[15]/4, (-193*f[1])/16 - 9*f[2] + (9*f[6])/2 - 
     (3*f[10])/4, (193*f[1])/8 + 18*f[2] - 9*f[6] + (3*f[10])/2, 
    (229*f[1])/72 + 2*f[2] - f[6] + (13*f[10])/24 + 2*f[14] + 
     ((-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2 + f[15]/2)/eps + 
     (3*f[15])/2, f[15]/2, (193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2, (-193*f[1])/24 - 6*f[2] + 
     3*f[6] - f[10]/2, (-241*f[1])/96 - (3*f[2])/2 + (2*f[15])/3, f[15]/4, 
    (193*f[1])/48 + 3*f[2] - (3*f[6])/2 + f[10]/4, 
    (-193*f[1])/24 - 6*f[2] + 3*f[6] - f[10]/2, (-193*f[1])/48 - 3*f[2] + 
     (3*f[6])/2 - f[10]/4, (-193*f[1])/48 - 3*f[2] + (3*f[6])/2 - f[10]/4, 
    (193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2, (193*f[1])/24 + 6*f[2] - 
     3*f[6] + f[10]/2, (-193*f[1])/48 - 3*f[2] + (3*f[6])/2 - f[10]/4, 
    (193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2, (-193*f[1])/48 - 3*f[2] + 
     (3*f[6])/2 - f[10]/4, (193*f[1])/24 + 6*f[2] - 3*f[6] + f[10]/2, 
    (-241*f[1])/72 - 2*f[2], (-241*f[1])/192 - (3*f[2])/4, 
    (1205*f[1])/576 + (5*f[2])/4 + (2*f[13])/3 - (3*f[14])/2 + 
     ((193*f[1])/72 + 2*f[2] - f[6] + f[10]/6 - (2*f[16])/3)/eps, 
    (193*f[1])/288 + f[2]/2 - f[6]/4 + f[10]/24 - f[16]/6, 
    (193*f[1])/72 + 2*f[2] - f[6] + f[10]/6 - (4*f[16])/3, 
    (-2123*f[1])/288 - (11*f[2])/2 + (11*f[6])/4 - (11*f[10])/24 + 2*f[16], 
    (-193*f[1])/32 - (9*f[2])/2 + (9*f[6])/4 - (3*f[10])/8 - f[15]/24 + 
     (2*f[16])/3, (193*f[1])/72 + 2*f[2] - f[6] + f[10]/6, 
    (965*f[1])/48 + 15*f[2] - (15*f[6])/2 + (5*f[10])/4 - 5*f[16]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, y]], mono[G[{0}, x]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Zeta[3]]}}}


==> anc/A2L_++++_NhNl_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -20/(27*(-1 + x)^4) + (12*x)/(-1 + x)^4 - 
    (344*x^2)/(27*(-1 + x)^4) + (12*x^3)/(-1 + x)^4 - 
    (20*x^4)/(27*(-1 + x)^4) + ((20*x)/(27*(-1 + x)^4) - 
      (304*x^2)/(27*(-1 + x)^4) + (20*x^3)/(27*(-1 + x)^4))*y, 
  f[2] -> (4*x)/(-1 + x)^4 - (4*x^2)/(-1 + x)^4 + (4*x^3)/(-1 + x)^4 - 
    (4*x^2*y)/(-1 + x)^4, f[3] -> (-68*x)/(9*(-1 + x)^5) + 
    (40*x^2)/(9*(-1 + x)^5) - (40*x^3)/(9*(-1 + x)^5) - 
    (28*x^4)/(9*(-1 + x)^5) + (4*x^2*(17 + 7*x)*y)/(9*(-1 + x)^5), 
  f[4] -> 4/(9*(-1 + x)^5) - (104*x)/(9*(-1 + x)^5) + 
    (112*x^2)/(9*(-1 + x)^5) - (12*x^3)/(-1 + x)^5 + (8*x^4)/(9*(-1 + x)^5) + 
    ((-4*x)/(9*(-1 + x)^5) + (100*x^2)/(9*(-1 + x)^5) - 
      (8*x^3)/(9*(-1 + x)^5))*y, f[5] -> -2/(9*(-1 + y)), 
  f[6] -> 20/27 - 88/(9*(-1 + x)^2) - 88/(9*(-1 + x)), 
  f[7] -> -4/(-1 + x)^2 - 4/(-1 + x), 
  f[8] -> 32/(3*(-1 + x)^3) + 124/(9*(-1 + x)^2) + 28/(9*(-1 + x)), 
  f[9] -> 88/(9*(-1 + x)^3) + 28/(3*(-1 + x)^2) - 8/(9*(-1 + x))}, 
 A1["2L", "++++", "NhNl", "Finite"] -> {{f[1], f[2], f[3], f[4], f[5]}, 
   {mono[1] - (3*mono[G[{1}, x]])/5 - (9*mono[Log[mt2]])/10, 
    (-6*mono[G[{1}, x]])/5 + (5*mono[G[{0}, x]*G[{1}, x]])/9 + 
     mono[G[{0, 0, 0}, x]] - (2*mono[G[{0, 0, 1}, x]])/3 - 
     (2*mono[G[{0, 1, 0}, x]])/3 - (2*mono[G[{1, 0, 0}, x]])/3 + 
     (13*mono[Log[mt2]])/15 + (5*mono[G[{0}, x]*Log[mt2]])/18 - 
     mono[G[{0, 0}, x]*Log[mt2]]/3, -mono[G[{0}, x]*G[{1}, x]] + 
     mono[G[{0, 0}, x]] - mono[G[{0}, x]*Log[mt2]]/2, mono[G[{0}, x]], 
    mono[Pi^2]/6 + mono[Log[mt2]^2]}}, A2["2L", "++++", "NhNl", "Finite"] -> 
  {{f[6], f[7], f[8], f[9]}, {mono[1] - (3*mono[G[{1}, x]])/5 - 
     (9*mono[Log[mt2]])/10, (-6*mono[G[{1}, x]])/5 + 
     (5*mono[G[{0}, x]*G[{1}, x]])/9 + mono[G[{0, 0, 0}, x]] - 
     (2*mono[G[{0, 0, 1}, x]])/3 - (2*mono[G[{0, 1, 0}, x]])/3 - 
     (2*mono[G[{1, 0, 0}, x]])/3 + (13*mono[Log[mt2]])/15 + 
     (5*mono[G[{0}, x]*Log[mt2]])/18 - mono[G[{0, 0}, x]*Log[mt2]]/3, 
    -mono[G[{0}, x]*G[{1}, x]] + mono[G[{0, 0}, x]] - 
     mono[G[{0}, x]*Log[mt2]]/2, mono[G[{0}, x]]}}, 
 A3["2L", "++++", "NhNl", "Finite"] -> {{}, {}}, 
 A4["2L", "++++", "NhNl", "Finite"] -> {{}, {}}}


==> anc/A2L_++++_NhNl_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> 2/(9*(-1 + x)^4) - (6*x)/(-1 + x)^4 + (56*x^2)/(9*(-1 + x)^4) - 
    (6*x^3)/(-1 + x)^4 + (2*x^4)/(9*(-1 + x)^4) + 
    ((-2*x)/(9*(-1 + x)^4) + (52*x^2)/(9*(-1 + x)^4) - 
      (2*x^3)/(9*(-1 + x)^4))*y, f[2] -> 22/(27*(-1 + x)^4) - 
    (50*x)/(3*(-1 + x)^4) + (472*x^2)/(27*(-1 + x)^4) - 
    (50*x^3)/(3*(-1 + x)^4) + (22*x^4)/(27*(-1 + x)^4) + 
    ((-22*x)/(27*(-1 + x)^4) + (428*x^2)/(27*(-1 + x)^4) - 
      (22*x^3)/(27*(-1 + x)^4))*y, 
  f[3] -> (4*x)/(-1 + x)^5 - (8*x^2)/(3*(-1 + x)^5) + 
    (8*x^3)/(3*(-1 + x)^5) + (4*x^4)/(3*(-1 + x)^5) - 
    (4*x^2*(3 + x)*y)/(3*(-1 + x)^5), 
  f[4] -> -2/(9*(-1 + x)^5) + (68*x)/(9*(-1 + x)^5) - 
    (2*x^2)/(9*(-1 + x)^5) - (2*x^3)/(9*(-1 + x)^5) + 
    (68*x^4)/(9*(-1 + x)^5) - (2*x^5)/(9*(-1 + x)^5) + 
    ((2*x)/(9*(-1 + x)^5) - (22*x^2)/(3*(-1 + x)^5) - 
      (22*x^3)/(3*(-1 + x)^5) + (2*x^4)/(9*(-1 + x)^5))*y, 
  f[5] -> 8/(9*(-1 + y)), f[6] -> -2/9 + 16/(3*(-1 + x)^2) + 16/(3*(-1 + x)), 
  f[7] -> -22/27 + 128/(9*(-1 + x)^2) + 128/(9*(-1 + x)), 
  f[8] -> -16/(3*(-1 + x)^3) - 20/(3*(-1 + x)^2) - 4/(3*(-1 + x)), 
  f[9] -> 2/9 - 128/(9*(-1 + x)^3) - 64/(3*(-1 + x)^2) - 20/(3*(-1 + x))}, 
 A1["2L", "++++", "NhNl", "PolesIR"] -> 
  {{f[1]/eps + f[2], (11*f[1])/12 - f[2]/4, ((11*f[1])/12 - f[2]/4)/eps + 
     f[3], (11*f[1])/12 - f[2]/4, (-11*f[1])/6 + f[2]/2, 
    ((-11*f[1])/12 + f[2]/4 + f[3])/eps + f[4], (-11*f[1])/12 + f[2]/4 + 
     f[3], (11*f[1])/6 - f[2]/2 - 2*f[3], f[1] + f[5]/eps, (7*f[5])/4, 
    (11*f[1])/72 - f[2]/24 - f[3]/6 - f[5]/24, (-11*f[1])/72 + f[2]/24, 
    (-11*f[1])/4 + (3*f[2])/4}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, -1, 0}, x]], 
    mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0}, x]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Zeta[3]]}}, A2["2L", "++++", "NhNl", "PolesIR"] -> 
  {{f[6]/eps + f[7], (11*f[6])/12 - f[7]/4, ((11*f[6])/12 - f[7]/4)/eps + 
     f[8], (11*f[6])/12 - f[7]/4, (-11*f[6])/6 + f[7]/2, 
    ((-11*f[6])/12 + f[7]/4 + f[8])/eps + f[9], (-11*f[6])/12 + f[7]/4 + 
     f[8], (11*f[6])/6 - f[7]/2 - 2*f[8], f[6], (11*f[6])/72 - f[7]/24 - 
     f[8]/6, (-11*f[6])/72 + f[7]/24, (-11*f[6])/4 + (3*f[7])/4}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, -1, 0}, x]], mono[G[{0}, x]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0}, x]], mono[Log[mt2]], 
    mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Zeta[3]]}}, 
 A3["2L", "++++", "NhNl", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "++++", "NhNl", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_++++_NhNl_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -4/(9*(-1 + x)^4) + (20*x)/(3*(-1 + x)^4) - 
    (64*x^2)/(9*(-1 + x)^4) + (20*x^3)/(3*(-1 + x)^4) - 
    (4*x^4)/(9*(-1 + x)^4) + ((4*x)/(9*(-1 + x)^4) - 
      (56*x^2)/(9*(-1 + x)^4) + (4*x^3)/(9*(-1 + x)^4))*y, 
  f[2] -> (-4*x)/(-1 + x)^5 + (8*x^2)/(3*(-1 + x)^5) - 
    (8*x^3)/(3*(-1 + x)^5) - (4*x^4)/(3*(-1 + x)^5) + 
    (4*x^2*(3 + x)*y)/(3*(-1 + x)^5), 
  f[3] -> 4/(9*(-1 + x)^5) - (76*x)/(9*(-1 + x)^5) + 
    (16*x^2)/(9*(-1 + x)^5) - (4*x^3)/(3*(-1 + x)^5) - 
    (20*x^4)/(3*(-1 + x)^5) + ((-4*x)/(9*(-1 + x)^5) + (8*x^2)/(-1 + x)^5 + 
      (20*x^3)/(3*(-1 + x)^5))*y, f[4] -> (4*(1 - x + x^2))/(9*(-1 + x)^2) - 
    (4*x*y)/(9*(-1 + x)^2), f[5] -> 2/(9*(-1 + y)), 
  f[6] -> 4/9 - 16/(3*(-1 + x)^2) - 16/(3*(-1 + x)), 
  f[7] -> 16/(3*(-1 + x)^3) + 20/(3*(-1 + x)^2) + 4/(3*(-1 + x)), 
  f[8] -> 128/(9*(-1 + x)^3) + 64/(3*(-1 + x)^2) + 20/(3*(-1 + x)), 
  f[9] -> -4/9}, A1["2L", "++++", "NhNl", "PolesUVIR"] -> 
  {{(8*f[1])/3 + f[1]/eps - f[4], f[1]/4 + f[4]/4, 
    f[2] + (f[1]/4 + f[4]/4)/eps, f[1]/4 + f[4]/4, -f[1]/2 - f[4]/2, 
    f[3] + (-f[1]/4 + f[2] - f[4]/4)/eps, -f[1]/4 + f[2] - f[4]/4, 
    f[1]/2 - 2*f[2] + f[4]/2, f[4], f[1] - f[4]/2, f[5], 
    f[1]/24 - f[2]/6 + f[4]/24 + f[5]/6, -f[1]/24 - f[4]/24, 
    (-3*f[1])/4 - (3*f[4])/4}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, -1, 0}, x]], 
    mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0}, x]], 
    mono[G[{1}, x]], mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], 
    mono[Pi^2*G[{0}, x]], mono[Zeta[3]]}}, 
 A2["2L", "++++", "NhNl", "PolesUVIR"] -> 
  {{(8*f[6])/3 + f[6]/eps - f[9], f[6]/4 + f[9]/4, 
    f[7] + (f[6]/4 + f[9]/4)/eps, f[6]/4 + f[9]/4, -f[6]/2 - f[9]/2, 
    f[8] + (-f[6]/4 + f[7] - f[9]/4)/eps, -f[6]/4 + f[7] - f[9]/4, 
    f[6]/2 - 2*f[7] + f[9]/2, f[9], f[6] - f[9]/2, 
    f[6]/24 - f[7]/6 + f[9]/24, -f[6]/24 - f[9]/24, 
    (-3*f[6])/4 - (3*f[9])/4}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, -1, 0}, x]], 
    mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0}, x]], 
    mono[G[{1}, x]], mono[Log[mt2]], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Zeta[3]]}}, A3["2L", "++++", "NhNl", "PolesUVIR"] -> 
  {{0}, {mono[1]}}, A4["2L", "++++", "NhNl", "PolesUVIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_++++_Nhp2_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -10/(27*(-1 + x)^6) + (314*x)/(27*(-1 + x)^6) - 
    (1478*x^2)/(27*(-1 + x)^6) + (1772*x^3)/(27*(-1 + x)^6) - 
    (1478*x^4)/(27*(-1 + x)^6) + (314*x^5)/(27*(-1 + x)^6) - 
    (10*x^6)/(27*(-1 + x)^6) + ((10*x)/(27*(-1 + x)^6) - 
      (304*x^2)/(27*(-1 + x)^6) + (388*x^3)/(9*(-1 + x)^6) - 
      (304*x^4)/(27*(-1 + x)^6) + (10*x^5)/(27*(-1 + x)^6))*y, 
  f[2] -> (-8*x)/(3*(-1 + x)^4) + (8*x^2)/(3*(-1 + x)^4) - 
    (8*x^3)/(3*(-1 + x)^4) + (8*x^2*y)/(3*(-1 + x)^4), 
  f[3] -> 2/(9*(-1 + x)^7) - (100*x)/(9*(-1 + x)^7) + 
    (388*x^2)/(9*(-1 + x)^7) - (98*x^3)/(9*(-1 + x)^7) - 
    (98*x^4)/(9*(-1 + x)^7) + (388*x^5)/(9*(-1 + x)^7) - 
    (100*x^6)/(9*(-1 + x)^7) + (2*x^7)/(9*(-1 + x)^7) + 
    ((-2*x)/(9*(-1 + x)^7) + (98*x^2)/(9*(-1 + x)^7) - (32*x^3)/(-1 + x)^7 - 
      (32*x^4)/(-1 + x)^7 + (98*x^5)/(9*(-1 + x)^7) - (2*x^6)/(9*(-1 + x)^7))*
     y, f[4] -> (8*x)/(3*(-1 + x)^8) - (8*x^2)/(-1 + x)^8 - 
    (8*x^3)/(-1 + x)^8 + (16*x^4)/(3*(-1 + x)^8) - (8*x^5)/(-1 + x)^8 - 
    (8*x^6)/(-1 + x)^8 + (8*x^7)/(3*(-1 + x)^8) + 
    ((-8*x^2)/(3*(-1 + x)^8) + (16*x^3)/(3*(-1 + x)^8) + 
      (16*x^4)/(-1 + x)^8 + (16*x^5)/(3*(-1 + x)^8) - (8*x^6)/(3*(-1 + x)^8))*
     y, f[5] -> (-4*x)/(3*(-1 + x)^7) + (16*x^2)/(3*(-1 + x)^7) - 
    (4*x^3)/(3*(-1 + x)^7) - (4*x^4)/(3*(-1 + x)^7) + 
    (16*x^5)/(3*(-1 + x)^7) - (4*x^6)/(3*(-1 + x)^7) + 
    ((4*x^2)/(3*(-1 + x)^7) - (4*x^3)/(-1 + x)^7 - (4*x^4)/(-1 + x)^7 + 
      (4*x^5)/(3*(-1 + x)^7))*y, f[6] -> (16*x*(1 + x^3))/(3*(-1 + x)^5) - 
    (16*x^2*(1 + x)*y)/(3*(-1 + x)^5), 
  f[7] -> 4/(9*(-1 + x)^4) - (12*x)/(-1 + x)^4 + (112*x^2)/(9*(-1 + x)^4) - 
    (12*x^3)/(-1 + x)^4 + (4*x^4)/(9*(-1 + x)^4) + 
    ((-4*x)/(9*(-1 + x)^4) + (104*x^2)/(9*(-1 + x)^4) - 
      (4*x^3)/(9*(-1 + x)^4))*y, f[8] -> 4/(9*(-1 + y)), 
  f[9] -> 10/27 + 64/(3*(-1 + x)^4) + 128/(3*(-1 + x)^3) + 
    104/(9*(-1 + x)^2) - 88/(9*(-1 + x)), 
  f[10] -> 8/(3*(-1 + x)^2) + 8/(3*(-1 + x)), 
  f[11] -> -2/9 - 128/(3*(-1 + x)^5) - 320/(3*(-1 + x)^4) - 
    584/(9*(-1 + x)^3) + 28/(3*(-1 + x)^2) + 88/(9*(-1 + x)), 
  f[12] -> 64/(3*(-1 + x)^6) + 64/(-1 + x)^5 + 176/(3*(-1 + x)^4) + 
    32/(3*(-1 + x)^3) - 8/(-1 + x)^2 - 8/(3*(-1 + x)), 
  f[13] -> -16/(3*(-1 + x)^5) - 40/(3*(-1 + x)^4) - 8/(-1 + x)^3 + 
    4/(3*(-1 + x)^2) + 4/(3*(-1 + x)), 
  f[14] -> -32/(3*(-1 + x)^3) - 16/(-1 + x)^2 - 16/(3*(-1 + x)), 
  f[15] -> -4/9 + 32/(3*(-1 + x)^2) + 32/(3*(-1 + x))}, 
 A1["2L", "++++", "Nhp2", "Finite"] -> 
  {{f[1], f[2], f[3], f[4], f[5], f[6], f[7], f[8]}, 
   {mono[1] + mono[G[{0, 0}, x]]/4, (-3*mono[G[{0, 0}, x]])/4 + 
     mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0}, x]], mono[G[{0}, x]^2], 
    mono[G[{0}, x]*G[{0, 0}, x]], mono[G[{0}, x]*Log[mt2]], 
    (5*mono[G[{0, 0}, x]])/24 + mono[Log[mt2]], mono[Log[mt2]^2]}}, 
 A2["2L", "++++", "Nhp2", "Finite"] -> 
  {{f[9], f[10], f[11], f[12], f[13], f[14], f[15]}, 
   {mono[1] + mono[G[{0, 0}, x]]/4, (-3*mono[G[{0, 0}, x]])/4 + 
     mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0}, x]], mono[G[{0}, x]^2], 
    mono[G[{0}, x]*G[{0, 0}, x]], mono[G[{0}, x]*Log[mt2]], 
    (5*mono[G[{0, 0}, x]])/24 + mono[Log[mt2]]}}, 
 A3["2L", "++++", "Nhp2", "Finite"] -> {{}, {}}, 
 A4["2L", "++++", "Nhp2", "Finite"] -> {{}, {}}}


==> anc/A2L_++++_Nhp2_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["2L", "++++", "Nhp2", "PolesIR"] -> {{0}, {mono[1]}}, 
 A2["2L", "++++", "Nhp2", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["2L", "++++", "Nhp2", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "++++", "Nhp2", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_++++_Nhp2_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> -2/(9*(-1 + x)^4) + (6*x)/(-1 + x)^4 - (56*x^2)/(9*(-1 + x)^4) + 
    (6*x^3)/(-1 + x)^4 - (2*x^4)/(9*(-1 + x)^4) + 
    ((2*x)/(9*(-1 + x)^4) - (52*x^2)/(9*(-1 + x)^4) + (2*x^3)/(9*(-1 + x)^4))*
     y, f[2] -> -22/(27*(-1 + x)^4) + (50*x)/(3*(-1 + x)^4) - 
    (472*x^2)/(27*(-1 + x)^4) + (50*x^3)/(3*(-1 + x)^4) - 
    (22*x^4)/(27*(-1 + x)^4) + ((22*x)/(27*(-1 + x)^4) - 
      (428*x^2)/(27*(-1 + x)^4) + (22*x^3)/(27*(-1 + x)^4))*y, 
  f[3] -> (-4*x)/(-1 + x)^5 + (8*x^2)/(3*(-1 + x)^5) - 
    (8*x^3)/(3*(-1 + x)^5) - (4*x^4)/(3*(-1 + x)^5) + 
    (4*x^2*(3 + x)*y)/(3*(-1 + x)^5), 
  f[4] -> 2/(9*(-1 + x)^5) - (68*x)/(9*(-1 + x)^5) + (2*x^2)/(9*(-1 + x)^5) + 
    (2*x^3)/(9*(-1 + x)^5) - (68*x^4)/(9*(-1 + x)^5) + 
    (2*x^5)/(9*(-1 + x)^5) + ((-2*x)/(9*(-1 + x)^5) + 
      (22*x^2)/(3*(-1 + x)^5) + (22*x^3)/(3*(-1 + x)^5) - 
      (2*x^4)/(9*(-1 + x)^5))*y, f[5] -> -4/(9*(-1 + y)), 
  f[6] -> 2/9 - 16/(3*(-1 + x)^2) - 16/(3*(-1 + x)), 
  f[7] -> 22/27 - 128/(9*(-1 + x)^2) - 128/(9*(-1 + x)), 
  f[8] -> 16/(3*(-1 + x)^3) + 20/(3*(-1 + x)^2) + 4/(3*(-1 + x)), 
  f[9] -> -2/9 + 128/(9*(-1 + x)^3) + 64/(3*(-1 + x)^2) + 20/(3*(-1 + x))}, 
 A1["2L", "++++", "Nhp2", "PolesUVIR"] -> 
  {{f[1]/eps + f[2], (11*f[1])/12 - f[2]/4, ((11*f[1])/12 - f[2]/4)/eps + 
     f[3], (11*f[1])/6 - f[2]/2, (-11*f[1])/6 + f[2]/2, 
    ((-11*f[1])/12 + f[2]/4 + f[3])/eps + f[4], (-11*f[1])/6 + f[2]/2 + 
     2*f[3], (11*f[1])/6 - f[2]/2 - 2*f[3], 2*f[1], f[5], 
    (11*f[1])/72 - f[2]/24 - f[3]/6, (-11*f[1])/72 + f[2]/24, 
    (-11*f[1])/4 + (3*f[2])/4}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, -1, 0}, x]], 
    mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0}, x]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Zeta[3]]}}, A2["2L", "++++", "Nhp2", "PolesUVIR"] -> 
  {{f[6]/eps + f[7], (11*f[6])/12 - f[7]/4, ((11*f[6])/12 - f[7]/4)/eps + 
     f[8], (11*f[6])/6 - f[7]/2, (-11*f[6])/6 + f[7]/2, 
    ((-11*f[6])/12 + f[7]/4 + f[8])/eps + f[9], (-11*f[6])/6 + f[7]/2 + 
     2*f[8], (11*f[6])/6 - f[7]/2 - 2*f[8], 2*f[6], 
    (11*f[6])/72 - f[7]/24 - f[8]/6, (-11*f[6])/72 + f[7]/24, 
    (-11*f[6])/4 + (3*f[7])/4}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, -1, 0}, x]], 
    mono[G[{0}, x]], mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0}, x]], 
    mono[Log[mt2]], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Zeta[3]]}}, 
 A3["2L", "++++", "Nhp2", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "++++", "Nhp2", "PolesUVIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_++++_Nlp2_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-10*(1 - x + x^2))/(27*(-1 + x)^2) + (10*x*y)/(27*(-1 + x)^2), 
  f[2] -> 10/27}, A1["2L", "++++", "Nlp2", "Finite"] -> 
  {{f[1]}, {mono[1] + (3*mono[G[{0}, x]])/5 - (6*mono[G[{1}, x]])/5 - 
     (3*mono[Log[mt2]])/5}}, A2["2L", "++++", "Nlp2", "Finite"] -> 
  {{f[2]}, {mono[1] + (3*mono[G[{0}, x]])/5 - (6*mono[G[{1}, x]])/5 - 
     (3*mono[Log[mt2]])/5}}, A3["2L", "++++", "Nlp2", "Finite"] -> {{}, {}}, 
 A4["2L", "++++", "Nlp2", "Finite"] -> {{}, {}}}


==> anc/A2L_++++_Nlp2_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> 4/(9*(-1 + y)), f[2] -> (2*(1 - x + x^2))/(9*(-1 + x)^2) - 
    (2*x*y)/(9*(-1 + x)^2), f[3] -> -2/9}, 
 A1["2L", "++++", "Nlp2", "PolesIR"] -> 
  {{f[1]/eps^2 + (11*f[2])/3 + f[2]/eps, f[2], -2*f[2], (2*f[1])/eps + f[2], 
    2*f[1]}, {mono[1], mono[G[{0}, x]], mono[G[{1}, x]], mono[Log[mt2]], 
    mono[Log[mt2]^2]}}, A2["2L", "++++", "Nlp2", "PolesIR"] -> 
  {{(11*f[3])/3 + f[3]/eps, f[3], -2*f[3], f[3]}, 
   {mono[1], mono[G[{0}, x]], mono[G[{1}, x]], mono[Log[mt2]]}}, 
 A3["2L", "++++", "Nlp2", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "++++", "Nlp2", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_++++_Nlp2_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-2*(1 - x + x^2))/(9*(-1 + x)^2) + (2*x*y)/(9*(-1 + x)^2), 
  f[2] -> 2/9}, A1["2L", "++++", "Nlp2", "PolesUVIR"] -> 
  {{(11*f[1])/3 + f[1]/eps, f[1], -2*f[1], f[1]}, 
   {mono[1], mono[G[{0}, x]], mono[G[{1}, x]], mono[Log[mt2]]}}, 
 A2["2L", "++++", "Nlp2", "PolesUVIR"] -> 
  {{(11*f[2])/3 + f[2]/eps, f[2], -2*f[2], f[2]}, 
   {mono[1], mono[G[{0}, x]], mono[G[{1}, x]], mono[Log[mt2]]}}, 
 A3["2L", "++++", "Nlp2", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "++++", "Nlp2", "PolesUVIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_+++-_NcNh_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (4*(1 - x + x^2))/(3*(-1 + x)^2) + 4/(3*(-1 + y)) - 
    (4*x*y)/(3*(-1 + x)^2)}, A1["2L", "+++-", "NcNh", "PolesIR"] -> 
  {{f[1]/eps, (7*f[1])/4, (-2*f[1])/eps, (-7*f[1])/2, (-2*f[1])/eps, 
    (-7*f[1])/2, (2*f[1])/eps^2 + (14*f[1])/(3*eps), (49*f[1])/6 + f[1]/eps, 
    (-4*f[1])/3, (-7*f[1])/36 - f[1]/(6*eps), -f[1]/24, f[1]/12, f[1]/12, 
    -f[1]/6, f[1]/3}, {mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*Log[mt2]], 
    mono[Zeta[3]]}}, A2["2L", "+++-", "NcNh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["2L", "+++-", "NcNh", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "+++-", "NcNh", "PolesIR"] -> 
  {{f[1]/eps, (7*f[1])/4, (-2*f[1])/eps, (-7*f[1])/2, (-2*f[1])/eps, 
    (-7*f[1])/2, (2*f[1])/eps^2 + (14*f[1])/(3*eps), (49*f[1])/6 + f[1]/eps, 
    (-4*f[1])/3, (-7*f[1])/36 - f[1]/(6*eps), -f[1]/24, f[1]/12, f[1]/12, 
    -f[1]/6, f[1]/3}, {mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{1}, x]*Log[mt2]], mono[G[{1}, x]*Log[mt2]^2], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], mono[Log[mt2]], 
    mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*Log[mt2]], 
    mono[Zeta[3]]}}}


==> anc/A2L_+++-_NcNh_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (3 + 2*x - 6*x^2 + 2*x^3 + 3*x^4)/(3*(-1 + x)^2*(1 + x)^2) + 
    (-1 + 4*x - x^2)/(3*x*(-1 + y)) - 1/(3*y) + (2*x*y)/(3*(1 + x)^2) - 
    (4*x^2*y^2)/(3*(-1 + x)^2*(1 + x)^2), 
  f[2] -> (-4*x*(3 + 4*x^2 + x^4))/((-1 + x)*(1 + x)^5) - 
    (2*(-1 - 20*x - x^2 - 14*x^3 + 9*x^4 + x^6))/(3*(-1 + x)*(1 + x)^5) + 
    ((-4*x^2)/((-1 + x)*(1 + x)^5) + (2*x*(1 + 20*x + 14*x^2 + 14*x^3 + x^4))/
       (3*(-1 + x)*(1 + x)^5))*y - (4*x^3*y^2)/((-1 + x)*(1 + x)^5) - 
    (2*(1 - x + 2*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[3] -> (2*(-3 - 7*x - 6*x^2 + 6*x^3 + 7*x^4 + 3*x^5))/(3*(1 + x)^5) - 
    (8*x*(-1 + x^3)*y)/(3*(1 + x)^5) + (4*(-1 + x)*x^2*y^2)/(3*(1 + x)^5) - 
    2/(3*(-x + y)) + (2*x)/(3*(-1 + x*y)), 
  f[4] -> 4/3 + (2*(2 - x + x^2))/(3*(1 + x)*(-x + y)) + 
    (2*(1 - x + 2*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[5] -> -4/(3*(-1 + x)^2*(1 + x)^4) - (2*x)/((-1 + x)^2*(1 + x)^4) - 
    (2*x^2)/((-1 + x)^2*(1 + x)^4) + (16*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
    (2*x^4)/((-1 + x)^2*(1 + x)^4) - (2*x^5)/((-1 + x)^2*(1 + x)^4) - 
    (4*x^6)/(3*(-1 + x)^2*(1 + x)^4) + ((8*x)/(3*(-1 + x)^2*(1 + x)^4) - 
      (4*x^2)/((-1 + x)^2*(1 + x)^4) + (8*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
      (4*x^4)/((-1 + x)^2*(1 + x)^4) + (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*y + 
    ((-2*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (20*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
      (2*x^4)/(3*(-1 + x)^2*(1 + x)^4))*y^2, 
  f[6] -> -2/((-1 + x)^2*(1 + x)^4) - (4*x)/((-1 + x)^2*(1 + x)^4) - 
    (10*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (8*x^3)/((-1 + x)^2*(1 + x)^4) - 
    (10*x^4)/(3*(-1 + x)^2*(1 + x)^4) - (4*x^5)/((-1 + x)^2*(1 + x)^4) - 
    (2*x^6)/((-1 + x)^2*(1 + x)^4) + ((8*x)/(3*(-1 + x)^2*(1 + x)^4) - 
      (16*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (16*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
      (16*x^4)/(3*(-1 + x)^2*(1 + x)^4) + (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*
     y + (32*x^3*y^2)/(3*(-1 + x)^2*(1 + x)^4), 
  f[7] -> 2/3 - 2/(3*(-x + y)) - (2*x)/(3*(-1 + x*y)), 
  f[8] -> 1 - (2*(1 - 4*x + x^2))/(3*x*(-1 + y)) - 1/(3*y^2) + 
    (1 - 6*x + x^2)/(3*x*y), 
  f[9] -> 5/3 - (4*(1 - 4*x + x^2))/(3*x*(-1 + y)) - 1/(3*y^2) + 
    (1 - 10*x + x^2)/(3*x*y), f[10] -> (4*x*(5 + 2*x))/((-1 + x)*(1 + x)^5) + 
    (4*x*(-14 - 4*x + 8*x^2 + 2*x^3 + x^4))/(3*(-1 + x)*(1 + x)^5) + 
    ((8*x^2)/((-1 + x)*(1 + x)^5) - (8*x^2*(7 + 2*x + 4*x^2))/
       (3*(-1 + x)*(1 + x)^5))*y + (8*x^3*y^2)/((-1 + x)*(1 + x)^5) + 
    (4*(-1 + x)*x)/(3*(1 + x)*(-1 + x*y)), 
  f[11] -> (8*(-1 + x))/(3*(1 + x)*(-x + y)) - 
    (8*(-1 + x)*x)/(3*(1 + x)*(-1 + x*y)), 
  f[12] -> (-4*(-2 - 5*x - 5*x^2 + 5*x^3 + 5*x^4 + 2*x^5))/(3*(1 + x)^5) + 
    (4*x*(-3 + x - x^2 + 3*x^3)*y)/(3*(1 + x)^5) - 
    (8*(-1 + x)*x^2*y^2)/(3*(1 + x)^5) - (2*(-1 + x))/(3*(-x + y)) - 
    (2*(-1 + x))/(3*(-1 + x*y)), f[13] -> 4/(3*(-1 + x)^2*(1 + x)^4) + 
    (4*x)/(3*(-1 + x)^2*(1 + x)^4) - (16*x^3)/((-1 + x)^2*(1 + x)^4) + 
    (4*x^5)/(3*(-1 + x)^2*(1 + x)^4) + (4*x^6)/(3*(-1 + x)^2*(1 + x)^4) + 
    ((-8*x)/(3*(-1 + x)^2*(1 + x)^4) + (40*x^2)/(3*(-1 + x)^2*(1 + x)^4) + 
      (40*x^4)/(3*(-1 + x)^2*(1 + x)^4) - (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*
     y + ((4*x^2)/(3*(-1 + x)^2*(1 + x)^4) - 
      (40*x^3)/(3*(-1 + x)^2*(1 + x)^4) + (4*x^4)/(3*(-1 + x)^2*(1 + x)^4))*
     y^2, f[14] -> -4/3 - (2*(-1 + x))/(3*(-x + y)) + 
    (2*(-1 + x))/(3*(-1 + x*y)), 
  f[15] -> (x^2*(1 + x^2))/((-1 + x)^4*(1 + x)^2) + 
    (-1 + x - 2*x^3 + x^5 - x^6)/(3*(-1 + x)^4*(1 + x)^2) - 1/(3*(-1 + y)) - 
    (x*(1 + 10*x^2 + x^4)*y)/(3*(-1 + x)^4*(1 + x)^2) + 
    (2*x^2*(1 + x^2)*y^2)/((-1 + x)^4*(1 + x)^2) - 
    (4*x^3*y^3)/(3*(-1 + x)^4*(1 + x)^2), 
  f[16] -> (2*x*(-2 - 2*x - 11*x^2 + 4*x^3 + 5*x^4))/((-1 + x)^3*(1 + x)^5) - 
    (2*(-1 - 6*x - 2*x^2 - 33*x^3 + 7*x^4 + 4*x^5 - 2*x^6 + x^7))/
     (3*(-1 + x)^3*(1 + x)^5) + 
    ((-2*x^2*(2 + 2*x + 11*x^2))/((-1 + x)^3*(1 + x)^5) - 
      (2*x*(-1 - 6*x - 4*x^2 - 11*x^3 + 7*x^4 + 4*x^5))/
       (3*(-1 + x)^3*(1 + x)^5))*y + ((-4*x^3)/((-1 + x)^3*(1 + x)^5) + 
      (2*x^3*(17 + 4*x + 11*x^2))/(3*(-1 + x)^3*(1 + x)^5))*y^2 - 
    (4*x^4*y^3)/((-1 + x)^3*(1 + x)^5) + (2*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[17] -> (-5 - 2*x - 19*x^2 - 19*x^4 - 2*x^5 - 5*x^6)/
     ((-1 + x)*(1 + x)^5) + (2*(7 + 21*x^2 - 8*x^3 + 21*x^4 + 7*x^6))/
     (3*(-1 + x)*(1 + x)^5) + 
    ((-4*x*(1 + 2*x^2 + x^4))/((-1 + x)*(1 + x)^5) + 
      (2*x*(7 + 16*x^2 + 7*x^4))/(3*(-1 + x)*(1 + x)^5))*y + 
    ((-4*x^2*(1 + x^2))/((-1 + x)*(1 + x)^5) + (4*x^2*(1 - x + x^2))/
       (3*(-1 + x)*(1 + x)^5))*y^2 + (4*x^3*y^3)/(3*(-1 + x)*(1 + x)^5) - 
    ((-1 + x)*x)/(3*(1 + x)*(-x + y)) + (1 - x)/(3*(1 + x)*(-1 + x*y)), 
  f[18] -> (2*x)/(3*(-1 + x)^4*(1 + x)^4) - x^2/(3*(-1 + x)^4*(1 + x)^4) - 
    (4*x^3)/((-1 + x)^4*(1 + x)^4) + (2*x^4)/((-1 + x)^4*(1 + x)^4) - 
    (4*x^5)/((-1 + x)^4*(1 + x)^4) - x^6/(3*(-1 + x)^4*(1 + x)^4) + 
    (2*x^7)/(3*(-1 + x)^4*(1 + x)^4) + (-x/(3*(-1 + x)^4*(1 + x)^4) + 
      (2*x^2)/((-1 + x)^4*(1 + x)^4) - (5*x^3)/(3*(-1 + x)^4*(1 + x)^4) + 
      (16*x^4)/((-1 + x)^4*(1 + x)^4) - (5*x^5)/(3*(-1 + x)^4*(1 + x)^4) + 
      (2*x^6)/((-1 + x)^4*(1 + x)^4) - x^7/(3*(-1 + x)^4*(1 + x)^4))*y + 
    ((5*x^2)/(3*(-1 + x)^4*(1 + x)^4) - (10*x^3)/((-1 + x)^4*(1 + x)^4) + 
      (2*x^4)/(3*(-1 + x)^4*(1 + x)^4) - (10*x^5)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^6)/(3*(-1 + x)^4*(1 + x)^4))*y^2 + 
    ((-2*x^3)/(3*(-1 + x)^4*(1 + x)^4) + (20*x^4)/(3*(-1 + x)^4*(1 + x)^4) - 
      (2*x^5)/(3*(-1 + x)^4*(1 + x)^4))*y^3, 
  f[19] -> -(1 + x)^2/(3*(-1 + x)^2) - 2/(3*(-1 + y)) + x/(3*(-1 + x)^2*y) + 
    (x*y)/(-1 + x)^2, f[20] -> (4*x^3)/((-1 + x)^3*(1 + x)^5) + 
    (14*x^4)/(3*(-1 + x)^3*(1 + x)^5) + (14*x^5)/(3*(-1 + x)^3*(1 + x)^5) - 
    (4*x^6)/(3*(-1 + x)^3*(1 + x)^5) - (2*x^7)/((-1 + x)^3*(1 + x)^5) - 
    (2*x^8)/(3*(-1 + x)^3*(1 + x)^5) + ((-4*x^2)/((-1 + x)^3*(1 + x)^5) - 
      (14*x^3)/(3*(-1 + x)^3*(1 + x)^5) - (12*x^4)/((-1 + x)^3*(1 + x)^5) - 
      (4*x^5)/(3*(-1 + x)^3*(1 + x)^5) - (4*x^6)/(3*(-1 + x)^3*(1 + x)^5) + 
      (2*x^7)/(3*(-1 + x)^3*(1 + x)^5))*y + 
    ((22*x^3)/(3*(-1 + x)^3*(1 + x)^5) + (8*x^4)/(3*(-1 + x)^3*(1 + x)^5) + 
      (22*x^5)/(3*(-1 + x)^3*(1 + x)^5))*y^2 - 
    (4*x^4*y^3)/((-1 + x)^3*(1 + x)^5), f[21] -> -4/(3*(-1 + y)), 
  f[22] -> (-1 + 12*x - 2*x^2 + 24*x^3 - 2*x^4 + 12*x^5 - x^6)/
     ((-1 + x)*(1 + x)^5) + (4 - 30*x + 21*x^2 - 48*x^3 + 21*x^4 - 30*x^5 + 
      4*x^6)/(3*(-1 + x)*(1 + x)^5) + 
    ((4*x*(1 - x + 20*x^2 - x^3 + x^4))/(3*(-1 + x)*(1 + x)^5) + 
      (2*x*(1 + 6*x - 4*x^2 + 6*x^3 + x^4))/((-1 + x)*(1 + x)^5))*y + 
    ((-4*x^2*(1 + x^2))/((-1 + x)*(1 + x)^5) + (4*x^2*(1 - x + x^2))/
       (3*(-1 + x)*(1 + x)^5))*y^2 + (4*x^3*y^3)/(3*(-1 + x)*(1 + x)^5) + 
    ((-1 + x)*x)/(3*(1 + x)*(-x + y)) + (-1 + x)/(3*(1 + x)*(-1 + x*y)), 
  f[23] -> (2*(1 - x + x^2))/(3*(-1 + x)^2) - (2*x*y)/(3*(-1 + x)^2), 
  f[24] -> (2 - 5*x + 2*x^2)/(3*(-1 + x)^2) + 2/(-1 + y) + 
    x/(3*(-1 + x)^2*y^2) + (-1 + 4*x - x^2)/(3*(-1 + x)^2*y) - 
    (2*x*y)/(3*(-1 + x)^2)}, A1["2L", "+++-", "NcNh", "PolesUVIR"] -> 
  {{2*f[1] + f[1]/eps - (155*f[21])/24 + (f[21] - 2*f[23])/eps^3 + 
     (f[21]/8 - f[23]/4)/eps^2 + (155*f[23])/12, f[2], -2*f[2], 
    2*f[4] + f[21] - 2*f[23], f[2]/eps - f[3]/2 + f[5] + f[7]/2, 2*f[2], 
    -2*f[2], 4*f[2], -4*f[4] - 2*f[21] + 4*f[23], 
    f[3] + (-2*f[2] - f[4])/eps, -4*f[2], f[4]/eps - f[7] + f[8], 2*f[4], 
    f[5]/eps + f[6] + (f[21]/2 - f[23])/eps^2, -f[4] - f[21] + 2*f[23], 
    2*f[4] + 2*f[21] - 4*f[23], f[4]/eps - 2*f[5] - f[7], 
    f[7] + (-f[4] - f[21] + 2*f[23])/eps, -2*f[4] - 2*f[21] + 4*f[23], 
    2*f[5], (-5*f[21])/4 + (5*f[23])/2, 2*f[2] + f[4], 
    -2*f[2] + f[4] + f[21] - 2*f[23], -4*f[2] - 2*f[4], 
    4*f[2] - 2*f[4] - 2*f[21] + 4*f[23], -4*f[4] - 2*f[21] + 4*f[23], 2*f[4], 
    -4*f[4] - 2*f[21] + 4*f[23], 8*f[4] + 4*f[21] - 8*f[23], 
    8*f[4] + 4*f[21] - 8*f[23], (-2*f[4])/eps + 4*f[5] + 2*f[7], -4*f[4], 
    (-2*f[4])/eps + 2*f[7] - 2*f[8], -4*f[4], (-2*f[5])/eps - 2*f[6] + 
     (-f[21] + 2*f[23])/eps^2, -2*f[7] + (2*f[4] + 2*f[21] - 4*f[23])/eps, 
    4*f[4] + 4*f[21] - 8*f[23], -4*f[5], (5*f[21])/2 - 5*f[23], 
    f[8]/eps + f[9] + (-f[21] + 2*f[23])/eps^2, 2*f[4] + 2*f[21] - 4*f[23], 
    -4*f[4] - 4*f[21] + 8*f[23], -f[4] - f[21] + 2*f[23], 
    -f[4] - f[21] + 2*f[23], 2*f[4] + 2*f[21] - 4*f[23], 
    2*f[4] + 2*f[21] - 4*f[23], 2*f[8], (5*f[21])/2 - 5*f[23], 
    -f[4] - f[21] + 2*f[23], 2*f[4] + 2*f[21] - 4*f[23], 
    f[4] + f[21] - 2*f[23], f[4] + f[21] - 2*f[23], 
    -2*f[4] - 2*f[21] + 4*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    f[4] + f[21] - 2*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    f[4] + f[21] - 2*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    2*f[1] - f[21]/4 + f[23]/2, (-13*f[21])/6 + (13*f[23])/3, 
    (5*f[21])/3 - (10*f[23])/3, -f[3]/3 - f[5]/6 + f[7]/3 + (119*f[21])/144 + 
     ((2*f[2])/3 - f[21]/4 + f[23]/2)/eps - (119*f[23])/72, 
    -f[2]/6 + f[21]/24 - f[23]/12, (4*f[2])/3 + (2*f[4])/3, 
    (-4*f[2])/3 - f[4]/6 + (7*f[21])/12 - (7*f[23])/6, 
    (5*f[4])/6 + (3*f[21])/4 - (3*f[23])/2, (-2*f[4])/3 - (2*f[21])/3 + 
     (4*f[23])/3, (4*f[2])/3 - f[21]/2 + f[23], 5*f[2] - (23*f[21])/6 + 
     (23*f[23])/3}, {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{-1, 0, 0}, x]], 
    mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]*Log[mt2]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], 
    mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^2*Log[mt2]], 
    mono[Zeta[3]]}}, A2["2L", "+++-", "NcNh", "PolesUVIR"] -> 
  {{-2*f[1] - f[4] - 2*f[5] + 3*f[6] - f[7] - f[11]/2 + f[13] - f[14] - 
     f[21] + 6*f[23] + (-f[1] - f[4]/2 - f[5] + (3*f[6])/2 - f[7]/2 - 
       f[11]/4 + f[13]/2 - f[14]/2 - f[21]/2 + 3*f[23])/eps, f[10], -2*f[10], 
    f[11], f[10]/eps - f[12]/2 + f[13] + f[14]/2, 2*f[10], -2*f[10], 4*f[10], 
    -2*f[11], (-2*f[10] - f[11]/2)/eps + f[12], -4*f[10], 
    f[4] + f[7] - f[8] + f[11]/2 + f[11]/(2*eps) - f[21], f[11], 
    f[4] + 2*f[5] - 2*f[6] + f[7] + f[11]/2 + f[13] + f[13]/eps + f[14] - 
     2*f[23], -f[11]/2, f[11], f[11]/(2*eps) - 2*f[13] - f[14], 
    -f[11]/(2*eps) + f[14], -f[11], 2*f[13], 2*f[10] + f[11]/2, 
    -2*f[10] + f[11]/2, -4*f[10] - f[11], 4*f[10] - f[11], -2*f[11], f[11], 
    -2*f[11], 4*f[11], 4*f[11], -(f[11]/eps) + 4*f[13] + 2*f[14], -2*f[11], 
    -2*f[4] - 2*f[7] + 2*f[8] - f[11] - f[11]/eps + 2*f[21], -2*f[11], 
    -2*f[4] - 4*f[5] + 4*f[6] - 2*f[7] - f[11] - 2*f[13] - (2*f[13])/eps - 
     2*f[14] + 4*f[23], f[11]/eps - 2*f[14], 2*f[11], -4*f[13], 
    2*f[4] + 2*f[7] - f[9] + f[11] + 2*f[14] + 
     (f[4] + f[7] - f[8] + f[11]/2 + f[14] - f[21])/eps - 2*f[21], f[11], 
    -2*f[11], -f[11]/2, -f[11]/2, f[11], f[11], 2*f[4] + 2*f[7] - 2*f[8] + 
     f[11] + 2*f[14] - 2*f[21], -f[11]/2, f[11], f[11]/2, f[11]/2, -f[11], 
    -f[11], f[11]/2, -f[11], f[11]/2, -f[11], -2*f[1] - f[4] - 2*f[5] + 
     3*f[6] - f[7] - f[11]/2 + f[13] - f[14] - f[21] + 6*f[23], 
    (2*f[10])/(3*eps) - f[12]/3 - f[13]/6 + f[14]/3, -f[10]/6, 
    (4*f[10])/3 + f[11]/3, (-4*f[10])/3 - f[11]/12, (5*f[11])/12, -f[11]/3, 
    (4*f[10])/3, 5*f[10]}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}, 
 A3["2L", "+++-", "NcNh", "PolesUVIR"] -> 
  {{2*f[15] + f[15]/eps, f[16], -2*f[16], -f[11]/2 - 2*f[14] - 2*f[23], 
    -f[4]/4 - f[7]/4 - f[11]/16 + f[16]/eps - f[17]/2 + f[18] + f[23]/2, 
    2*f[16], -2*f[16], 4*f[16], f[11] + 4*f[14] + 4*f[23], 
    f[17] + (f[11]/4 + f[14] - 2*f[16] + f[23])/eps, -4*f[16], 
    f[4]/2 + f[7]/2 + f[11]/8 + f[19] + (-f[11]/4 - f[14] - f[23])/eps - 
     f[23], -f[11]/2 - 2*f[14] - 2*f[23], f[4]/12 + f[5]/3 - f[6]/4 + 
     f[7]/12 + f[11]/24 + f[14]/12 - (2*f[15])/3 + (4*f[18])/3 + f[18]/eps + 
     f[21]/6 - f[23]/2, f[11]/4 + f[14] + f[23], -f[11]/2 - 2*f[14] - 
     2*f[23], f[4]/2 + f[7]/2 + f[11]/8 - 2*f[18] + 
     (-f[11]/4 - f[14] - f[23])/eps - f[23], -f[4]/2 - f[7]/2 - f[11]/8 + 
     f[23] + (f[11]/4 + f[14] + f[23])/eps, f[11]/2 + 2*f[14] + 2*f[23], 
    2*f[18], -f[11]/4 - f[14] + 2*f[16] - f[23], -f[11]/4 - f[14] - 2*f[16] - 
     f[23], f[11]/2 + 2*f[14] - 4*f[16] + 2*f[23], 
    f[11]/2 + 2*f[14] + 4*f[16] + 2*f[23], f[11] + 4*f[14] + 4*f[23], 
    -f[11]/2 - 2*f[14] - 2*f[23], f[11] + 4*f[14] + 4*f[23], 
    -2*f[11] - 8*f[14] - 8*f[23], -2*f[11] - 8*f[14] - 8*f[23], 
    -f[4] - f[7] - f[11]/4 + 4*f[18] + 2*f[23] + 
     (f[11]/2 + 2*f[14] + 2*f[23])/eps, f[11] + 4*f[14] + 4*f[23], 
    -f[4] - f[7] - f[11]/4 - 2*f[19] + 2*f[23] + 
     (f[11]/2 + 2*f[14] + 2*f[23])/eps, f[11] + 4*f[14] + 4*f[23], 
    -f[4]/6 - (2*f[5])/3 + f[6]/2 - f[7]/6 - f[11]/12 - f[14]/6 + 
     (4*f[15])/3 - (8*f[18])/3 - (2*f[18])/eps - f[21]/3 + f[23], 
    f[4] + f[7] + f[11]/4 + (-f[11]/2 - 2*f[14] - 2*f[23])/eps - 2*f[23], 
    -f[11] - 4*f[14] - 4*f[23], -4*f[18], -f[4]/2 - f[7]/2 - f[11]/4 - 
     f[14]/2 + 2*f[19] + f[19]/eps, -f[11]/2 - 2*f[14] - 2*f[23], 
    f[11] + 4*f[14] + 4*f[23], f[11]/4 + f[14] + f[23], 
    f[11]/4 + f[14] + f[23], -f[11]/2 - 2*f[14] - 2*f[23], 
    -f[11]/2 - 2*f[14] - 2*f[23], 2*f[19], f[11]/4 + f[14] + f[23], 
    -f[11]/2 - 2*f[14] - 2*f[23], -f[11]/4 - f[14] - f[23], 
    -f[11]/4 - f[14] - f[23], f[11]/2 + 2*f[14] + 2*f[23], 
    f[11]/2 + 2*f[14] + 2*f[23], -f[11]/4 - f[14] - f[23], 
    f[11]/2 + 2*f[14] + 2*f[23], -f[11]/4 - f[14] - f[23], 
    f[11]/2 + 2*f[14] + 2*f[23], 2*f[15], -f[4]/6 - f[7]/6 - f[11]/24 + 
     (2*f[16])/(3*eps) - f[17]/3 - f[18]/6 + f[23]/3, -f[16]/6, 
    -f[11]/6 - (2*f[14])/3 + (4*f[16])/3 - (2*f[23])/3, 
    f[11]/24 + f[14]/6 - (4*f[16])/3 + f[23]/6, (-5*f[11])/24 - (5*f[14])/6 - 
     (5*f[23])/6, f[11]/6 + (2*f[14])/3 + (2*f[23])/3, (4*f[16])/3, 5*f[16]}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}, 
 A4["2L", "+++-", "NcNh", "PolesUVIR"] -> 
  {{-2*f[4] - 2*f[7] - f[11] - 2*f[14] + 2*f[15] + 2*f[19] - (227*f[21])/24 + 
     (f[21] - 2*f[23])/eps^3 + (f[21]/8 - f[23]/4)/eps^2 + (227*f[23])/12 + 
     (-f[4] - f[7] - f[11]/2 - f[14] + f[15] + f[19] - (3*f[21])/2 + 3*f[23])/
      eps, f[20], -2*f[20], f[21], (5*f[4])/4 - f[5] + (5*f[7])/4 + 
     (9*f[11])/16 - f[13]/2 + f[14] + f[18] + f[20]/eps - f[22]/2 - 
     (5*f[23])/2, 2*f[20], -2*f[20], 4*f[20], -2*f[21], 
    f[22] + (-2*f[20] - f[23])/eps, -4*f[20], (-5*f[4])/2 - (5*f[7])/2 - 
     (9*f[11])/8 - 2*f[14] + 3*f[23] + f[23]/eps + f[24], 2*f[23], 
    f[4]/12 - (5*f[5])/3 - f[6]/4 + f[7]/12 + f[11]/24 - f[13] + f[14]/12 - 
     (2*f[15])/3 + (4*f[18])/3 + f[21]/6 + (-f[5] - f[13]/2 + f[18] - f[23])/
      eps + (f[21]/2 - f[23])/eps^2 - (5*f[23])/2, -f[21] + f[23], 
    2*f[21] - 2*f[23], (-5*f[4])/2 + 2*f[5] - (5*f[7])/2 - (9*f[11])/8 + 
     f[13] - 2*f[14] - 2*f[18] + 5*f[23] + f[23]/eps, 
    (5*f[4])/2 + (5*f[7])/2 + (9*f[11])/8 + 2*f[14] - 3*f[23] + 
     (-f[21] + f[23])/eps, -2*f[21] + 2*f[23], -2*f[5] - f[13] + 2*f[18] - 
     2*f[23], (-5*f[21])/4 + (5*f[23])/2, 2*f[20] + f[23], 
    -2*f[20] + f[21] - f[23], -4*f[20] - 2*f[23], 
    4*f[20] - 2*f[21] + 2*f[23], -2*f[21], 2*f[23], -2*f[21], 4*f[21], 
    4*f[21], 5*f[4] - 4*f[5] + 5*f[7] + (9*f[11])/4 - 2*f[13] + 4*f[14] + 
     4*f[18] - 10*f[23] - (2*f[23])/eps, -4*f[23], 
    5*f[4] + 5*f[7] + (9*f[11])/4 + 4*f[14] - 6*f[23] - (2*f[23])/eps - 
     2*f[24], -4*f[23], -f[4]/6 + (10*f[5])/3 + f[6]/2 - f[7]/6 - f[11]/12 + 
     2*f[13] - f[14]/6 + (4*f[15])/3 - (8*f[18])/3 - f[21]/3 + 5*f[23] + 
     (2*f[5] + f[13] - 2*f[18] + 2*f[23])/eps + (-f[21] + 2*f[23])/eps^2, 
    -5*f[4] - 5*f[7] - (9*f[11])/4 - 4*f[14] + (2*f[21] - 2*f[23])/eps + 
     6*f[23], 4*f[21] - 4*f[23], 4*f[5] + 2*f[13] - 4*f[18] + 4*f[23], 
    (5*f[21])/2 - 5*f[23], (-7*f[4])/2 - (7*f[7])/2 - (7*f[11])/4 - 
     (7*f[14])/2 + 3*f[19] - 3*f[21] + 6*f[23] + (-f[21] + 2*f[23])/eps^2 + 
     f[24] + f[24]/eps, 2*f[21] - 2*f[23], -4*f[21] + 4*f[23], 
    -f[21] + f[23], -f[21] + f[23], 2*f[21] - 2*f[23], 2*f[21] - 2*f[23], 
    2*f[24], (5*f[21])/2 - 5*f[23], -f[21] + f[23], 2*f[21] - 2*f[23], 
    f[21] - f[23], f[21] - f[23], -2*f[21] + 2*f[23], -2*f[21] + 2*f[23], 
    f[21] - f[23], -2*f[21] + 2*f[23], f[21] - f[23], -2*f[21] + 2*f[23], 
    -2*f[4] - 2*f[7] - f[11] - 2*f[14] + 2*f[15] + 2*f[19] - (13*f[21])/4 + 
     (13*f[23])/2, (-13*f[21])/6 + (13*f[23])/3, (5*f[21])/3 - (10*f[23])/3, 
    (5*f[4])/6 + f[5]/6 + (5*f[7])/6 + (3*f[11])/8 + f[13]/12 + (2*f[14])/3 - 
     f[18]/6 + (119*f[21])/144 - f[22]/3 + ((2*f[20])/3 - f[21]/4 + f[23]/2)/
      eps - (179*f[23])/72, -f[20]/6 + f[21]/24 - f[23]/12, 
    (4*f[20])/3 + (2*f[23])/3, (-4*f[20])/3 + (7*f[21])/12 - (4*f[23])/3, 
    (3*f[21])/4 - (2*f[23])/3, (-2*f[21])/3 + (2*f[23])/3, 
    (4*f[20])/3 - f[21]/2 + f[23], 5*f[20] - (23*f[21])/6 + (23*f[23])/3}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{-1, 0, 0}, x]], 
    mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]*Log[mt2]], 
    mono[G[{1, 1, 0}, x]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, y]], 
    mono[G[{1}, y]*G[{1, 0}, x]], mono[G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*Log[mt2]], mono[G[{1}, y]*Log[mt2]^2], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Pi^2], 
    mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^2*Log[mt2]], 
    mono[Zeta[3]]}}}


==> anc/A2L_+++-_NcNl_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-56*x^2)/(9*(-1 + x)^2*(1 + x)^2) + (-383*x - 171*x^2 - 383*x^3)/
     (81*(-1 + x)^2*(1 + x)^2) - (595*(1 + x^4))/(162*(-1 + x)^2*(1 + x)^2) + 
    (-171 - 424*x - 171*x^2)/(162*x*(-1 + y)) - 19/(18*y) + 
    (x*(887 + 766*x + 887*x^2)*y)/(81*(-1 + x)^2*(1 + x)^2) - 
    (56*x^2*y^2)/(9*(-1 + x)^2*(1 + x)^2), 
  f[2] -> (2*x*(-1 - 2*x + x^2 + x^3))/((-1 + x)*(1 + x)^3) - 
    (2*x^2*y)/((-1 + x)*(1 + x)^3) - (2*(-x - x^2 + x^3))/
     ((1 + x)*(-1 + x*y)), f[3] -> (-3 + 3*x - 4*x^2 + 2*x^3 - x^4)/
     ((-1 + x)^2*(1 + x)^5) + (x*(407 - 40*x + 315*x^2 - 239*x^3 + 13*x^4 - 
       53*x^5 + 5*x^6))/(3*(-1 + x)^2*(1 + x)^5) + 
    (-28 - 1327*x + 127*x^2 - 619*x^3 + 830*x^4 - 93*x^5 - 23*x^6 - 52*x^7)/
     (9*(-1 + x)^2*(1 + x)^5) + 
    (-((x*(2 - x + x^2))/((-1 + x)^2*(1 + x)^5)) + 
      (x^2*(122 - 11*x - 40*x^2 - 48*x^3 + 5*x^4))/(3*(-1 + x)^2*(1 + x)^5) - 
      (x*(-89 + 619*x - 415*x^4 + 23*x^5))/(9*(-1 + x)^2*(1 + x)^5))*y + 
    (-(x^2/((-1 + x)^2*(1 + x)^5)) + (x^3*(61 - 43*x + 5*x^2))/
       (3*(-1 + x)^2*(1 + x)^5))*y^2 + (-19 + 37*x - 32*x^2)/
     (9*(1 + x)*(-1 + x*y)) + (4*(-1 + x))/(-1 + x - x^2 + x*y), 
  f[4] -> -4 - (4*(-1 + x + x^2))/(x*(1 + x)*(-x + y)) + 
    (4*x*(-1 - x + x^2))/((1 + x)*(-1 + x*y)), 
  f[5] -> (4*x*(3 + 4*x^2 + x^4))/((-1 + x)*(1 + x)^5) + 
    (2*(-1 - 20*x - x^2 - 14*x^3 + 9*x^4 + x^6))/(3*(-1 + x)*(1 + x)^5) + 
    ((4*x^2)/((-1 + x)*(1 + x)^5) - (2*x*(1 + 20*x + 14*x^2 + 14*x^3 + x^4))/
       (3*(-1 + x)*(1 + x)^5))*y + (4*x^3*y^2)/((-1 + x)*(1 + x)^5) + 
    (2*(1 - x + 2*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[6] -> (-2*(-2 + x + 3*x^2 + 4*x^4 - x^5 + 5*x^6))/
     ((-1 + x)^3*(1 + x)^4) + (2*(-5 + 19*x^2 + 26*x^3 + 12*x^4 + 2*x^5 + 
       11*x^6 + 26*x^7 + 5*x^8))/(3*(-1 + x)^3*(1 + x)^5) + 
    ((-2*x^2*(5 - 6*x + 5*x^2))/((-1 + x)^3*(1 + x)^3) - 
      (2*x*(5 - 17*x^2 - 17*x^4 + 5*x^6))/(3*(-1 + x)^3*(1 + x)^5))*y - 
    (8*x^4*y^2)/((-1 + x)^3*(1 + x)^5) + (-x + 3*x^2)/((-1 + x^2)*(-x + y)) + 
    (-4 + 17*x - 15*x^2 + 8*x^3)/(3*(-1 + x^2)*(-1 + x*y)), 
  f[7] -> 53/9 + 2/(-1 + y)^2 - (-1 + y)^(-1) - (16*x*y)/(3*(1 + x)^2) + 
    (32 - 37*x + 19*x^2)/(9*(1 + x)*(-x + y)) + (19 - 37*x + 32*x^2)/
     (9*(1 + x)*(-1 + x*y)) + (4*(1 - x + x^2))/(-1 + x - x^2 + x*y), 
  f[8] -> -4/3 - (2*(2 - x + x^2))/(3*(1 + x)*(-x + y)) - 
    (2*(1 - x + 2*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[9] -> (-43*x^2 + 96*x^3 - 43*x^4)/(9*(-1 + x)^2*(1 + x)^4) + 
    (-124 - 165*x - 72*x^2 + 400*x^3 - 72*x^4 - 165*x^5 - 124*x^6)/
     (27*(-1 + x)^2*(1 + x)^4) - 28/(27*(-1 + y)) + 
    (-(43*x^2 - 96*x^3 + 43*x^4)/(9*(-1 + x)^2*(1 + x)^4) + 
      (5*(62*x - 85*x^2 - 85*x^4 + 62*x^5))/(27*(-1 + x)^2*(1 + x)^4))*y - 
    (x^2*(43 - 250*x + 43*x^2)*y^2)/(9*(-1 + x)^2*(1 + x)^4), 
  f[10] -> (2*(x^2 - 14*x^3 + x^4))/(3*(-1 + x)^2*(1 + x)^4) + 
    (2*(11 + 24*x + 21*x^2 + 28*x^3 + 21*x^4 + 24*x^5 + 11*x^6))/
     (9*(-1 + x)^2*(1 + x)^4) + 10/(9*(-1 + y)) + 
    ((2*(x^2 - 14*x^3 + x^4))/(3*(-1 + x)^2*(1 + x)^4) - 
      (2*(17*x + 5*x^2 + 5*x^4 + 17*x^5))/(9*(-1 + x)^2*(1 + x)^4))*y + 
    (2*x^2*(1 - 10*x + x^2)*y^2)/(3*(-1 + x)^2*(1 + x)^4), 
  f[11] -> (10 + 9*x - 10*x^2 + 9*x^3 + 10*x^4)/(3*(-1 + x)*(1 + x)^3) - 
    (x*(3 + 14*x + 3*x^2)*y)/(3*(-1 + x)*(1 + x)^3) + 
    (2*(-1 + x)*(5 + x))/(3*(1 + x)*(-x + y)) + (2*(-1 + x)*(1 + 5*x))/
     (3*(1 + x)*(-1 + x*y)), f[12] -> 4 - (4*x*y)/(1 + x)^2 + 
    (2*(-x + 3*x^2))/((-1 + x^2)*(-x + y)) + (2*(-3 + x)*x)/
     ((-1 + x^2)*(-1 + x*y)), 
  f[13] -> (319 - 526*x + 319*x^2)/(54*(-1 + x)^2) + 
    (-75 + 248*x - 75*x^2)/(27*x*(-1 + y)) - 19/(18*y^2) + 
    (19*(1 - 6*x + x^2))/(18*x*y) - (56*x*y)/(27*(-1 + x)^2), 
  f[14] -> -(29 - 38*x + 29*x^2)/(9*(-1 + x)^2) + (2*(3 - 22*x + 3*x^2))/
     (9*x*(-1 + y)) + 1/(3*y^2) + (-1 + 6*x - x^2)/(3*x*y) + 
    (20*x*y)/(9*(-1 + x)^2), 
  f[15] -> (-2*x*(-2 - 3*x + 4*x^2 + 3*x^3))/((-1 + x)*(1 + x)^3) + 
    (4*x^2*y)/((-1 + x)*(1 + x)^3) + (2*(-1 + x)*(2*x + 3*x^2))/
     ((1 + x)*(-1 + x*y)), 
  f[16] -> (2152*x - 7694*x^2 + 11286*x^3 - 5634*x^4 + 2735*x^5 - 445*x^6)/
     (9*(-1 + x)^2*(1 + x)^5) + (-732*x + 2673*x^2 - 3955*x^3 + 1758*x^4 - 
      992*x^5 + 318*x^6 - 30*x^7)/(3*(-1 + x)^2*(1 + x)^5) + 
    (10 + 26*x - 20*x^2 - 12*x^3 + 6*x^4 + 27*x^5 - 18*x^6 + 21*x^7)/
     ((-1 + x)^2*(1 + x)^5) + ((-2*x^2*(3 - 2*x + 2*x^2)*(61 - 43*x + 5*x^2))/
       (3*(-1 + x)^2*(1 + x)^5) - (-1531*x^2 + 1544*x^3 - 1712*x^4 + 991*x^5)/
       (9*(-1 + x)^2*(1 + x)^5) + (-15*x - 4*x^2 + 4*x^3 + 9*x^6)/
       ((-1 + x)^2*(1 + x)^5))*y + ((2*x^2)/((-1 + x)^2*(1 + x)^5) - 
      (2*(61*x^3 - 43*x^4 + 5*x^5))/(3*(-1 + x)^2*(1 + x)^5))*y^2 + 
    (2*(-1 + x)*(-9 - 9*x + 16*x^2))/(9*x*(1 + x)*(-1 + x*y)) - 
    (4*(-1 + x)^3)/(-1 + x - x^2 + x*y)^2 + (2*(-1 + x)*(1 - 8*x + 2*x^2))/
     (x*(-1 + x - x^2 + x*y)), 
  f[17] -> 12 + (4*(-1 + x)*(3 + 2*x))/(x*(1 + x)*(-x + y)) - 
    (4*(-1 + x)*x*(2 + 3*x))/((1 + x)*(-1 + x*y)), 
  f[18] -> (-4*x*(5 + 2*x))/((-1 + x)*(1 + x)^5) - 
    (4*x*(-14 - 4*x + 8*x^2 + 2*x^3 + x^4))/(3*(-1 + x)*(1 + x)^5) + 
    ((-8*x^2)/((-1 + x)*(1 + x)^5) + (8*x^2*(7 + 2*x + 4*x^2))/
       (3*(-1 + x)*(1 + x)^5))*y - (8*x^3*y^2)/((-1 + x)*(1 + x)^5) - 
    (4*(-1 + x)*x)/(3*(1 + x)*(-1 + x*y)), 
  f[19] -> (-4*(-1 + x))/(3*(1 + x)*(-x + y)) + 
    (4*(-1 + x)*x)/(3*(1 + x)*(-1 + x*y)), 
  f[20] -> -4/(3*(-1 + x)^2*(1 + x)^4) - (4*x)/(3*(-1 + x)^2*(1 + x)^4) + 
    (16*x^3)/((-1 + x)^2*(1 + x)^4) - (4*x^5)/(3*(-1 + x)^2*(1 + x)^4) - 
    (4*x^6)/(3*(-1 + x)^2*(1 + x)^4) + ((8*x)/(3*(-1 + x)^2*(1 + x)^4) - 
      (40*x^2)/(3*(-1 + x)^2*(1 + x)^4) - (40*x^4)/(3*(-1 + x)^2*(1 + x)^4) + 
      (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*y + 
    ((-4*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (40*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
      (4*x^4)/(3*(-1 + x)^2*(1 + x)^4))*y^2, 
  f[21] -> (-2*(12 + 7*x - 18*x^2 + 7*x^3 + 12*x^4))/(3*(-1 + x)*(1 + x)^3) + 
    (2*x*(3 + 14*x + 3*x^2)*y)/(3*(-1 + x)*(1 + x)^3) - 
    (2*(-1 + x)*(11 + 3*x))/(3*(1 + x)*(-x + y)) - 
    (2*(-1 + x)*(3 + 11*x))/(3*(1 + x)*(-1 + x*y)), 
  f[22] -> (-2*(2 + x + 2*x^2))/(1 + x)^2 - (6*x*y)/(1 + x)^2 + 
    (2*(-7 + 19*x))/(3*(1 + x)*(-x + y)) - (2*x*(-19 + 7*x))/
     (3*(1 + x)*(-1 + x*y)) + (4*(-1 + x)^4*x)/(-1 + x - x^2 + x*y)^3 - 
    (2*(-1 + x)^2*(2 - 9*x + 2*x^2))/(-1 + x - x^2 + x*y)^2 - 
    (14*(-1 + x)^2)/(-1 + x - x^2 + x*y), 
  f[23] -> -10 + (8*x*y)/(1 + x)^2 + (2*(-5*x + x^2))/((1 + x)*(-x + y)) - 
    (2*(-1 + 5*x))/((1 + x)*(-1 + x*y)), 
  f[24] -> -103/18 + (25*(-1 + x)^2)/(9*x*(-1 + y)) + 19/(18*y^2) - 
    (19*(1 - 6*x + x^2))/(18*x*y) - (2*(-1 + x)^2)/(-1 + x - x^2 + x*y), 
  f[25] -> (8*(5 + 12*x + 5*x^2))/(3*(1 + x)^2) - (16*x*y)/(3*(1 + x)^2) + 
    (2*(-1 + x)*(-16 + 9*x + 9*x^2))/(9*(1 + x)*(-x + y)) + 
    (2*(-1 + x)*(-9 - 9*x + 16*x^2))/(9*x*(1 + x)*(-1 + x*y)) + 
    (4*(-1 + x)^4)/(-1 + x - x^2 + x*y)^2 - (2*(-1 + x)^2*(1 - 9*x + x^2))/
     (x*(-1 + x - x^2 + x*y)), 
  f[26] -> 1/3 - (2*(1 - 2*x + x^2))/(3*x*(-1 + y)) - 1/(3*y^2) + 
    (1 - 6*x + x^2)/(3*x*y), 
  f[27] -> (25*x^2*(1 + x^2))/(6*(-1 + x)^4*(1 + x)^2) + 
    (28*x - 19*x^3 + 28*x^5)/(9*(-1 + x)^4*(1 + x)^2) + 
    (-19 - 37*x - 37*x^5 - 19*x^6)/(18*(-1 + x)^4*(1 + x)^2) - 
    19/(18*(-1 + y)) + ((-131*x^3)/(9*(-1 + x)^4*(1 + x)^2) - 
      (37*(x + x^5))/(18*(-1 + x)^4*(1 + x)^2))*y + 
    (28*x^2*(1 + x^2)*y^2)/(3*(-1 + x)^4*(1 + x)^2) - 
    (56*x^3*y^3)/(9*(-1 + x)^4*(1 + x)^2), 
  f[28] -> (-2*x*(1 + 2*x - 3*x^2 - 6*x^3 + 3*x^4 + 4*x^5))/
     ((-1 + x)^3*(1 + x)^3) + (2*x^2*(-1 - 2*x + 3*x^2 + 2*x^3)*y)/
     ((-1 + x)^3*(1 + x)^3) - (2*x^3*y^2)/((-1 + x)^3*(1 + x)^3) + 
    (2*(x + 2*x^2))/(-1 + x*y), 
  f[29] -> (-595 - 1307*x + 4552*x^2 - 8377*x^3 + 10756*x^4 - 9642*x^5 + 
      9015*x^6 - 5085*x^7 - 424*x^8)/(9*(-1 + x)^4*(1 + x)^5) + 
    (610*x - 1650*x^2 + 3045*x^3 - 3679*x^4 + 2865*x^5 - 3031*x^6 + 
      1803*x^7 + 206*x^8 - 36*x^9)/(3*(-1 + x)^4*(1 + x)^5) + 
    (2*(28 - 34*x + 43*x^2 - 16*x^3 + 3*x^4 + 6*x^5 - 2*x^6 + 8*x^9))/
     ((-1 + x)^4*(1 + x)^5) + 
    (-((-27*x + 14*x^2 - 11*x^3 - 6*x^4 + 3*x^5)/((-1 + x)^4*(1 + x)^5)) + 
      (-370*x - 1145*x^2 + 2093*x^3 - 2317*x^4 + 2736*x^5 - 3030*x^6 + 
        68*x^7)/(9*(-1 + x)^4*(1 + x)^5) - (-366*x^2 + 746*x^3 - 1045*x^4 + 
        879*x^5 - 996*x^6 + 127*x^7 + 21*x^8)/(3*(-1 + x)^4*(1 + x)^5))*y + 
    ((-2*(-4*x^2 - x^3 + x^4))/((-1 + x)^4*(1 + x)^5) + 
      (-857*x^3 + 841*x^4 - 955*x^5 + 560*x^6)/(9*(-1 + x)^4*(1 + x)^5) - 
      (-183*x^3 + 251*x^4 - 223*x^5 + 96*x^6 + 6*x^7)/
       (3*(-1 + x)^4*(1 + x)^5))*y^2 + (-(x^3/((-1 + x)^4*(1 + x)^5)) + 
      (61*x^4 - 43*x^5 + 5*x^6)/(3*(-1 + x)^4*(1 + x)^5))*y^3 + 
    (-37 + 19*x)/(9*(1 + x)*(-1 + x*y)) - (4*(-1 + x)*x)/
     (-1 + x - x^2 + x*y)^2 + (2*(-3 + 4*x))/(-1 + x - x^2 + x*y), 
  f[30] -> (-2*x*(-2 - 2*x - 11*x^2 + 4*x^3 + 5*x^4))/
     ((-1 + x)^3*(1 + x)^5) + (2*(-1 - 6*x - 2*x^2 - 33*x^3 + 7*x^4 + 4*x^5 - 
       2*x^6 + x^7))/(3*(-1 + x)^3*(1 + x)^5) + 
    ((2*x^2*(2 + 2*x + 11*x^2))/((-1 + x)^3*(1 + x)^5) + 
      (2*x*(-1 - 6*x - 4*x^2 - 11*x^3 + 7*x^4 + 4*x^5))/
       (3*(-1 + x)^3*(1 + x)^5))*y + ((4*x^3)/((-1 + x)^3*(1 + x)^5) - 
      (2*x^3*(17 + 4*x + 11*x^2))/(3*(-1 + x)^3*(1 + x)^5))*y^2 + 
    (4*x^4*y^3)/((-1 + x)^3*(1 + x)^5) - (2*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[31] -> (-2*(-10 - 10*x + 18*x^2 - 11*x^3 + 110*x^4 + 38*x^5 + 114*x^6 + 
       18*x^7 + 32*x^8 + 7*x^9))/(3*(-1 + x)^5*(1 + x)^5) - 
    (2*(6 + 2*x - 12*x^2 + 14*x^3 - 32*x^4 - 30*x^5 - 44*x^6 + 3*x^7 - 
       12*x^8 - 3*x^9 + 2*x^10))/((-1 + x)^5*(1 + x)^5) + 
    ((-2*x*(-10 - 10*x + 28*x^2 + 6*x^3 + 82*x^4 + 18*x^5 + 32*x^6 + 7*x^7))/
       (3*(-1 + x)^5*(1 + x)^5) + (2*x*(-1 + 6*x^2 + 18*x^4 + 6*x^6 + 7*x^7 + 
         3*x^8))/((-1 + x)^5*(1 + x)^5))*y + 
    ((-14*x^3)/(3*(-1 + x)^3*(1 + x)^3) - (2*x^2*(1 - 7*x^2 - 7*x^4 + x^6))/
       ((-1 + x)^5*(1 + x)^5))*y^2 - (8*x^5*y^3)/((-1 + x)^5*(1 + x)^5) + 
    (2*(2*x + x^2))/((-1 + x^2)*(-x + y)) + (2*(-2 + 7*x + 4*x^2))/
     (3*(-1 + x^2)*(-1 + x*y)), f[32] -> (-2*x)/(3*(-1 + x)^4*(1 + x)^4) + 
    x^2/(3*(-1 + x)^4*(1 + x)^4) + (4*x^3)/((-1 + x)^4*(1 + x)^4) - 
    (2*x^4)/((-1 + x)^4*(1 + x)^4) + (4*x^5)/((-1 + x)^4*(1 + x)^4) + 
    x^6/(3*(-1 + x)^4*(1 + x)^4) - (2*x^7)/(3*(-1 + x)^4*(1 + x)^4) + 
    (x/(3*(-1 + x)^4*(1 + x)^4) - (2*x^2)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^3)/(3*(-1 + x)^4*(1 + x)^4) - (16*x^4)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^5)/(3*(-1 + x)^4*(1 + x)^4) - (2*x^6)/((-1 + x)^4*(1 + x)^4) + 
      x^7/(3*(-1 + x)^4*(1 + x)^4))*y + ((-5*x^2)/(3*(-1 + x)^4*(1 + x)^4) + 
      (10*x^3)/((-1 + x)^4*(1 + x)^4) - (2*x^4)/(3*(-1 + x)^4*(1 + x)^4) + 
      (10*x^5)/((-1 + x)^4*(1 + x)^4) - (5*x^6)/(3*(-1 + x)^4*(1 + x)^4))*
     y^2 + ((2*x^3)/(3*(-1 + x)^4*(1 + x)^4) - 
      (20*x^4)/(3*(-1 + x)^4*(1 + x)^4) + (2*x^5)/(3*(-1 + x)^4*(1 + x)^4))*
     y^3, f[33] -> (-11 + 6*x + 2*x^2 - 40*x^3 + 2*x^4 + 6*x^5 - 11*x^6)/
     ((-1 + x)^3*(1 + x)^3) + (23 + 14*x + x^2 + 42*x^3 + x^4 + 14*x^5 + 
      23*x^6)/(3*(-1 + x)^3*(1 + x)^3) + 
    (-((x*(1 + 2*x^2 + x^4))/((-1 + x)^3*(1 + x)^3)) + 
      (x*(23 + 14*x - 22*x^2 + 14*x^3 + 23*x^4))/(3*(-1 + x)^3*(1 + x)^3))*
     y + ((-14*x^3)/(3*(-1 + x)^3*(1 + x)^3) - (x^2*(1 + x^2))/
       ((-1 + x)^3*(1 + x)^3))*y^2 + (2*(6 + x))/(3*(-x + y)) - 
    (2*(1 + 6*x))/(3*(-1 + x*y)), 
  f[34] -> -(31 + 98*x + 31*x^2)/(18*(-1 + x)^2) - 25/(9*(-1 + y)) + 
    (19*x)/(18*(-1 + x)^2*y) + (47*x*y)/(6*(-1 + x)^2) - 
    (2*x)/(-1 + x - x^2 + x*y), f[35] -> (1 + x)^2/(3*(-1 + x)^2) + 
    2/(3*(-1 + y)) - x/(3*(-1 + x)^2*y) - (x*y)/(-1 + x)^2, 
  f[36] -> (2*x^4)/((-1 + x)^3*(1 + x)^3) - (2*x^5)/((-1 + x)^3*(1 + x)^3) - 
    (2*x^6)/((-1 + x)^3*(1 + x)^3) + ((-2*x^3)/((-1 + x)^3*(1 + x)^3) + 
      (4*x^4)/((-1 + x)^3*(1 + x)^3) + (2*x^5)/((-1 + x)^3*(1 + x)^3))*y - 
    (2*x^3*y^2)/((-1 + x)^3*(1 + x)^3), 
  f[37] -> -(x*(-244 + 389*x - 2000*x^2 + 4224*x^3 - 4164*x^4 + 3232*x^5 - 
        225*x^6 + 136*x^7 + 28*x^8))/(3*(-1 + x)^4*(1 + x)^5) + 
    (x*(-660 + 1068*x - 5805*x^2 + 12446*x^3 - 16362*x^4 + 13575*x^5 - 
       4280*x^6 + 394*x^7 + 56*x^8))/(9*(-1 + x)^4*(1 + x)^5) + 
    (2*(-1 - 4*x + 13*x^2 - 16*x^3 + 3*x^4 + 208*x^5 - 204*x^6 + 202*x^7 + 
       x^9))/((-1 + x)^4*(1 + x)^5) + 
    ((x*(-3 - 14*x + 11*x^2 + 6*x^3 - 3*x^4 + 202*x^5))/
       ((-1 + x)^4*(1 + x)^5) + (2*x^2*(-147 + 635*x - 1106*x^2 + 2212*x^3 - 
         1500*x^4 + 99*x^5 + 14*x^6))/(9*(-1 + x)^4*(1 + x)^5) - 
      (x^2*(-183 + 495*x - 822*x^2 + 1495*x^3 - 454*x^4 + 127*x^5 + 17*x^6))/
       (3*(-1 + x)^4*(1 + x)^5))*y + 
    ((-2*x^2*(-4 - x + x^2))/((-1 + x)^4*(1 + x)^5) + 
      (2*x^3*(-337 + 356*x - 470*x^2 + 280*x^3))/(9*(-1 + x)^4*(1 + x)^5) - 
      (2*x^3*(-61 + 104*x - 109*x^2 + 48*x^3 + 3*x^4))/
       (3*(-1 + x)^4*(1 + x)^5))*y^2 + (-(x^3/((-1 + x)^4*(1 + x)^5)) + 
      (x^4*(61 - 43*x + 5*x^2))/(3*(-1 + x)^4*(1 + x)^5))*y^3 + 
    (4*(-1 + x)*x)/(-1 + x - x^2 + x*y)^2 - 2/(-1 + x - x^2 + x*y), 
  f[38] -> (4*(1 - x + x^2))/(-1 + x)^2 - (4*x*y)/(-1 + x)^2, 
  f[39] -> (-4*x^3)/((-1 + x)^3*(1 + x)^5) - 
    (14*x^4)/(3*(-1 + x)^3*(1 + x)^5) - (14*x^5)/(3*(-1 + x)^3*(1 + x)^5) + 
    (4*x^6)/(3*(-1 + x)^3*(1 + x)^5) + (2*x^7)/((-1 + x)^3*(1 + x)^5) + 
    (2*x^8)/(3*(-1 + x)^3*(1 + x)^5) + ((4*x^2)/((-1 + x)^3*(1 + x)^5) + 
      (14*x^3)/(3*(-1 + x)^3*(1 + x)^5) + (12*x^4)/((-1 + x)^3*(1 + x)^5) + 
      (4*x^5)/(3*(-1 + x)^3*(1 + x)^5) + (4*x^6)/(3*(-1 + x)^3*(1 + x)^5) - 
      (2*x^7)/(3*(-1 + x)^3*(1 + x)^5))*y + 
    ((-22*x^3)/(3*(-1 + x)^3*(1 + x)^5) - (8*x^4)/(3*(-1 + x)^3*(1 + x)^5) - 
      (22*x^5)/(3*(-1 + x)^3*(1 + x)^5))*y^2 + 
    (4*x^4*y^3)/((-1 + x)^3*(1 + x)^5), 
  f[40] -> x/((-1 + x)^5*(1 + x)^5) - (6*x^3)/((-1 + x)^5*(1 + x)^5) + 
    (8*x^4)/(3*(-1 + x)^5*(1 + x)^5) + (34*x^5)/(3*(-1 + x)^5*(1 + x)^5) + 
    (8*x^6)/((-1 + x)^5*(1 + x)^5) - (26*x^7)/(3*(-1 + x)^5*(1 + x)^5) - 
    (4*x^8)/((-1 + x)^5*(1 + x)^5) + (7*x^9)/(3*(-1 + x)^5*(1 + x)^5) + 
    (4*x^10)/(3*(-1 + x)^5*(1 + x)^5) + 
    (x/((-1 + x)^5*(1 + x)^5) + (4*x^2)/((-1 + x)^5*(1 + x)^5) - 
      (8*x^3)/(3*(-1 + x)^5*(1 + x)^5) - (20*x^4)/(3*(-1 + x)^5*(1 + x)^5) - 
      (22*x^5)/((-1 + x)^5*(1 + x)^5) + (4*x^6)/(3*(-1 + x)^5*(1 + x)^5) + 
      (4*x^8)/(3*(-1 + x)^5*(1 + x)^5) - x^9/(3*(-1 + x)^5*(1 + x)^5))*y + 
    ((-2*x^2)/((-1 + x)^5*(1 + x)^5) - (14*x^3)/(3*(-1 + x)^5*(1 + x)^5) + 
      (14*x^4)/((-1 + x)^5*(1 + x)^5) + (28*x^5)/(3*(-1 + x)^5*(1 + x)^5) + 
      (14*x^6)/((-1 + x)^5*(1 + x)^5) - (14*x^7)/(3*(-1 + x)^5*(1 + x)^5) - 
      (2*x^8)/((-1 + x)^5*(1 + x)^5))*y^2 - 
    (8*x^5*y^3)/((-1 + x)^5*(1 + x)^5), 
  f[41] -> (37 - 79*x + 37*x^2)/(9*(-1 + x)^2) + 2/(-1 + y)^2 + 
    (3 - 4*x + 3*x^2)/((-1 + x)^2*(-1 + y)) - (x*(7 + 62*x + 7*x^2)*y)/
     (9*(-1 + x^2)^2) - (16*x^2*y^2)/(3*(-1 + x^2)^2) + 
    (4*(x - x^2 + x^3))/(-1 + x - x^2 + x*y)^2 + 
    (2*(1 - 2*x + x^2 - 2*x^3 + x^4))/((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[42] -> 2/(3*(-1 + x)^3*(1 + x)^3) + (11*x)/(3*(-1 + x)^3*(1 + x)^3) - 
    (5*x^2)/(3*(-1 + x)^3*(1 + x)^3) - (12*x^3)/((-1 + x)^3*(1 + x)^3) - 
    (5*x^4)/(3*(-1 + x)^3*(1 + x)^3) + (11*x^5)/(3*(-1 + x)^3*(1 + x)^3) + 
    (2*x^6)/(3*(-1 + x)^3*(1 + x)^3) + ((7*x)/(3*(-1 + x)^3*(1 + x)^3) + 
      (14*x^2)/(3*(-1 + x)^3*(1 + x)^3) - (2*x^3)/(3*(-1 + x)^3*(1 + x)^3) + 
      (14*x^4)/(3*(-1 + x)^3*(1 + x)^3) + (7*x^5)/(3*(-1 + x)^3*(1 + x)^3))*
     y + (-(x^2/((-1 + x)^3*(1 + x)^3)) - (14*x^3)/(3*(-1 + x)^3*(1 + x)^3) - 
      x^4/((-1 + x)^3*(1 + x)^3))*y^2, 
  f[43] -> (14 - x - 39*x^2 - x^3 + 14*x^4)/(3*(-1 + x^2)^2) + 
    4/(3*(-1 + y)) + (7*x*y)/(3*(-1 + x)^2) + (3*x^2*y^2)/(-1 + x^2)^2 - 
    (4*(-1 + x)^2*x^2)/(-1 + x - x^2 + x*y)^3 + (2*(2 - 5*x + 2*x^2))/
     (-1 + x - x^2 + x*y), f[44] -> -16/(3*(-1 + y)), 
  f[45] -> (-2*x)/((-1 + x)^2*(1 + x)^2) - (4*x^2)/((-1 + x)^2*(1 + x)^2) - 
    (2*x^3)/((-1 + x)^2*(1 + x)^2) + (2*x*(1 + x^2)*y)/
     ((-1 + x)^2*(1 + x)^2) - (4*x^2*y^2)/((-1 + x)^2*(1 + x)^2), 
  f[46] -> (-2*(4 - 17*x - 30*x^2 - 17*x^3 + 4*x^4))/(9*(-1 + x^2)^2) + 
    20/(9*(-1 + y)) - (34*x*y)/(9*(-1 + x)^2) + 
    (8*x^2*y^2)/(3*(-1 + x^2)^2) - (4*(-1 + x)^2*x)/(-1 + x - x^2 + x*y)^2 - 
    (2*(1 + x^2))/(-1 + x - x^2 + x*y), 
  f[47] -> -(26 - 35*x + 26*x^2)/(9*(-1 + x)^2) - 38/(9*(-1 + y)) - 
    x/(3*(-1 + x)^2*y^2) + (1 - 4*x + x^2)/(3*(-1 + x)^2*y) + 
    (26*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "NcNl", "Finite"] -> 
  {{f[1], f[2], f[3], f[4], f[5], f[6], f[7], f[8], f[9], f[10], f[11], 
    f[12], f[13], f[14], f[17], f[19], f[20], f[23], f[24], f[26], f[34], 
    f[35], f[38], f[44], f[46]}, {mono[1] - (6*mono[Log[mt2]])/19, 
    (-19*mono[Pi^4])/180 - (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{x}, y]])/3 + (8*mono[Pi^2*G[{-1, -1}, x]])/3 - 
     (4*mono[Pi^2*G[{-1, 0}, x]])/3 + (4*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     2*mono[Pi^2*G[{0, -1}, x]] - (11*mono[Pi^2*G[{0, 1}, x]])/3 + 
     (4*mono[Pi^2*G[{1, -1}, x]])/3 - mono[Pi^2*G[{1, 0}, x]] + 
     (2*mono[Pi^2*G[{1, 1}, x]])/3 - (2*mono[Pi^2*G[{x^(-1), 1}, y]])/3 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (2*mono[Pi^2*G[{x, 1}, y]])/3 + 
     (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] + 2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 
     mono[G[{x}, y]*G[{1, 0, 0}, x]] + 2*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + 4*mono[G[{-1, -1, 0, 0}, x]] - 
     8*mono[G[{-1, -1, 0, 1}, x]] - 4*mono[G[{-1, 0, 0, 0}, x]] + 
     8*mono[G[{-1, 0, 0, 1}, x]] + 2*mono[G[{-1, 0, 1, 0}, x]] - 
     4*mono[G[{-1, 0, 1, 1}, x]] + 2*mono[G[{-1, 1, 0, 0}, x]] - 
     4*mono[G[{-1, 1, 0, 1}, x]] - 3*mono[G[{0, -1, 0, 0}, x]] + 
     6*mono[G[{0, -1, 0, 1}, x]] + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]] - 5*mono[G[{0, 0, 1, 0}, x]] + 
     10*mono[G[{0, 0, 1, 1}, x]] - 4*mono[G[{0, 1, 0, 0}, x]] + 
     8*mono[G[{0, 1, 0, 1}, x]] + 5*mono[G[{0, 1, 1, 0}, x]] - 
     10*mono[G[{0, 1, 1, 1}, x]] + 2*mono[G[{1, -1, 0, 0}, x]] - 
     4*mono[G[{1, -1, 0, 1}, x]] - 3*mono[G[{1, 0, 0, 0}, x]] + 
     6*mono[G[{1, 0, 0, 1}, x]] + 3*mono[G[{1, 0, 1, 0}, x]] - 
     6*mono[G[{1, 0, 1, 1}, x]] + mono[G[{1, 1, 0, 0}, x]] - 
     2*mono[G[{1, 1, 0, 1}, x]] + 2*mono[G[{x^(-1), 0, 0, 1}, y]] - 
     2*mono[G[{x^(-1), 0, 1, 1}, y]] - 3*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     mono[G[{x^(-1), x, 0, 1}, y]] - 2*mono[G[{x^(-1), x, 1, 1}, y]] - 
     2*mono[G[{x, 0, 0, 1}, y]] + 2*mono[G[{x, 0, 1, 1}, y]] + 
     3*mono[G[{x, 1, 0, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + 4*mono[G[{-1}, x]*Zeta[3]] - 
     2*mono[G[{0}, x]*Zeta[3]] + 4*mono[G[{1}, x]*Zeta[3]] - 
     2*mono[G[{x^(-1)}, y]*Zeta[3]], (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 
     2*mono[G[{0, 1}, x]], (-4*mono[Pi^2])/9 + (13*mono[Pi^2*G[{0}, x]])/72 + 
     (13*mono[Pi^2*G[{1}, x]])/18 - (13*mono[Pi^2*G[{1}, y]])/36 - 
     (8*mono[G[{0}, x]*G[{1}, y]])/3 + (16*mono[G[{1}, x]*G[{1}, y]])/3 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] - 
     (13*mono[Pi^2*G[{y^(-1)}, x]])/36 + (2*mono[Pi^2*G[{-1, -1}, x]])/3 - 
     mono[Pi^2*G[{-1, 0}, x]]/3 + mono[Pi^2*G[{-1, 1}, x]]/3 - 
     (13*mono[G[{0}, x]*G[{0, 1}, y]])/24 + 
     (13*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/24 + 
     (13*mono[G[{y}, x]*G[{0, 1}, y]])/24 + mono[Pi^2*G[{1, -1}, x]]/3 + 
     (8*mono[G[{1, 0}, x]])/3 + mono[Pi^2*G[{1, 0}, x]]/6 + 
     (13*mono[G[{1}, y]*G[{1, 0}, x]])/12 - (16*mono[G[{1, 1}, x]])/3 + 
     (5*mono[Pi^2*G[{1, 1}, x]])/6 - (13*mono[G[{1}, y]*G[{1, 1}, x]])/6 - 
     (16*mono[G[{1, 1}, y]])/3 + (13*mono[G[{1}, x]*G[{1, 1}, y]])/6 - 
     (13*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/12 - 
     (13*mono[G[{y}, x]*G[{1, 1}, y]])/12 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - mono[Pi^2*G[{x^(-1), 1}, y]]/
      3 + mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 + 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     (13*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/24 + 
     (13*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/12 - 
     (13*mono[G[{1}, y]*G[{y, 0}, x]])/24 + (13*mono[G[{1}, y]*G[{y, 1}, x]])/
      12 - mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + (13*mono[G[{0, 0, 0}, x]])/24 + 
     mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] - 
     (13*mono[G[{0, 0, 1}, x]])/12 - 2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] + 
     (13*mono[G[{0, 0, 1}, y]])/24 - mono[G[{-1 + x^(-1) + x}, y]*
       G[{0, 1, 0}, x]] + 2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] - 
     (13*mono[G[{0, 1, 1}, y]])/12 + (13*mono[G[{1, 0, 0}, x]])/24 - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] - 
     (13*mono[G[{1, 0, 1}, x]])/12 + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] - 
     (13*mono[G[{1, 0, 1}, y]])/12 - (13*mono[G[{1, 1, 0}, x]])/12 - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/2 + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] + 
     (13*mono[G[{1, 1, 1}, x]])/6 + mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     (13*mono[G[{y^(-1), 0, 0}, x]])/24 + (13*mono[G[{y^(-1), 0, 1}, x]])/
      12 + (13*mono[G[{y^(-1), 1, 0}, x]])/24 - 
     (13*mono[G[{y^(-1), 1, 1}, x]])/12 + (13*mono[G[{y, 1, 0}, x]])/24 - 
     (13*mono[G[{y, 1, 1}, x]])/12 + mono[G[{-1, -1, 0, 0}, x]] - 
     2*mono[G[{-1, -1, 0, 1}, x]] - mono[G[{-1, 0, 0, 0}, x]] + 
     2*mono[G[{-1, 0, 0, 1}, x]] + mono[G[{-1, 0, 1, 0}, x]]/2 - 
     mono[G[{-1, 0, 1, 1}, x]] + mono[G[{-1, 1, 0, 0}, x]]/2 - 
     mono[G[{-1, 1, 0, 1}, x]] + mono[G[{1, -1, 0, 0}, x]]/2 - 
     mono[G[{1, -1, 0, 1}, x]] + (3*mono[G[{1, 0, 1, 0}, x]])/2 - 
     3*mono[G[{1, 0, 1, 1}, x]] + mono[G[{1, 1, 0, 0}, x]] - 
     2*mono[G[{1, 1, 0, 1}, x]] - (3*mono[G[{1, 1, 1, 0}, x]])/2 + 
     3*mono[G[{1, 1, 1, 1}, x]] - mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - mono[G[{x^(-1), 0, 1, 1}, y]] - 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + mono[G[{x^(-1), x, 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] + mono[G[{-1}, x]*Zeta[3]] + 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - mono[G[{x^(-1)}, y]*Zeta[3]] + 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], (4*mono[Pi^2*G[{1}, x]])/3 - 
     mono[G[{0, 0, 0}, x]] + 2*mono[G[{0, 0, 1}, x]] + 
     2*mono[G[{1, 0, 0}, x]] - 4*mono[G[{1, 0, 1}, x]] + 
     (2*mono[Pi^2*Log[mt2]])/3 + mono[G[{0, 0}, x]*Log[mt2]] - 
     2*mono[G[{0, 1}, x]*Log[mt2]] - 4*mono[Zeta[3]], 
    -mono[Pi^2*G[{0}, x]]/6 - mono[G[{0, 0, 0}, x]]/2 + 
     mono[G[{0, 0, 1}, x]] + mono[G[{0, 1, 0}, x]] - 
     2*mono[G[{0, 1, 1}, x]] + mono[Zeta[3]], 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]], (31*mono[Pi^2])/36 - 
     (7*mono[Pi^2*G[{0}, x]])/24 - mono[Pi^2*G[{1}, x]]/6 - 
     (5*mono[Pi^2*G[{1}, y]])/12 + (31*mono[G[{0}, x]*G[{1}, y]])/6 - 
     (31*mono[G[{1}, x]*G[{1}, y]])/3 + (7*mono[Pi^2*G[{y^(-1)}, x]])/12 + 
     (7*mono[G[{0}, x]*G[{0, 1}, y]])/8 - 
     (7*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/8 - 
     (7*mono[G[{y}, x]*G[{0, 1}, y]])/8 - (31*mono[G[{1, 0}, x]])/6 - 
     (7*mono[G[{1}, y]*G[{1, 0}, x]])/4 + (31*mono[G[{1, 1}, x]])/3 + 
     (7*mono[G[{1}, y]*G[{1, 1}, x]])/2 + (31*mono[G[{1, 1}, y]])/3 - 
     2*mono[G[{0}, x]*G[{1, 1}, y]] + mono[G[{1}, x]*G[{1, 1}, y]]/2 + 
     (7*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/4 + 
     (7*mono[G[{y}, x]*G[{1, 1}, y]])/4 + 
     (7*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/8 - 
     (7*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/4 + 
     (7*mono[G[{1}, y]*G[{y, 0}, x]])/8 - (7*mono[G[{1}, y]*G[{y, 1}, x]])/
      4 - (7*mono[G[{0, 0, 0}, x]])/8 + (7*mono[G[{0, 0, 1}, x]])/4 - 
     (7*mono[G[{0, 0, 1}, y]])/8 + (15*mono[G[{0, 1, 1}, y]])/4 - 
     (7*mono[G[{1, 0, 0}, x]])/8 + (7*mono[G[{1, 0, 1}, x]])/4 + 
     (15*mono[G[{1, 0, 1}, y]])/4 + (15*mono[G[{1, 1, 0}, x]])/4 - 
     (15*mono[G[{1, 1, 1}, x]])/2 - 8*mono[G[{1, 1, 1}, y]] + 
     (7*mono[G[{y^(-1), 0, 0}, x]])/8 - (7*mono[G[{y^(-1), 0, 1}, x]])/4 - 
     (7*mono[G[{y^(-1), 1, 0}, x]])/8 + (7*mono[G[{y^(-1), 1, 1}, x]])/4 - 
     (7*mono[G[{y, 1, 0}, x]])/8 + (7*mono[G[{y, 1, 1}, x]])/4 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + mono[G[{0, 1}, y]*Log[mt2]] + 
     mono[G[{1, 0}, x]*Log[mt2]] - 2*mono[G[{1, 1}, x]*Log[mt2]] - 
     2*mono[G[{1, 1}, y]*Log[mt2]], mono[Pi^2]/10 + mono[G[{0}, x]] - 
     (4*mono[Pi^2*G[{0}, x]])/5 - 2*mono[G[{1}, x]] - 
     (8*mono[Pi^2*G[{1}, x]])/5 + (4*mono[Pi^2*G[{1}, y]])/15 + 
     (16*mono[Pi^2*G[{y^(-1)}, x]])/15 + (8*mono[G[{0}, x]*G[{0, 1}, y]])/5 - 
     (8*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/5 - 
     (8*mono[G[{y}, x]*G[{0, 1}, y]])/5 + (3*mono[G[{1, 0}, x]])/5 - 
     (16*mono[G[{1}, y]*G[{1, 0}, x]])/5 - (6*mono[G[{1, 1}, x]])/5 + 
     (32*mono[G[{1}, y]*G[{1, 1}, x]])/5 - (32*mono[G[{1}, x]*G[{1, 1}, y]])/
      5 + (16*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/5 + 
     (16*mono[G[{y}, x]*G[{1, 1}, y]])/5 + 
     (8*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/5 - 
     (16*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/5 + 
     (8*mono[G[{1}, y]*G[{y, 0}, x]])/5 - (16*mono[G[{1}, y]*G[{y, 1}, x]])/
      5 - (8*mono[G[{0, 0, 0}, x]])/5 + (16*mono[G[{0, 0, 1}, x]])/5 - 
     (8*mono[G[{0, 0, 1}, y]])/5 + (16*mono[G[{0, 1, 1}, y]])/5 - 
     (8*mono[G[{1, 0, 0}, x]])/5 + (16*mono[G[{1, 0, 1}, x]])/5 + 
     (8*mono[G[{1, 0, 1}, y]])/5 + (16*mono[G[{1, 1, 0}, x]])/5 - 
     (32*mono[G[{1, 1, 1}, x]])/5 + (8*mono[G[{y^(-1), 0, 0}, x]])/5 - 
     (16*mono[G[{y^(-1), 0, 1}, x]])/5 - (8*mono[G[{y^(-1), 1, 0}, x]])/5 + 
     (16*mono[G[{y^(-1), 1, 1}, x]])/5 - (8*mono[G[{y, 1, 0}, x]])/5 + 
     (16*mono[G[{y, 1, 1}, x]])/5 + (36*mono[Log[mt2]])/95 + 
     (8*mono[Zeta[3]])/5, (67*mono[Pi^2])/20 - (293*mono[Pi^2*G[{0}, x]])/
      60 - (154*mono[Pi^2*G[{1}, x]])/15 + (92*mono[Pi^2*G[{1}, y]])/45 + 
     4*mono[G[{0}, x]*G[{1}, y]] - 8*mono[G[{1}, x]*G[{1}, y]] + 
     (601*mono[Pi^2*G[{y^(-1)}, x]])/90 + (601*mono[G[{0}, x]*G[{0, 1}, y]])/
      60 - (601*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/60 - 
     (601*mono[G[{y}, x]*G[{0, 1}, y]])/60 + (41*mono[G[{1, 0}, x]])/10 - 
     (601*mono[G[{1}, y]*G[{1, 0}, x]])/30 - (41*mono[G[{1, 1}, x]])/5 + 
     (601*mono[G[{1}, y]*G[{1, 1}, x]])/15 + 8*mono[G[{1, 1}, y]] - 
     (601*mono[G[{1}, x]*G[{1, 1}, y]])/15 + 
     (601*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/30 + 
     (601*mono[G[{y}, x]*G[{1, 1}, y]])/30 + 
     (601*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/60 - 
     (601*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/30 + 
     (601*mono[G[{1}, y]*G[{y, 0}, x]])/60 - 
     (601*mono[G[{1}, y]*G[{y, 1}, x]])/30 - (601*mono[G[{0, 0, 0}, x]])/60 + 
     (601*mono[G[{0, 0, 1}, x]])/30 - (601*mono[G[{0, 0, 1}, y]])/60 + 
     (601*mono[G[{0, 1, 1}, y]])/30 - (601*mono[G[{1, 0, 0}, x]])/60 + 
     (601*mono[G[{1, 0, 1}, x]])/30 + (323*mono[G[{1, 0, 1}, y]])/30 + 
     (601*mono[G[{1, 1, 0}, x]])/30 - (601*mono[G[{1, 1, 1}, x]])/15 + 
     (601*mono[G[{y^(-1), 0, 0}, x]])/60 - (601*mono[G[{y^(-1), 0, 1}, x]])/
      30 - (601*mono[G[{y^(-1), 1, 0}, x]])/60 + 
     (601*mono[G[{y^(-1), 1, 1}, x]])/30 - (601*mono[G[{y, 1, 0}, x]])/60 + 
     (601*mono[G[{y, 1, 1}, x]])/30 + (96*mono[Log[mt2]])/95 + 
     mono[G[{0}, x]*Log[mt2]] - 2*mono[G[{1}, x]*Log[mt2]] + 
     (139*mono[Zeta[3]])/15, (2*mono[Pi^2*G[{-1}, x]])/3 - 
     mono[Pi^2*G[{0}, x]]/6 + mono[Pi^2*G[{1}, x]]/3 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 0}, x]]/2 + 
     mono[G[{0, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]]/2 - 
     mono[G[{1, 0, 1}, x]] - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]], mono[Pi^2*G[{0}, x]]/12 + 
     mono[Pi^2*G[{1}, x]]/6 - mono[Pi^2*G[{1}, y]]/6 - 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 + mono[G[{1}, x]*G[{0, 1}, y]] + 
     mono[G[{0, 0, 0}, x]]/4 - mono[G[{0, 0, 1}, x]]/2 + 
     mono[G[{0, 0, 1}, y]] - mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 1}, y]] - 
     mono[Zeta[3]]/2, mono[Pi^2]/3 + (3*mono[Pi^2*G[{0}, x]])/2 + 
     3*mono[Pi^2*G[{1}, x]] + mono[G[{1}, y]] - mono[Pi^2*G[{1}, y]]/2 + 
     2*mono[G[{0}, x]*G[{1}, y]] - 4*mono[G[{1}, x]*G[{1}, y]] - 
     2*mono[Pi^2*G[{y^(-1)}, x]] - 3*mono[G[{0}, x]*G[{0, 1}, y]] + 
     3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 3*mono[G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1, 0}, x]] + 6*mono[G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1, 1}, x]] - 12*mono[G[{1}, y]*G[{1, 1}, x]] + 
     4*mono[G[{1, 1}, y]] + 12*mono[G[{1}, x]*G[{1, 1}, y]] - 
     6*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 6*mono[G[{y}, x]*G[{1, 1}, y]] - 
     3*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     6*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 3*mono[G[{1}, y]*G[{y, 0}, x]] + 
     6*mono[G[{1}, y]*G[{y, 1}, x]] + 3*mono[G[{0, 0, 0}, x]] - 
     6*mono[G[{0, 0, 1}, x]] + 3*mono[G[{0, 0, 1}, y]] - 
     6*mono[G[{0, 1, 1}, y]] + 3*mono[G[{1, 0, 0}, x]] - 
     6*mono[G[{1, 0, 1}, x]] - 3*mono[G[{1, 0, 1}, y]] - 
     6*mono[G[{1, 1, 0}, x]] + 12*mono[G[{1, 1, 1}, x]] - 
     3*mono[G[{y^(-1), 0, 0}, x]] + 6*mono[G[{y^(-1), 0, 1}, x]] + 
     3*mono[G[{y^(-1), 1, 0}, x]] - 6*mono[G[{y^(-1), 1, 1}, x]] + 
     3*mono[G[{y, 1, 0}, x]] - 6*mono[G[{y, 1, 1}, x]] - 3*mono[Zeta[3]], 
    (-761*mono[Pi^2])/180 + (529*mono[Pi^2*G[{0}, x]])/40 + 
     (136*mono[Pi^2*G[{1}, x]])/5 - (151*mono[Pi^2*G[{1}, y]])/30 - 
     (97*mono[G[{0}, x]*G[{1}, y]])/6 + (97*mono[G[{1}, x]*G[{1}, y]])/3 - 
     (1073*mono[Pi^2*G[{y^(-1)}, x]])/60 - 
     (1073*mono[G[{0}, x]*G[{0, 1}, y]])/40 + 
     (1073*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/40 + 
     (1073*mono[G[{y}, x]*G[{0, 1}, y]])/40 + (359*mono[G[{1, 0}, x]])/30 + 
     (1073*mono[G[{1}, y]*G[{1, 0}, x]])/20 - (359*mono[G[{1, 1}, x]])/15 - 
     (1073*mono[G[{1}, y]*G[{1, 1}, x]])/10 - (91*mono[G[{1, 1}, y]])/3 + 
     (1073*mono[G[{1}, x]*G[{1, 1}, y]])/10 - 
     (1073*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/20 - 
     (1073*mono[G[{y}, x]*G[{1, 1}, y]])/20 - 
     (1073*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/40 + 
     (1073*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/20 - 
     (1073*mono[G[{1}, y]*G[{y, 0}, x]])/40 + 
     (1073*mono[G[{1}, y]*G[{y, 1}, x]])/20 + (1073*mono[G[{0, 0, 0}, x]])/
      40 - (1073*mono[G[{0, 0, 1}, x]])/20 + (1073*mono[G[{0, 0, 1}, y]])/
      40 - (1073*mono[G[{0, 1, 1}, y]])/20 + (1073*mono[G[{1, 0, 0}, x]])/
      40 - (1073*mono[G[{1, 0, 1}, x]])/20 - (559*mono[G[{1, 0, 1}, y]])/20 - 
     (1073*mono[G[{1, 1, 0}, x]])/20 + (1073*mono[G[{1, 1, 1}, x]])/10 - 
     (1073*mono[G[{y^(-1), 0, 0}, x]])/40 + (1073*mono[G[{y^(-1), 0, 1}, x]])/
      20 + (1073*mono[G[{y^(-1), 1, 0}, x]])/40 - 
     (1073*mono[G[{y^(-1), 1, 1}, x]])/20 + (1073*mono[G[{y, 1, 0}, x]])/40 - 
     (1073*mono[G[{y, 1, 1}, x]])/20 + (18*mono[Log[mt2]])/95 + 
     mono[G[{1}, y]*Log[mt2]] - (257*mono[Zeta[3]])/10, 
    (-4*mono[Pi^2])/27 + (13*mono[Pi^2*G[{0}, x]])/216 + 
     (13*mono[Pi^2*G[{1}, x]])/54 - (13*mono[Pi^2*G[{1}, y]])/108 - 
     (8*mono[G[{0}, x]*G[{1}, y]])/9 + (16*mono[G[{1}, x]*G[{1}, y]])/9 - 
     (13*mono[Pi^2*G[{y^(-1)}, x]])/108 - (13*mono[G[{0}, x]*G[{0, 1}, y]])/
      72 + (13*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/72 + 
     (13*mono[G[{y}, x]*G[{0, 1}, y]])/72 + (8*mono[G[{1, 0}, x]])/9 + 
     (13*mono[G[{1}, y]*G[{1, 0}, x]])/36 - (16*mono[G[{1, 1}, x]])/9 - 
     (13*mono[G[{1}, y]*G[{1, 1}, x]])/18 - (16*mono[G[{1, 1}, y]])/9 + 
     (13*mono[G[{1}, x]*G[{1, 1}, y]])/18 - 
     (13*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/36 - 
     (13*mono[G[{y}, x]*G[{1, 1}, y]])/36 - 
     (13*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/72 + 
     (13*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/36 - 
     (13*mono[G[{1}, y]*G[{y, 0}, x]])/72 + (13*mono[G[{1}, y]*G[{y, 1}, x]])/
      36 + (13*mono[G[{0, 0, 0}, x]])/72 - (13*mono[G[{0, 0, 1}, x]])/36 + 
     (13*mono[G[{0, 0, 1}, y]])/72 - (13*mono[G[{0, 1, 1}, y]])/36 + 
     (13*mono[G[{1, 0, 0}, x]])/72 - (13*mono[G[{1, 0, 1}, x]])/36 - 
     (13*mono[G[{1, 0, 1}, y]])/36 - (13*mono[G[{1, 1, 0}, x]])/36 + 
     (13*mono[G[{1, 1, 1}, x]])/18 - (13*mono[G[{y^(-1), 0, 0}, x]])/72 + 
     (13*mono[G[{y^(-1), 0, 1}, x]])/36 + (13*mono[G[{y^(-1), 1, 0}, x]])/
      72 - (13*mono[G[{y^(-1), 1, 1}, x]])/36 + (13*mono[G[{y, 1, 0}, x]])/
      72 - (13*mono[G[{y, 1, 1}, x]])/36, (-17*mono[Pi^2])/36 - 
     (25*mono[Pi^2*G[{0}, x]])/72 - (25*mono[Pi^2*G[{1}, x]])/18 + 
     (25*mono[Pi^2*G[{1}, y]])/36 - (17*mono[G[{0}, x]*G[{1}, y]])/6 + 
     (17*mono[G[{1}, x]*G[{1}, y]])/3 + (25*mono[Pi^2*G[{y^(-1)}, x]])/36 + 
     (25*mono[G[{0}, x]*G[{0, 1}, y]])/24 - 
     (25*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/24 - 
     (25*mono[G[{y}, x]*G[{0, 1}, y]])/24 + (17*mono[G[{1, 0}, x]])/6 - 
     (25*mono[G[{1}, y]*G[{1, 0}, x]])/12 - (17*mono[G[{1, 1}, x]])/3 + 
     (25*mono[G[{1}, y]*G[{1, 1}, x]])/6 - (17*mono[G[{1, 1}, y]])/3 - 
     (25*mono[G[{1}, x]*G[{1, 1}, y]])/6 + 
     (25*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/12 + 
     (25*mono[G[{y}, x]*G[{1, 1}, y]])/12 + 
     (25*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/24 - 
     (25*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/12 + 
     (25*mono[G[{1}, y]*G[{y, 0}, x]])/24 - (25*mono[G[{1}, y]*G[{y, 1}, x]])/
      12 - (25*mono[G[{0, 0, 0}, x]])/24 + (25*mono[G[{0, 0, 1}, x]])/12 - 
     (25*mono[G[{0, 0, 1}, y]])/24 + (25*mono[G[{0, 1, 1}, y]])/12 - 
     (25*mono[G[{1, 0, 0}, x]])/24 + (25*mono[G[{1, 0, 1}, x]])/12 + 
     (25*mono[G[{1, 0, 1}, y]])/12 + (25*mono[G[{1, 1, 0}, x]])/12 - 
     (25*mono[G[{1, 1, 1}, x]])/6 + (25*mono[G[{y^(-1), 0, 0}, x]])/24 - 
     (25*mono[G[{y^(-1), 0, 1}, x]])/12 - (25*mono[G[{y^(-1), 1, 0}, x]])/
      24 + (25*mono[G[{y^(-1), 1, 1}, x]])/12 - (25*mono[G[{y, 1, 0}, x]])/
      24 + (25*mono[G[{y, 1, 1}, x]])/12, (16*mono[Pi^2])/15 - 
     (23*mono[Pi^2*G[{0}, x]])/40 - (7*mono[Pi^2*G[{1}, x]])/5 + 
     (2*mono[Pi^2*G[{1}, y]])/5 + 2*mono[G[{0}, x]*G[{1}, y]] - 
     4*mono[G[{1}, x]*G[{1}, y]] + (17*mono[Pi^2*G[{y^(-1)}, x]])/20 + 
     (51*mono[G[{0}, x]*G[{0, 1}, y]])/40 - 
     (51*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/40 - 
     (51*mono[G[{y}, x]*G[{0, 1}, y]])/40 + (2*mono[G[{1, 0}, x]])/5 - 
     (51*mono[G[{1}, y]*G[{1, 0}, x]])/20 - (4*mono[G[{1, 1}, x]])/5 + 
     (51*mono[G[{1}, y]*G[{1, 1}, x]])/10 + 4*mono[G[{1, 1}, y]] - 
     (51*mono[G[{1}, x]*G[{1, 1}, y]])/10 + 
     (51*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/20 + 
     (51*mono[G[{y}, x]*G[{1, 1}, y]])/20 + 
     (51*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/40 - 
     (51*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/20 + 
     (51*mono[G[{1}, y]*G[{y, 0}, x]])/40 - (51*mono[G[{1}, y]*G[{y, 1}, x]])/
      20 - (51*mono[G[{0, 0, 0}, x]])/40 + (51*mono[G[{0, 0, 1}, x]])/20 - 
     (51*mono[G[{0, 0, 1}, y]])/40 + (51*mono[G[{0, 1, 1}, y]])/20 - 
     (51*mono[G[{1, 0, 0}, x]])/40 + (51*mono[G[{1, 0, 1}, x]])/20 + 
     (33*mono[G[{1, 0, 1}, y]])/20 + (51*mono[G[{1, 1, 0}, x]])/20 - 
     (51*mono[G[{1, 1, 1}, x]])/10 + (51*mono[G[{y^(-1), 0, 0}, x]])/40 - 
     (51*mono[G[{y^(-1), 0, 1}, x]])/20 - (51*mono[G[{y^(-1), 1, 0}, x]])/
      40 + (51*mono[G[{y^(-1), 1, 1}, x]])/20 - (51*mono[G[{y, 1, 0}, x]])/
      40 + (51*mono[G[{y, 1, 1}, x]])/20 - (36*mono[Log[mt2]])/95 + 
     (9*mono[Zeta[3]])/10, mono[Pi^2]/9 - mono[Pi^2*G[{0}, x]]/24 - 
     mono[Pi^2*G[{1}, x]]/6 + mono[Pi^2*G[{1}, y]]/12 + 
     (2*mono[G[{0}, x]*G[{1}, y]])/3 - (4*mono[G[{1}, x]*G[{1}, y]])/3 + 
     mono[Pi^2*G[{y^(-1)}, x]]/12 + mono[G[{0}, x]*G[{0, 1}, y]]/8 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/8 - mono[G[{y}, x]*G[{0, 1}, y]]/8 - 
     (2*mono[G[{1, 0}, x]])/3 - mono[G[{1}, y]*G[{1, 0}, x]]/4 + 
     (4*mono[G[{1, 1}, x]])/3 + mono[G[{1}, y]*G[{1, 1}, x]]/2 + 
     (4*mono[G[{1, 1}, y]])/3 - mono[G[{1}, x]*G[{1, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/4 + mono[G[{y}, x]*G[{1, 1}, y]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/8 - mono[G[{1}, y]*G[{y^(-1), 1}, x]]/
      4 + mono[G[{1}, y]*G[{y, 0}, x]]/8 - mono[G[{1}, y]*G[{y, 1}, x]]/4 - 
     mono[G[{0, 0, 0}, x]]/8 + mono[G[{0, 0, 1}, x]]/4 - 
     mono[G[{0, 0, 1}, y]]/8 + mono[G[{0, 1, 1}, y]]/4 - 
     mono[G[{1, 0, 0}, x]]/8 + mono[G[{1, 0, 1}, x]]/4 + 
     mono[G[{1, 0, 1}, y]]/4 + mono[G[{1, 1, 0}, x]]/4 - 
     mono[G[{1, 1, 1}, x]]/2 + mono[G[{y^(-1), 0, 0}, x]]/8 - 
     mono[G[{y^(-1), 0, 1}, x]]/4 - mono[G[{y^(-1), 1, 0}, x]]/8 + 
     mono[G[{y^(-1), 1, 1}, x]]/4 - mono[G[{y, 1, 0}, x]]/8 + 
     mono[G[{y, 1, 1}, x]]/4, mono[Pi^2]/3 + (3*mono[Pi^2*G[{0}, x]])/2 + 
     3*mono[Pi^2*G[{1}, x]] - mono[Pi^2*G[{1}, y]]/2 + 
     2*mono[G[{0}, x]*G[{1}, y]] - 4*mono[G[{1}, x]*G[{1}, y]] - 
     2*mono[Pi^2*G[{y^(-1)}, x]] - 3*mono[G[{0}, x]*G[{0, 1}, y]] + 
     3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 3*mono[G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1, 0}, x]] + 6*mono[G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1, 1}, x]] - 12*mono[G[{1}, y]*G[{1, 1}, x]] + 
     4*mono[G[{1, 1}, y]] + 12*mono[G[{1}, x]*G[{1, 1}, y]] - 
     6*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 6*mono[G[{y}, x]*G[{1, 1}, y]] - 
     3*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     6*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 3*mono[G[{1}, y]*G[{y, 0}, x]] + 
     6*mono[G[{1}, y]*G[{y, 1}, x]] + 3*mono[G[{0, 0, 0}, x]] - 
     6*mono[G[{0, 0, 1}, x]] + 3*mono[G[{0, 0, 1}, y]] - 
     6*mono[G[{0, 1, 1}, y]] + 3*mono[G[{1, 0, 0}, x]] - 
     6*mono[G[{1, 0, 1}, x]] - 3*mono[G[{1, 0, 1}, y]] - 
     6*mono[G[{1, 1, 0}, x]] + 12*mono[G[{1, 1, 1}, x]] - 
     3*mono[G[{y^(-1), 0, 0}, x]] + 6*mono[G[{y^(-1), 0, 1}, x]] + 
     3*mono[G[{y^(-1), 1, 0}, x]] - 6*mono[G[{y^(-1), 1, 1}, x]] + 
     3*mono[G[{y, 1, 0}, x]] - 6*mono[G[{y, 1, 1}, x]] - 3*mono[Zeta[3]], 
    (-761*mono[Pi^2])/180 + (529*mono[Pi^2*G[{0}, x]])/40 + 
     (136*mono[Pi^2*G[{1}, x]])/5 - (151*mono[Pi^2*G[{1}, y]])/30 - 
     (97*mono[G[{0}, x]*G[{1}, y]])/6 + (97*mono[G[{1}, x]*G[{1}, y]])/3 - 
     (1073*mono[Pi^2*G[{y^(-1)}, x]])/60 - 
     (1073*mono[G[{0}, x]*G[{0, 1}, y]])/40 + 
     (1073*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/40 + 
     (1073*mono[G[{y}, x]*G[{0, 1}, y]])/40 + (359*mono[G[{1, 0}, x]])/30 + 
     (1073*mono[G[{1}, y]*G[{1, 0}, x]])/20 - (359*mono[G[{1, 1}, x]])/15 - 
     (1073*mono[G[{1}, y]*G[{1, 1}, x]])/10 - (97*mono[G[{1, 1}, y]])/3 + 
     (1073*mono[G[{1}, x]*G[{1, 1}, y]])/10 - 
     (1073*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/20 - 
     (1073*mono[G[{y}, x]*G[{1, 1}, y]])/20 - 
     (1073*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/40 + 
     (1073*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/20 - 
     (1073*mono[G[{1}, y]*G[{y, 0}, x]])/40 + 
     (1073*mono[G[{1}, y]*G[{y, 1}, x]])/20 + (1073*mono[G[{0, 0, 0}, x]])/
      40 - (1073*mono[G[{0, 0, 1}, x]])/20 + (1073*mono[G[{0, 0, 1}, y]])/
      40 - (1073*mono[G[{0, 1, 1}, y]])/20 + (1073*mono[G[{1, 0, 0}, x]])/
      40 - (1073*mono[G[{1, 0, 1}, x]])/20 - (559*mono[G[{1, 0, 1}, y]])/20 - 
     (1073*mono[G[{1, 1, 0}, x]])/20 + (1073*mono[G[{1, 1, 1}, x]])/10 - 
     (1073*mono[G[{y^(-1), 0, 0}, x]])/40 + (1073*mono[G[{y^(-1), 0, 1}, x]])/
      20 + (1073*mono[G[{y^(-1), 1, 0}, x]])/40 - 
     (1073*mono[G[{y^(-1), 1, 1}, x]])/20 + (1073*mono[G[{y, 1, 0}, x]])/40 - 
     (1073*mono[G[{y, 1, 1}, x]])/20 + (18*mono[Log[mt2]])/95 - 
     (257*mono[Zeta[3]])/10, (3*mono[Pi^2*G[{0}, x]])/2 + 
     3*mono[Pi^2*G[{1}, x]] - mono[Pi^2*G[{1}, y]]/2 - 
     2*mono[Pi^2*G[{y^(-1)}, x]] - 3*mono[G[{0}, x]*G[{0, 1}, y]] + 
     3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 3*mono[G[{y}, x]*G[{0, 1}, y]] + 
     6*mono[G[{1}, y]*G[{1, 0}, x]] - 12*mono[G[{1}, y]*G[{1, 1}, x]] + 
     12*mono[G[{1}, x]*G[{1, 1}, y]] - 6*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     6*mono[G[{y}, x]*G[{1, 1}, y]] - 3*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     6*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 3*mono[G[{1}, y]*G[{y, 0}, x]] + 
     6*mono[G[{1}, y]*G[{y, 1}, x]] + 3*mono[G[{0, 0, 0}, x]] - 
     6*mono[G[{0, 0, 1}, x]] + 3*mono[G[{0, 0, 1}, y]] - 
     6*mono[G[{0, 1, 1}, y]] + 3*mono[G[{1, 0, 0}, x]] - 
     6*mono[G[{1, 0, 1}, x]] - 3*mono[G[{1, 0, 1}, y]] - 
     6*mono[G[{1, 1, 0}, x]] + 12*mono[G[{1, 1, 1}, x]] - 
     3*mono[G[{y^(-1), 0, 0}, x]] + 6*mono[G[{y^(-1), 0, 1}, x]] + 
     3*mono[G[{y^(-1), 1, 0}, x]] - 6*mono[G[{y^(-1), 1, 1}, x]] + 
     3*mono[G[{y, 1, 0}, x]] - 6*mono[G[{y, 1, 1}, x]] - 3*mono[Zeta[3]], 
    (19*mono[Pi^2*G[{0}, x]])/4 + (19*mono[Pi^2*G[{1}, x]])/2 - 
     (19*mono[Pi^2*G[{1}, y]])/12 - (19*mono[Pi^2*G[{y^(-1)}, x]])/3 - 
     (19*mono[G[{0}, x]*G[{0, 1}, y]])/2 + 
     (19*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2 + 
     (19*mono[G[{y}, x]*G[{0, 1}, y]])/2 + 19*mono[G[{1}, y]*G[{1, 0}, x]] - 
     38*mono[G[{1}, y]*G[{1, 1}, x]] + 38*mono[G[{1}, x]*G[{1, 1}, y]] - 
     19*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 19*mono[G[{y}, x]*G[{1, 1}, y]] - 
     (19*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2 + 
     19*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - (19*mono[G[{1}, y]*G[{y, 0}, x]])/
      2 + 19*mono[G[{1}, y]*G[{y, 1}, x]] + (19*mono[G[{0, 0, 0}, x]])/2 - 
     19*mono[G[{0, 0, 1}, x]] + (19*mono[G[{0, 0, 1}, y]])/2 - 
     19*mono[G[{0, 1, 1}, y]] + (19*mono[G[{1, 0, 0}, x]])/2 - 
     19*mono[G[{1, 0, 1}, x]] - (19*mono[G[{1, 0, 1}, y]])/2 - 
     19*mono[G[{1, 1, 0}, x]] + 38*mono[G[{1, 1, 1}, x]] - 
     (19*mono[G[{y^(-1), 0, 0}, x]])/2 + 19*mono[G[{y^(-1), 0, 1}, x]] + 
     (19*mono[G[{y^(-1), 1, 0}, x]])/2 - 19*mono[G[{y^(-1), 1, 1}, x]] + 
     (19*mono[G[{y, 1, 0}, x]])/2 - 19*mono[G[{y, 1, 1}, x]] - 
     (19*mono[Zeta[3]])/2, (-11947*mono[Pi^2])/3240 + 
     (11177*mono[Pi^2*G[{0}, x]])/1080 + (5731*mono[Pi^2*G[{1}, x]])/270 - 
     (1714*mono[Pi^2*G[{1}, y]])/405 - (607*mono[G[{0}, x]*G[{1}, y]])/54 + 
     (607*mono[G[{1}, x]*G[{1}, y]])/27 - (22519*mono[Pi^2*G[{y^(-1)}, x]])/
      1620 - (22519*mono[G[{0}, x]*G[{0, 1}, y]])/1080 + 
     (22519*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/1080 + 
     (22519*mono[G[{y}, x]*G[{0, 1}, y]])/1080 + (1679*mono[G[{1, 0}, x]])/
      270 + (22519*mono[G[{1}, y]*G[{1, 0}, x]])/540 - 
     (1679*mono[G[{1, 1}, x]])/135 - (22519*mono[G[{1}, y]*G[{1, 1}, x]])/
      270 - (607*mono[G[{1, 1}, y]])/27 - (2*mono[G[{0}, x]*G[{1, 1}, y]])/
      3 + (22879*mono[G[{1}, x]*G[{1, 1}, y]])/270 - 
     (22519*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/540 - 
     (22519*mono[G[{y}, x]*G[{1, 1}, y]])/540 - 
     (22519*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/1080 + 
     (22519*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/540 - 
     (22519*mono[G[{1}, y]*G[{y, 0}, x]])/1080 + 
     (22519*mono[G[{1}, y]*G[{y, 1}, x]])/540 + (22699*mono[G[{0, 0, 0}, x]])/
      1080 - (22699*mono[G[{0, 0, 1}, x]])/540 + 
     (22519*mono[G[{0, 0, 1}, y]])/1080 - (22519*mono[G[{0, 1, 1}, y]])/540 + 
     (22519*mono[G[{1, 0, 0}, x]])/1080 - (22519*mono[G[{1, 0, 1}, x]])/540 - 
     (11597*mono[G[{1, 0, 1}, y]])/540 - (22519*mono[G[{1, 1, 0}, x]])/540 + 
     (22519*mono[G[{1, 1, 1}, x]])/270 - (4*mono[G[{1, 1, 1}, y]])/3 - 
     (22519*mono[G[{y^(-1), 0, 0}, x]])/1080 + 
     (22519*mono[G[{y^(-1), 0, 1}, x]])/540 + 
     (22519*mono[G[{y^(-1), 1, 0}, x]])/1080 - 
     (22519*mono[G[{y^(-1), 1, 1}, x]])/540 + (22519*mono[G[{y, 1, 0}, x]])/
      1080 - (22519*mono[G[{y, 1, 1}, x]])/540 + (2143*mono[Log[mt2]])/5130 - 
     (5*mono[Pi^2*Log[mt2]])/36 - mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/3 + 
     (2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 - (13*mono[Log[mt2]^2])/36 - 
     mono[G[{0}, x]*Log[mt2]^2]/12 + mono[G[{1}, x]*Log[mt2]^2]/6 + 
     mono[G[{1}, y]*Log[mt2]^2]/6 + mono[Log[mt2]^3]/18 - 
     (2558*mono[Zeta[3]])/135, (1949*mono[Pi^2])/540 - 
     (13007*mono[Pi^2*G[{0}, x]])/1440 - (6721*mono[Pi^2*G[{1}, x]])/360 + 
     (4073*mono[Pi^2*G[{1}, y]])/1080 + (113*mono[G[{0}, x]*G[{1}, y]])/9 - 
     (226*mono[G[{1}, x]*G[{1}, y]])/9 + (26329*mono[Pi^2*G[{y^(-1)}, x]])/
      2160 + (26329*mono[G[{0}, x]*G[{0, 1}, y]])/1440 - 
     (26329*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/1440 - 
     (26329*mono[G[{y}, x]*G[{0, 1}, y]])/1440 - (6193*mono[G[{1, 0}, x]])/
      720 - (26329*mono[G[{1}, y]*G[{1, 0}, x]])/720 + 
     (6193*mono[G[{1, 1}, x]])/360 + (26329*mono[G[{1}, y]*G[{1, 1}, x]])/
      360 + (226*mono[G[{1, 1}, y]])/9 + mono[G[{0}, x]*G[{1, 1}, y]]/2 - 
     (26689*mono[G[{1}, x]*G[{1, 1}, y]])/360 + 
     (26329*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/720 + 
     (26329*mono[G[{y}, x]*G[{1, 1}, y]])/720 + 
     (26329*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/1440 - 
     (26329*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/720 + 
     (26329*mono[G[{1}, y]*G[{y, 0}, x]])/1440 - 
     (26329*mono[G[{1}, y]*G[{y, 1}, x]])/720 - (26509*mono[G[{0, 0, 0}, x]])/
      1440 + (26509*mono[G[{0, 0, 1}, x]])/720 - 
     (26329*mono[G[{0, 0, 1}, y]])/1440 + (26329*mono[G[{0, 1, 1}, y]])/720 - 
     (26329*mono[G[{1, 0, 0}, x]])/1440 + (26329*mono[G[{1, 0, 1}, x]])/720 + 
     (13727*mono[G[{1, 0, 1}, y]])/720 + (26329*mono[G[{1, 1, 0}, x]])/720 - 
     (26329*mono[G[{1, 1, 1}, x]])/360 + mono[G[{1, 1, 1}, y]] + 
     (26329*mono[G[{y^(-1), 0, 0}, x]])/1440 - 
     (26329*mono[G[{y^(-1), 0, 1}, x]])/720 - 
     (26329*mono[G[{y^(-1), 1, 0}, x]])/1440 + 
     (26329*mono[G[{y^(-1), 1, 1}, x]])/720 - (26329*mono[G[{y, 1, 0}, x]])/
      1440 + (26329*mono[G[{y, 1, 1}, x]])/720 - (2953*mono[Log[mt2]])/6840 + 
     (5*mono[Pi^2*Log[mt2]])/48 + mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/4 - 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]]/2 + (13*mono[Log[mt2]^2])/48 + 
     mono[G[{0}, x]*Log[mt2]^2]/16 - mono[G[{1}, x]*Log[mt2]^2]/8 - 
     mono[G[{1}, y]*Log[mt2]^2]/8 - mono[Log[mt2]^3]/24 + 
     (1489*mono[Zeta[3]])/90, -mono[Pi^2*G[{0}, x]]/2 - 
     mono[Pi^2*G[{1}, x]] + mono[Pi^2*G[{1}, y]]/6 + 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 + mono[G[{0}, x]*G[{0, 1}, y]] - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - mono[G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, 0}, x]] + 4*mono[G[{1}, y]*G[{1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{1, 1}, y]] + 2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{y}, x]*G[{1, 1}, y]] + mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 0}, x]] + 
     2*mono[G[{0, 0, 1}, x]] - mono[G[{0, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + mono[G[{1, 0, 1}, y]] + 
     2*mono[G[{1, 1, 0}, x]] - 4*mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]] - 2*mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]] + 2*mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]] + 2*mono[G[{y, 1, 1}, x]] + mono[Zeta[3]]}}, 
 A2["2L", "+++-", "NcNl", "Finite"] -> 
  {{f[1], f[2], f[4], f[8], f[9], f[10], f[11], f[13], f[14], f[15], f[16], 
    f[17], f[18], f[19], f[20], f[21], f[22], f[23], f[24], f[25], f[26], 
    f[28], f[30], f[33], f[34], f[35], f[36], f[38], f[39], f[42], f[44], 
    f[46]}, {-mono[1] + (6*mono[Log[mt2]])/19, (-23*mono[Pi^2*G[{0}, x]])/9 - 
     (23*mono[G[{0, 0, 0}, x]])/3 + (46*mono[G[{0, 0, 1}, x]])/3 + 
     (46*mono[G[{0, 1, 0}, x]])/3 - (92*mono[G[{0, 1, 1}, x]])/3 + 
     (46*mono[Zeta[3]])/3, (7*mono[Pi^2*G[{0}, x]])/36 + 
     (5*mono[Pi^2*G[{1}, x]])/6 + (5*mono[Pi^2*G[{1}, y]])/12 - 
     (5*mono[Pi^2*G[{y^(-1)}, x]])/6 - (5*mono[G[{0}, x]*G[{0, 1}, y]])/4 + 
     (5*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 + 
     (5*mono[G[{y}, x]*G[{0, 1}, y]])/4 + (5*mono[G[{1}, y]*G[{1, 0}, x]])/
      2 - 5*mono[G[{1}, y]*G[{1, 1}, x]] + 5*mono[G[{1}, x]*G[{1, 1}, y]] - 
     (5*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 - 
     (5*mono[G[{y}, x]*G[{1, 1}, y]])/2 - 
     (5*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 - 
     (5*mono[G[{1}, y]*G[{y, 0}, x]])/4 + (5*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 - (2*mono[G[{0, 0, 0}, x]])/3 + (4*mono[G[{0, 0, 1}, x]])/3 + 
     (5*mono[G[{0, 0, 1}, y]])/4 + (23*mono[G[{0, 1, 0}, x]])/6 - 
     (23*mono[G[{0, 1, 1}, x]])/3 - (5*mono[G[{0, 1, 1}, y]])/2 + 
     (5*mono[G[{1, 0, 0}, x]])/4 - (5*mono[G[{1, 0, 1}, x]])/2 - 
     (5*mono[G[{1, 1, 0}, x]])/2 + 5*mono[G[{1, 1, 1}, x]] - 
     (5*mono[G[{y^(-1), 0, 0}, x]])/4 + (5*mono[G[{y^(-1), 0, 1}, x]])/2 + 
     (5*mono[G[{y^(-1), 1, 0}, x]])/4 - (5*mono[G[{y^(-1), 1, 1}, x]])/2 + 
     (5*mono[G[{y, 1, 0}, x]])/4 - (5*mono[G[{y, 1, 1}, x]])/2 + 
     (4*mono[Zeta[3]])/3, (-5*mono[Pi^2*G[{0}, x]])/4 - 
     (3*mono[Pi^2*G[{1}, x]])/2 - (3*mono[Pi^2*G[{1}, y]])/4 + 
     (3*mono[Pi^2*G[{y^(-1)}, x]])/2 + (9*mono[G[{0}, x]*G[{0, 1}, y]])/4 - 
     (9*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (9*mono[G[{y}, x]*G[{0, 1}, y]])/4 - (9*mono[G[{1}, y]*G[{1, 0}, x]])/
      2 + 9*mono[G[{1}, y]*G[{1, 1}, x]] - 9*mono[G[{1}, x]*G[{1, 1}, y]] + 
     (9*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 + 
     (9*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     (9*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (9*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (9*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (9*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 - (3*mono[G[{0, 0, 0}, x]])/2 + 3*mono[G[{0, 0, 1}, x]] - 
     (9*mono[G[{0, 0, 1}, y]])/4 - (3*mono[G[{0, 1, 0}, x]])/2 + 
     3*mono[G[{0, 1, 1}, x]] + (9*mono[G[{0, 1, 1}, y]])/2 - 
     (9*mono[G[{1, 0, 0}, x]])/4 + (9*mono[G[{1, 0, 1}, x]])/2 + 
     (9*mono[G[{1, 1, 0}, x]])/2 - 9*mono[G[{1, 1, 1}, x]] + 
     (9*mono[G[{y^(-1), 0, 0}, x]])/4 - (9*mono[G[{y^(-1), 0, 1}, x]])/2 - 
     (9*mono[G[{y^(-1), 1, 0}, x]])/4 + (9*mono[G[{y^(-1), 1, 1}, x]])/2 - 
     (9*mono[G[{y, 1, 0}, x]])/4 + (9*mono[G[{y, 1, 1}, x]])/2 + 
     3*mono[Zeta[3]], (-56*mono[1])/15 + mono[Pi^2]/15 - 2*mono[G[{0}, x]] + 
     4*mono[G[{1}, x]] + (8*mono[G[{0, 1}, y]])/5 - 
     (6*mono[G[{1, 0}, x]])/5 + (12*mono[G[{1, 1}, x]])/5 + 
     (8*mono[Log[mt2]])/19, (-448*mono[1])/45 - (187*mono[Pi^2])/45 - 
     (28*mono[G[{0}, x]])/3 - mono[Pi^2*G[{0}, x]] + (56*mono[G[{1}, x]])/3 - 
     mono[Pi^2*G[{1}, x]] - mono[Pi^2*G[{1}, y]]/2 + 
     mono[Pi^2*G[{y^(-1)}, x]] - (26*mono[G[{0, 1}, y]])/15 + 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/2 - (76*mono[G[{1, 0}, x]])/5 - 
     3*mono[G[{1}, y]*G[{1, 0}, x]] + (152*mono[G[{1, 1}, x]])/5 + 
     6*mono[G[{1}, y]*G[{1, 1}, x]] - 6*mono[G[{1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 3*mono[G[{y}, x]*G[{1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + (3*mono[G[{1}, y]*G[{y, 0}, x]])/
      2 - 3*mono[G[{1}, y]*G[{y, 1}, x]] - (3*mono[G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{0, 0, 1}, x]] - (3*mono[G[{0, 0, 1}, y]])/2 + 
     3*mono[G[{0, 1, 1}, y]] - (3*mono[G[{1, 0, 0}, x]])/2 + 
     3*mono[G[{1, 0, 1}, x]] + 3*mono[G[{1, 1, 0}, x]] - 
     6*mono[G[{1, 1, 1}, x]] + (3*mono[G[{y^(-1), 0, 0}, x]])/2 - 
     3*mono[G[{y^(-1), 0, 1}, x]] - (3*mono[G[{y^(-1), 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 1, 1}, x]] - (3*mono[G[{y, 1, 0}, x]])/2 + 
     3*mono[G[{y, 1, 1}, x]] + (64*mono[Log[mt2]])/57 + 3*mono[Zeta[3]], 
    (2*mono[Pi^2*G[{0}, x]])/3 + 2*mono[G[{0, 0, 0}, x]] - 
     4*mono[G[{0, 0, 1}, x]] - 4*mono[G[{0, 1, 0}, x]] + 
     8*mono[G[{0, 1, 1}, x]] - 4*mono[Zeta[3]], 
    -mono[Pi^2]/2 + mono[G[{0}, x]] - 2*mono[G[{1}, x]] - 
     3*mono[G[{0, 1}, y]], (-28*mono[1])/15 + (287*mono[Pi^2])/60 + 
     (19*mono[G[{0}, x]])/6 + (3*mono[Pi^2*G[{0}, x]])/2 - 
     (19*mono[G[{1}, x]])/3 + (3*mono[Pi^2*G[{1}, x]])/2 + 
     (3*mono[Pi^2*G[{1}, y]])/4 - (3*mono[Pi^2*G[{y^(-1)}, x]])/2 + 
     (39*mono[G[{0, 1}, y]])/5 - (9*mono[G[{0}, x]*G[{0, 1}, y]])/4 + 
     (9*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 + 
     (9*mono[G[{y}, x]*G[{0, 1}, y]])/4 + (99*mono[G[{1, 0}, x]])/10 + 
     (9*mono[G[{1}, y]*G[{1, 0}, x]])/2 - (99*mono[G[{1, 1}, x]])/5 - 
     9*mono[G[{1}, y]*G[{1, 1}, x]] + 9*mono[G[{1}, x]*G[{1, 1}, y]] - 
     (9*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 - 
     (9*mono[G[{y}, x]*G[{1, 1}, y]])/2 - 
     (9*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 + 
     (9*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 - 
     (9*mono[G[{1}, y]*G[{y, 0}, x]])/4 + (9*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + (9*mono[G[{0, 0, 0}, x]])/4 - (9*mono[G[{0, 0, 1}, x]])/2 + 
     (9*mono[G[{0, 0, 1}, y]])/4 - (9*mono[G[{0, 1, 1}, y]])/2 + 
     (9*mono[G[{1, 0, 0}, x]])/4 - (9*mono[G[{1, 0, 1}, x]])/2 - 
     (9*mono[G[{1, 1, 0}, x]])/2 + 9*mono[G[{1, 1, 1}, x]] - 
     (9*mono[G[{y^(-1), 0, 0}, x]])/4 + (9*mono[G[{y^(-1), 0, 1}, x]])/2 + 
     (9*mono[G[{y^(-1), 1, 0}, x]])/4 - (9*mono[G[{y^(-1), 1, 1}, x]])/2 + 
     (9*mono[G[{y, 1, 0}, x]])/4 - (9*mono[G[{y, 1, 1}, x]])/2 + 
     (4*mono[Log[mt2]])/19 - (9*mono[Zeta[3]])/2, (-19*mono[Pi^4])/180 - 
     (8*mono[Pi^2*G[{0}, x]])/9 - (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/
      3 + (2*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{x}, y]])/3 + (8*mono[Pi^2*G[{-1, -1}, x]])/3 - 
     (4*mono[Pi^2*G[{-1, 0}, x]])/3 + (4*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     2*mono[Pi^2*G[{0, -1}, x]] - (11*mono[Pi^2*G[{0, 1}, x]])/3 + 
     (4*mono[Pi^2*G[{1, -1}, x]])/3 - mono[Pi^2*G[{1, 0}, x]] + 
     (2*mono[Pi^2*G[{1, 1}, x]])/3 - (2*mono[Pi^2*G[{x^(-1), 1}, y]])/3 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (2*mono[Pi^2*G[{x, 1}, y]])/3 + 
     (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - (8*mono[G[{0, 0, 0}, x]])/3 + 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + (16*mono[G[{0, 0, 1}, x]])/3 - 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + (16*mono[G[{0, 1, 0}, x]])/3 - 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] - (32*mono[G[{0, 1, 1}, x]])/3 + 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - mono[G[{x}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + 4*mono[G[{-1, -1, 0, 0}, x]] - 
     8*mono[G[{-1, -1, 0, 1}, x]] - 4*mono[G[{-1, 0, 0, 0}, x]] + 
     8*mono[G[{-1, 0, 0, 1}, x]] + 2*mono[G[{-1, 0, 1, 0}, x]] - 
     4*mono[G[{-1, 0, 1, 1}, x]] + 2*mono[G[{-1, 1, 0, 0}, x]] - 
     4*mono[G[{-1, 1, 0, 1}, x]] - 3*mono[G[{0, -1, 0, 0}, x]] + 
     6*mono[G[{0, -1, 0, 1}, x]] + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]] - 5*mono[G[{0, 0, 1, 0}, x]] + 
     10*mono[G[{0, 0, 1, 1}, x]] - 4*mono[G[{0, 1, 0, 0}, x]] + 
     8*mono[G[{0, 1, 0, 1}, x]] + 5*mono[G[{0, 1, 1, 0}, x]] - 
     10*mono[G[{0, 1, 1, 1}, x]] + 2*mono[G[{1, -1, 0, 0}, x]] - 
     4*mono[G[{1, -1, 0, 1}, x]] - 3*mono[G[{1, 0, 0, 0}, x]] + 
     6*mono[G[{1, 0, 0, 1}, x]] + 3*mono[G[{1, 0, 1, 0}, x]] - 
     6*mono[G[{1, 0, 1, 1}, x]] + mono[G[{1, 1, 0, 0}, x]] - 
     2*mono[G[{1, 1, 0, 1}, x]] + 2*mono[G[{x^(-1), 0, 0, 1}, y]] - 
     2*mono[G[{x^(-1), 0, 1, 1}, y]] - 3*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     mono[G[{x^(-1), x, 0, 1}, y]] - 2*mono[G[{x^(-1), x, 1, 1}, y]] - 
     2*mono[G[{x, 0, 0, 1}, y]] + 2*mono[G[{x, 0, 1, 1}, y]] + 
     3*mono[G[{x, 1, 0, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + (16*mono[Zeta[3]])/3 + 
     4*mono[G[{-1}, x]*Zeta[3]] - 2*mono[G[{0}, x]*Zeta[3]] + 
     4*mono[G[{1}, x]*Zeta[3]] - 2*mono[G[{x^(-1)}, y]*Zeta[3]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    (7*mono[Pi^2*G[{0}, x]])/108 + (5*mono[Pi^2*G[{1}, x]])/18 + 
     (5*mono[Pi^2*G[{1}, y]])/36 - mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] - 
     (5*mono[Pi^2*G[{y^(-1)}, x]])/18 + (2*mono[Pi^2*G[{-1, -1}, x]])/3 - 
     mono[Pi^2*G[{-1, 0}, x]]/3 + mono[Pi^2*G[{-1, 1}, x]]/3 - 
     (5*mono[G[{0}, x]*G[{0, 1}, y]])/12 + 
     (5*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/12 + 
     (5*mono[G[{y}, x]*G[{0, 1}, y]])/12 + mono[Pi^2*G[{1, -1}, x]]/3 + 
     mono[Pi^2*G[{1, 0}, x]]/6 + (5*mono[G[{1}, y]*G[{1, 0}, x]])/6 + 
     (5*mono[Pi^2*G[{1, 1}, x]])/6 - (5*mono[G[{1}, y]*G[{1, 1}, x]])/3 + 
     (5*mono[G[{1}, x]*G[{1, 1}, y]])/3 - 
     (5*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/6 - 
     (5*mono[G[{y}, x]*G[{1, 1}, y]])/6 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - mono[Pi^2*G[{x^(-1), 1}, y]]/
      3 + mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 + 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     (5*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/12 + 
     (5*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/6 - 
     (5*mono[G[{1}, y]*G[{y, 0}, x]])/12 + (5*mono[G[{1}, y]*G[{y, 1}, x]])/
      6 - mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - (2*mono[G[{0, 0, 0}, x]])/9 + 
     mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] + 
     (4*mono[G[{0, 0, 1}, x]])/9 - 2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] + 
     (5*mono[G[{0, 0, 1}, y]])/12 + (23*mono[G[{0, 1, 0}, x]])/18 - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] - 
     (23*mono[G[{0, 1, 1}, x]])/9 + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] - 
     (5*mono[G[{0, 1, 1}, y]])/6 + (5*mono[G[{1, 0, 0}, x]])/12 - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] - 
     (5*mono[G[{1, 0, 1}, x]])/6 + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] - 
     (5*mono[G[{1, 1, 0}, x]])/6 - mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/2 + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] + 
     (5*mono[G[{1, 1, 1}, x]])/3 + mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     (5*mono[G[{y^(-1), 0, 0}, x]])/12 + (5*mono[G[{y^(-1), 0, 1}, x]])/6 + 
     (5*mono[G[{y^(-1), 1, 0}, x]])/12 - (5*mono[G[{y^(-1), 1, 1}, x]])/6 + 
     (5*mono[G[{y, 1, 0}, x]])/12 - (5*mono[G[{y, 1, 1}, x]])/6 + 
     mono[G[{-1, -1, 0, 0}, x]] - 2*mono[G[{-1, -1, 0, 1}, x]] - 
     mono[G[{-1, 0, 0, 0}, x]] + 2*mono[G[{-1, 0, 0, 1}, x]] + 
     mono[G[{-1, 0, 1, 0}, x]]/2 - mono[G[{-1, 0, 1, 1}, x]] + 
     mono[G[{-1, 1, 0, 0}, x]]/2 - mono[G[{-1, 1, 0, 1}, x]] + 
     mono[G[{1, -1, 0, 0}, x]]/2 - mono[G[{1, -1, 0, 1}, x]] + 
     (3*mono[G[{1, 0, 1, 0}, x]])/2 - 3*mono[G[{1, 0, 1, 1}, x]] + 
     mono[G[{1, 1, 0, 0}, x]] - 2*mono[G[{1, 1, 0, 1}, x]] - 
     (3*mono[G[{1, 1, 1, 0}, x]])/2 + 3*mono[G[{1, 1, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - mono[G[{x^(-1), 0, 1, 1}, y]] - 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + mono[G[{x^(-1), x, 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] + (4*mono[Zeta[3]])/9 + 
     mono[G[{-1}, x]*Zeta[3]] + mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - mono[G[{x^(-1)}, y]*Zeta[3]] + 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], -mono[Pi^2*G[{0}, x]]/12 + 
     (4*mono[Pi^2*G[{1}, x]])/3 - (5*mono[G[{0, 0, 0}, x]])/4 + 
     (5*mono[G[{0, 0, 1}, x]])/2 + mono[G[{0, 1, 0}, x]]/2 - 
     mono[G[{0, 1, 1}, x]] + 2*mono[G[{1, 0, 0}, x]] - 
     4*mono[G[{1, 0, 1}, x]] + (2*mono[Pi^2*Log[mt2]])/3 + 
     mono[G[{0, 0}, x]*Log[mt2]] - 2*mono[G[{0, 1}, x]*Log[mt2]] - 
     (7*mono[Zeta[3]])/2, (-4*mono[Pi^2*G[{0}, x]])/9 + 
     (4*mono[Pi^2*G[{1}, x]])/3 - (13*mono[Pi^2*G[{1}, y]])/6 + 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{0}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{1, 0}, x]] + 2*mono[G[{1}, y]*G[{1, 1}, x]] - 
     2*mono[G[{0}, x]*G[{1, 1}, y]] + 2*mono[G[{1}, x]*G[{1, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 0}, x]]/6 - 
     mono[G[{0, 0, 1}, x]]/3 - mono[G[{0, 0, 1}, y]]/2 - 
     (4*mono[G[{0, 1, 0}, x]])/3 + (8*mono[G[{0, 1, 1}, x]])/3 + 
     3*mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] + 3*mono[G[{1, 1, 0}, x]] - 
     6*mono[G[{1, 1, 1}, x]] - 8*mono[G[{1, 1, 1}, y]] + 
     mono[G[{y^(-1), 0, 0}, x]]/2 - mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]]/2 + mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]]/2 + mono[G[{y, 1, 1}, x]] - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + mono[G[{0, 1}, y]*Log[mt2]] + 
     mono[G[{1, 0}, x]*Log[mt2]] - 2*mono[G[{1, 1}, x]*Log[mt2]] - 
     2*mono[G[{1, 1}, y]*Log[mt2]] + (5*mono[Zeta[3]])/3, 
    (56*mono[1])/15 - (89*mono[Pi^2])/60 - (14*mono[G[{0}, x]])/3 - 
     mono[Pi^2*G[{0}, x]]/2 + (28*mono[G[{1}, x]])/3 - 
     mono[Pi^2*G[{1}, x]]/2 - mono[Pi^2*G[{1}, y]]/4 + 
     mono[Pi^2*G[{y^(-1)}, x]]/2 - (23*mono[G[{0, 1}, y]])/5 + 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/4 - 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/4 - (43*mono[G[{1, 0}, x]])/10 - 
     (3*mono[G[{1}, y]*G[{1, 0}, x]])/2 + (43*mono[G[{1, 1}, x]])/5 + 
     3*mono[G[{1}, y]*G[{1, 1}, x]] - 3*mono[G[{1}, x]*G[{1, 1}, y]] + 
     (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 - (3*mono[G[{0, 0, 0}, x]])/4 + (3*mono[G[{0, 0, 1}, x]])/2 - 
     (3*mono[G[{0, 0, 1}, y]])/4 + (3*mono[G[{0, 1, 1}, y]])/2 - 
     (3*mono[G[{1, 0, 0}, x]])/4 + (3*mono[G[{1, 0, 1}, x]])/2 + 
     (3*mono[G[{1, 1, 0}, x]])/2 - 3*mono[G[{1, 1, 1}, x]] + 
     (3*mono[G[{y^(-1), 0, 0}, x]])/4 - (3*mono[G[{y^(-1), 0, 1}, x]])/2 - 
     (3*mono[G[{y^(-1), 1, 0}, x]])/4 + (3*mono[G[{y^(-1), 1, 1}, x]])/2 - 
     (3*mono[G[{y, 1, 0}, x]])/4 + (3*mono[G[{y, 1, 1}, x]])/2 - 
     (8*mono[Log[mt2]])/19 + mono[G[{0}, x]*Log[mt2]] - 
     2*mono[G[{1}, x]*Log[mt2]] + (3*mono[Zeta[3]])/2, 
    (2*mono[Pi^2*G[{-1}, x]])/3 + mono[Pi^2*G[{1}, x]]/3 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 - 
     mono[G[{0, 1, 0}, x]] + 2*mono[G[{0, 1, 1}, x]] + 
     mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]]/2 - 
     mono[G[{1, 0, 1}, x]] - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] - mono[Zeta[3]], -mono[Pi^2*G[{0}, x]]/2 - 
     mono[Pi^2*G[{1}, x]] + mono[Pi^2*G[{1}, y]]/6 + 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 + mono[G[{0}, x]*G[{0, 1}, y]] - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - mono[G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, 0}, x]] + 4*mono[G[{1}, y]*G[{1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{1, 1}, y]] + 2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{y}, x]*G[{1, 1}, y]] + mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 0}, x]] + 
     2*mono[G[{0, 0, 1}, x]] - mono[G[{0, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + mono[G[{1, 0, 1}, y]] + 
     2*mono[G[{1, 1, 0}, x]] - 4*mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]] - 2*mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]] + 2*mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]] + 2*mono[G[{y, 1, 1}, x]] + mono[Zeta[3]], 
    (-7*mono[Pi^2*G[{0}, x]])/12 - mono[Pi^2*G[{1}, x]] - 
     mono[Pi^2*G[{1}, y]]/12 + (5*mono[Pi^2*G[{y^(-1)}, x]])/6 + 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/4 + mono[G[{1}, x]*G[{0, 1}, y]] - 
     (5*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (5*mono[G[{y}, x]*G[{0, 1}, y]])/4 - (5*mono[G[{1}, y]*G[{1, 0}, x]])/
      2 + 5*mono[G[{1}, y]*G[{1, 1}, x]] - 5*mono[G[{1}, x]*G[{1, 1}, y]] + 
     (5*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 + 
     (5*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     (5*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (5*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (5*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (5*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 - mono[G[{0, 0, 0}, x]] + 2*mono[G[{0, 0, 1}, x]] - 
     mono[G[{0, 0, 1}, y]]/4 + (3*mono[G[{0, 1, 1}, y]])/2 - 
     (5*mono[G[{1, 0, 0}, x]])/4 + (5*mono[G[{1, 0, 1}, x]])/2 + 
     (5*mono[G[{1, 1, 0}, x]])/2 - 5*mono[G[{1, 1, 1}, x]] + 
     (5*mono[G[{y^(-1), 0, 0}, x]])/4 - (5*mono[G[{y^(-1), 0, 1}, x]])/2 - 
     (5*mono[G[{y^(-1), 1, 0}, x]])/4 + (5*mono[G[{y^(-1), 1, 1}, x]])/2 - 
     (5*mono[G[{y, 1, 0}, x]])/4 + (5*mono[G[{y, 1, 1}, x]])/2 + 
     mono[Zeta[3]], -mono[Pi^2]/2 + mono[G[{0}, x]] - 2*mono[G[{1}, x]] + 
     mono[G[{1}, y]] - 3*mono[G[{0, 1}, y]], mono[G[{0}, x]*G[{1}, y]] - 
     2*mono[G[{1}, x]*G[{1}, y]] - mono[G[{0, 1}, y]] - mono[G[{1, 0}, x]] + 
     2*mono[G[{1, 1}, x]] + 2*mono[G[{1, 1}, y]], 
    (-28*mono[1])/15 + (287*mono[Pi^2])/60 + (19*mono[G[{0}, x]])/6 + 
     (3*mono[Pi^2*G[{0}, x]])/2 - (19*mono[G[{1}, x]])/3 + 
     (3*mono[Pi^2*G[{1}, x]])/2 + (3*mono[Pi^2*G[{1}, y]])/4 - 
     (3*mono[Pi^2*G[{y^(-1)}, x]])/2 + (39*mono[G[{0, 1}, y]])/5 - 
     (9*mono[G[{0}, x]*G[{0, 1}, y]])/4 + 
     (9*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 + 
     (9*mono[G[{y}, x]*G[{0, 1}, y]])/4 + (99*mono[G[{1, 0}, x]])/10 + 
     (9*mono[G[{1}, y]*G[{1, 0}, x]])/2 - (99*mono[G[{1, 1}, x]])/5 - 
     9*mono[G[{1}, y]*G[{1, 1}, x]] + 2*mono[G[{1, 1}, y]] + 
     9*mono[G[{1}, x]*G[{1, 1}, y]] - (9*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/
      2 - (9*mono[G[{y}, x]*G[{1, 1}, y]])/2 - 
     (9*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 + 
     (9*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 - 
     (9*mono[G[{1}, y]*G[{y, 0}, x]])/4 + (9*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + (9*mono[G[{0, 0, 0}, x]])/4 - (9*mono[G[{0, 0, 1}, x]])/2 + 
     (9*mono[G[{0, 0, 1}, y]])/4 - (9*mono[G[{0, 1, 1}, y]])/2 + 
     (9*mono[G[{1, 0, 0}, x]])/4 - (9*mono[G[{1, 0, 1}, x]])/2 - 
     (9*mono[G[{1, 1, 0}, x]])/2 + 9*mono[G[{1, 1, 1}, x]] - 
     (9*mono[G[{y^(-1), 0, 0}, x]])/4 + (9*mono[G[{y^(-1), 0, 1}, x]])/2 + 
     (9*mono[G[{y^(-1), 1, 0}, x]])/4 - (9*mono[G[{y^(-1), 1, 1}, x]])/2 + 
     (9*mono[G[{y, 1, 0}, x]])/4 - (9*mono[G[{y, 1, 1}, x]])/2 + 
     (4*mono[Log[mt2]])/19 + mono[G[{1}, y]*Log[mt2]] - (9*mono[Zeta[3]])/2, 
    mono[Pi^2*G[{0}, x]]/18 + mono[G[{0, 0, 0}, x]]/6 - 
     mono[G[{0, 0, 1}, x]]/3 - mono[G[{0, 1, 0}, x]]/3 + 
     (2*mono[G[{0, 1, 1}, x]])/3 - mono[Zeta[3]]/3, 
    mono[Pi^2*G[{0}, x]]/2 + (3*mono[G[{0, 0, 0}, x]])/2 - 
     3*mono[G[{0, 0, 1}, x]] - 3*mono[G[{0, 1, 0}, x]] + 
     6*mono[G[{0, 1, 1}, x]] - 3*mono[Zeta[3]], -mono[Pi^2*G[{0}, x]]/6 - 
     mono[G[{0, 0, 0}, x]]/2 + mono[G[{0, 0, 1}, x]] + 
     mono[G[{0, 1, 0}, x]] - 2*mono[G[{0, 1, 1}, x]] + mono[Zeta[3]], 
    mono[Pi^2]/3 + 2*mono[G[{0, 1}, y]], (19*mono[Pi^2])/18 + 
     (19*mono[G[{0, 1}, y]])/3, (5*mono[Pi^2*G[{0}, x]])/18 + 
     (5*mono[G[{0, 0, 0}, x]])/6 - (5*mono[G[{0, 0, 1}, x]])/3 - 
     (5*mono[G[{0, 1, 0}, x]])/3 + (10*mono[G[{0, 1, 1}, x]])/3 - 
     (5*mono[Zeta[3]])/3, (829*mono[1])/1620 + (8231*mono[Pi^2])/1620 + 
     (121*mono[G[{0}, x]])/27 + (35*mono[Pi^2*G[{0}, x]])/24 - 
     (242*mono[G[{1}, x]])/27 + (23*mono[Pi^2*G[{1}, x]])/18 + 
     (23*mono[Pi^2*G[{1}, y]])/36 - (23*mono[Pi^2*G[{y^(-1)}, x]])/18 + 
     (2459*mono[G[{0, 1}, y]])/270 - (23*mono[G[{0}, x]*G[{0, 1}, y]])/12 + 
     (23*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/12 + 
     (23*mono[G[{y}, x]*G[{0, 1}, y]])/12 + (527*mono[G[{1, 0}, x]])/45 + 
     (23*mono[G[{1}, y]*G[{1, 0}, x]])/6 - (1054*mono[G[{1, 1}, x]])/45 - 
     (23*mono[G[{1}, y]*G[{1, 1}, x]])/3 + (23*mono[G[{1}, x]*G[{1, 1}, y]])/
      3 - (23*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/6 - 
     (23*mono[G[{y}, x]*G[{1, 1}, y]])/6 - 
     (23*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/12 + 
     (23*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/6 - 
     (23*mono[G[{1}, y]*G[{y, 0}, x]])/12 + (23*mono[G[{1}, y]*G[{y, 1}, x]])/
      6 + (59*mono[G[{0, 0, 0}, x]])/24 - (59*mono[G[{0, 0, 1}, x]])/12 + 
     (23*mono[G[{0, 0, 1}, y]])/12 - (13*mono[G[{0, 1, 0}, x]])/12 + 
     (13*mono[G[{0, 1, 1}, x]])/6 - (23*mono[G[{0, 1, 1}, y]])/6 + 
     (23*mono[G[{1, 0, 0}, x]])/12 - (23*mono[G[{1, 0, 1}, x]])/6 - 
     (23*mono[G[{1, 1, 0}, x]])/6 + (23*mono[G[{1, 1, 1}, x]])/3 - 
     (23*mono[G[{y^(-1), 0, 0}, x]])/12 + (23*mono[G[{y^(-1), 0, 1}, x]])/6 + 
     (23*mono[G[{y^(-1), 1, 0}, x]])/12 - (23*mono[G[{y^(-1), 1, 1}, x]])/6 + 
     (23*mono[G[{y, 1, 0}, x]])/12 - (23*mono[G[{y, 1, 1}, x]])/6 + 
     (187*mono[Log[mt2]])/1026 - (59*mono[Zeta[3]])/12, 
    -mono[Pi^2*G[{0}, x]]/2 - (3*mono[G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{0, 0, 1}, x]] + 3*mono[G[{0, 1, 0}, x]] - 
     6*mono[G[{0, 1, 1}, x]] + 3*mono[Zeta[3]], mono[Pi^2*G[{0}, x]]/6 + 
     mono[G[{0, 0, 0}, x]]/2 - mono[G[{0, 0, 1}, x]] - 
     mono[G[{0, 1, 0}, x]] + 2*mono[G[{0, 1, 1}, x]] - mono[Zeta[3]], 
    (1691*mono[1])/2160 - (9731*mono[Pi^2])/2160 - (215*mono[G[{0}, x]])/72 - 
     (29*mono[Pi^2*G[{0}, x]])/24 + (215*mono[G[{1}, x]])/36 - 
     (29*mono[Pi^2*G[{1}, x]])/24 - (29*mono[Pi^2*G[{1}, y]])/48 + 
     (29*mono[Pi^2*G[{y^(-1)}, x]])/24 - (3059*mono[G[{0, 1}, y]])/360 + 
     (29*mono[G[{0}, x]*G[{0, 1}, y]])/16 - 
     (29*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/16 - 
     (29*mono[G[{y}, x]*G[{0, 1}, y]])/16 - (143*mono[G[{1, 0}, x]])/15 - 
     (29*mono[G[{1}, y]*G[{1, 0}, x]])/8 + (286*mono[G[{1, 1}, x]])/15 + 
     (29*mono[G[{1}, y]*G[{1, 1}, x]])/4 - (29*mono[G[{1}, x]*G[{1, 1}, y]])/
      4 + (29*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/8 + 
     (29*mono[G[{y}, x]*G[{1, 1}, y]])/8 + 
     (29*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/16 - 
     (29*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/8 + 
     (29*mono[G[{1}, y]*G[{y, 0}, x]])/16 - (29*mono[G[{1}, y]*G[{y, 1}, x]])/
      8 - (29*mono[G[{0, 0, 0}, x]])/16 + (29*mono[G[{0, 0, 1}, x]])/8 - 
     (29*mono[G[{0, 0, 1}, y]])/16 + (29*mono[G[{0, 1, 1}, y]])/8 - 
     (29*mono[G[{1, 0, 0}, x]])/16 + (29*mono[G[{1, 0, 1}, x]])/8 + 
     (29*mono[G[{1, 1, 0}, x]])/8 - (29*mono[G[{1, 1, 1}, x]])/4 + 
     (29*mono[G[{y^(-1), 0, 0}, x]])/16 - (29*mono[G[{y^(-1), 0, 1}, x]])/8 - 
     (29*mono[G[{y^(-1), 1, 0}, x]])/16 + (29*mono[G[{y^(-1), 1, 1}, x]])/8 - 
     (29*mono[G[{y, 1, 0}, x]])/16 + (29*mono[G[{y, 1, 1}, x]])/8 - 
     (367*mono[Log[mt2]])/1368 + (29*mono[Zeta[3]])/8, 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]]}}, 
 A3["2L", "+++-", "NcNl", "Finite"] -> 
  {{f[4], f[7], f[8], f[9], f[10], f[12], f[13], f[14], f[17], f[19], f[20], 
    f[23], f[24], f[26], f[27], f[28], f[29], f[30], f[31], f[32], f[33], 
    f[34], f[35], f[38], f[41], f[43], f[44], f[45], f[46]}, 
   {(-4*mono[Pi^2])/9 - (5*mono[Pi^2*G[{0}, x]])/12 - 
     (11*mono[Pi^2*G[{1}, x]])/6 + (7*mono[Pi^2*G[{1}, y]])/6 - 
     (14*mono[G[{0}, x]*G[{1}, y]])/9 + (28*mono[G[{1}, x]*G[{1}, y]])/9 - 
     2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]] + 
     2*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]] + 
     2*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]] - 
     3*mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]] - 
     6*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] + 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 + 4*mono[Pi^2*G[{-1, -1}, x]] - 
     2*mono[Pi^2*G[{-1, 0}, x]] + 2*mono[Pi^2*G[{-1, 1}, x]] - 
     (10*mono[G[{0, 1}, y]])/9 + (3*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 
     mono[G[{1}, x]*G[{0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{y}, x]*G[{0, 1}, y]] + 2*mono[Pi^2*G[{1, -1}, x]] + 
     (14*mono[G[{1, 0}, x]])/9 + mono[Pi^2*G[{1, 0}, x]] - 
     2*mono[G[{1}, y]*G[{1, 0}, x]] - (28*mono[G[{1, 1}, x]])/9 + 
     5*mono[Pi^2*G[{1, 1}, x]] + 4*mono[G[{1}, y]*G[{1, 1}, x]] - 
     (28*mono[G[{1, 1}, y]])/9 + (2*mono[G[{0}, x]*G[{1, 1}, y]])/3 - 
     (16*mono[G[{1}, x]*G[{1, 1}, y]])/3 + 
     2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 2*mono[G[{y}, x]*G[{1, 1}, y]] - 
     3*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] - 
     6*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     3*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] - 
     6*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - 
     2*mono[Pi^2*G[{x^(-1), 1}, y]] + 
     3*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     6*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]] + 
     4*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     6*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     12*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     6*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     12*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     6*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     12*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - 
     3*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - (5*mono[G[{0, 0, 0}, x]])/4 + 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     6*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] + 
     (5*mono[G[{0, 0, 1}, x]])/2 - 12*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     12*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] - 
     2*mono[G[{0, 0, 1}, y]] - 6*mono[G[{-1 + x^(-1) + x}, y]*
        G[{0, 1, 0}, x]] + 12*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] + 
     (7*mono[G[{0, 1, 1}, y]])/3 - mono[G[{1, 0, 0}, x]] - 
     6*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + 12*mono[G[{-1 + x^(-1) + x}, y]*
        G[{1, 0, 1}, x]] + (7*mono[G[{1, 0, 1}, y]])/3 + 
     (4*mono[G[{1, 1, 0}, x]])/3 - 3*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     12*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] - 
     (8*mono[G[{1, 1, 1}, x]])/3 + 6*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     24*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] + 
     (8*mono[G[{1, 1, 1}, y]])/3 - 3*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     6*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     3*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     6*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     6*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     12*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     6*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     12*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     mono[G[{y^(-1), 0, 0}, x]] - 2*mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]] + 2*mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]] + 2*mono[G[{y, 1, 1}, x]] + 
     6*mono[G[{-1, -1, 0, 0}, x]] - 12*mono[G[{-1, -1, 0, 1}, x]] - 
     6*mono[G[{-1, 0, 0, 0}, x]] + 12*mono[G[{-1, 0, 0, 1}, x]] + 
     3*mono[G[{-1, 0, 1, 0}, x]] - 6*mono[G[{-1, 0, 1, 1}, x]] + 
     3*mono[G[{-1, 1, 0, 0}, x]] - 6*mono[G[{-1, 1, 0, 1}, x]] + 
     3*mono[G[{1, -1, 0, 0}, x]] - 6*mono[G[{1, -1, 0, 1}, x]] + 
     9*mono[G[{1, 0, 1, 0}, x]] - 18*mono[G[{1, 0, 1, 1}, x]] + 
     6*mono[G[{1, 1, 0, 0}, x]] - 12*mono[G[{1, 1, 0, 1}, x]] - 
     9*mono[G[{1, 1, 1, 0}, x]] + 18*mono[G[{1, 1, 1, 1}, x]] - 
     6*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     12*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     6*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     12*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     6*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     12*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     12*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     24*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     6*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     12*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     6*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     12*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     6*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     12*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     12*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     24*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     6*mono[G[{x^(-1), 0, 0, 1}, y]] - 6*mono[G[{x^(-1), 0, 1, 1}, y]] - 
     9*mono[G[{x^(-1), 1, 0, 1}, y]] + 3*mono[G[{x^(-1), x, 0, 1}, y]] - 
     6*mono[G[{x^(-1), x, 1, 1}, y]] + 
     6*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     6*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     12*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     6*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     12*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/3 - 
     (2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 - mono[G[{0, 1}, y]*Log[mt2]]/
      3 - mono[G[{1, 0}, x]*Log[mt2]]/3 + (2*mono[G[{1, 1}, x]*Log[mt2]])/3 + 
     (2*mono[G[{1, 1}, y]*Log[mt2]])/3 + mono[Zeta[3]]/2 + 
     6*mono[G[{-1}, x]*Zeta[3]] + 6*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     6*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     6*mono[G[{x^(-1)}, y]*Zeta[3]] + 
     6*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]], (31*mono[Pi^2])/36 + 
     (5*mono[Pi^2*G[{0}, x]])/24 + (13*mono[Pi^2*G[{1}, x]])/12 - 
     (17*mono[Pi^2*G[{1}, y]])/12 + (37*mono[G[{0}, x]*G[{1}, y]])/6 - 
     (37*mono[G[{1}, x]*G[{1}, y]])/3 + mono[Pi^2*G[{y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]] - (7*mono[G[{0}, x]*G[{0, 1}, y]])/4 + 
     (9*mono[G[{1}, x]*G[{0, 1}, y]])/2 - mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/
      2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - (37*mono[G[{1, 0}, x]])/6 - 
     mono[G[{1}, y]*G[{1, 0}, x]] + (37*mono[G[{1, 1}, x]])/3 + 
     2*mono[G[{1}, y]*G[{1, 1}, x]] + (37*mono[G[{1, 1}, y]])/3 - 
     2*mono[G[{0}, x]*G[{1, 1}, y]] + 2*mono[G[{1}, x]*G[{1, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + (5*mono[G[{0, 0, 0}, x]])/8 - 
     (5*mono[G[{0, 0, 1}, x]])/4 + 4*mono[G[{0, 0, 1}, y]] - 
     (3*mono[G[{0, 1, 1}, y]])/2 - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] - (3*mono[G[{1, 0, 1}, y]])/2 + 
     3*mono[G[{1, 1, 0}, x]] - 6*mono[G[{1, 1, 1}, x]] - 
     8*mono[G[{1, 1, 1}, y]] + mono[G[{y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), 0, 1}, x]] - mono[G[{y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] - mono[G[{0}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + mono[G[{0, 1}, y]*Log[mt2]] + 
     mono[G[{1, 0}, x]*Log[mt2]] - 2*mono[G[{1, 1}, x]*Log[mt2]] - 
     2*mono[G[{1, 1}, y]*Log[mt2]] - (9*mono[Zeta[3]])/4, 
    2*mono[Pi^2] + (4*mono[G[{0}, x]])/5 - (6*mono[Pi^2*G[{0}, x]])/5 - 
     (8*mono[G[{1}, x]])/5 - (11*mono[Pi^2*G[{1}, x]])/5 - 
     (53*mono[Pi^2*G[{1}, y]])/30 - (16*mono[G[{0}, x]*G[{1}, y]])/5 + 
     (32*mono[G[{1}, x]*G[{1}, y]])/5 + (47*mono[Pi^2*G[{y^(-1)}, x]])/15 + 
     (56*mono[G[{0, 1}, y]])/5 - (5*mono[G[{0}, x]*G[{0, 1}, y]])/2 + 
     (72*mono[G[{1}, x]*G[{0, 1}, y]])/5 - 
     (47*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/10 - 
     (47*mono[G[{y}, x]*G[{0, 1}, y]])/10 + (28*mono[G[{1, 0}, x]])/5 - 
     (47*mono[G[{1}, y]*G[{1, 0}, x]])/5 - (56*mono[G[{1, 1}, x]])/5 + 
     (94*mono[G[{1}, y]*G[{1, 1}, x]])/5 - (32*mono[G[{1, 1}, y]])/5 - 
     (94*mono[G[{1}, x]*G[{1, 1}, y]])/5 + 
     (47*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/5 + 
     (47*mono[G[{y}, x]*G[{1, 1}, y]])/5 + 
     (47*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/10 - 
     (47*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/5 + 
     (47*mono[G[{1}, y]*G[{y, 0}, x]])/10 - (47*mono[G[{1}, y]*G[{y, 1}, x]])/
      5 - (11*mono[G[{0, 0, 0}, x]])/10 + (11*mono[G[{0, 0, 1}, x]])/5 + 
     (97*mono[G[{0, 0, 1}, y]])/10 - 5*mono[G[{0, 1, 1}, y]] - 
     (47*mono[G[{1, 0, 0}, x]])/10 + (47*mono[G[{1, 0, 1}, x]])/5 - 
     10*mono[G[{1, 0, 1}, y]] + (47*mono[G[{1, 1, 0}, x]])/5 - 
     (94*mono[G[{1, 1, 1}, x]])/5 + (47*mono[G[{y^(-1), 0, 0}, x]])/10 - 
     (47*mono[G[{y^(-1), 0, 1}, x]])/5 - (47*mono[G[{y^(-1), 1, 0}, x]])/10 + 
     (47*mono[G[{y^(-1), 1, 1}, x]])/5 - (47*mono[G[{y, 1, 0}, x]])/10 + 
     (47*mono[G[{y, 1, 1}, x]])/5 - (11*mono[Zeta[3]])/5, 
    (35*mono[Pi^2])/6 + (32*mono[G[{0}, x]])/15 - (79*mono[Pi^2*G[{0}, x]])/
      20 - (64*mono[G[{1}, x]])/15 - (427*mono[Pi^2*G[{1}, x]])/60 - 
     (2131*mono[Pi^2*G[{1}, y]])/360 - (188*mono[G[{0}, x]*G[{1}, y]])/15 + 
     (376*mono[G[{1}, x]*G[{1}, y]])/15 + (1849*mono[Pi^2*G[{y^(-1)}, x]])/
      180 + (553*mono[G[{0, 1}, y]])/15 - (199*mono[G[{0}, x]*G[{0, 1}, y]])/
      24 + (237*mono[G[{1}, x]*G[{0, 1}, y]])/5 - 
     (1849*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/120 - 
     (1849*mono[G[{y}, x]*G[{0, 1}, y]])/120 + (284*mono[G[{1, 0}, x]])/15 - 
     (1849*mono[G[{1}, y]*G[{1, 0}, x]])/60 - (568*mono[G[{1, 1}, x]])/15 + 
     (1849*mono[G[{1}, y]*G[{1, 1}, x]])/30 - (376*mono[G[{1, 1}, y]])/15 - 
     (1849*mono[G[{1}, x]*G[{1, 1}, y]])/30 + 
     (1849*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/60 + 
     (1849*mono[G[{y}, x]*G[{1, 1}, y]])/60 + 
     (1849*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/120 - 
     (1849*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/60 + 
     (1849*mono[G[{1}, y]*G[{y, 0}, x]])/120 - 
     (1849*mono[G[{1}, y]*G[{y, 1}, x]])/60 - (427*mono[G[{0, 0, 0}, x]])/
      120 + (427*mono[G[{0, 0, 1}, x]])/60 + (3839*mono[G[{0, 0, 1}, y]])/
      120 - (199*mono[G[{0, 1, 1}, y]])/12 - (1849*mono[G[{1, 0, 0}, x]])/
      120 + (1849*mono[G[{1, 0, 1}, x]])/60 - (199*mono[G[{1, 0, 1}, y]])/6 + 
     (1849*mono[G[{1, 1, 0}, x]])/60 - (1849*mono[G[{1, 1, 1}, x]])/30 + 
     (1849*mono[G[{y^(-1), 0, 0}, x]])/120 - 
     (1849*mono[G[{y^(-1), 0, 1}, x]])/60 - (1849*mono[G[{y^(-1), 1, 0}, x]])/
      120 + (1849*mono[G[{y^(-1), 1, 1}, x]])/60 - 
     (1849*mono[G[{y, 1, 0}, x]])/120 + (1849*mono[G[{y, 1, 1}, x]])/60 - 
     (427*mono[Zeta[3]])/60, mono[Pi^2*G[{0}, x]]/4 + 
     mono[Pi^2*G[{1}, x]]/2 - mono[Pi^2*G[{1}, y]]/2 - 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/2 + 3*mono[G[{1}, x]*G[{0, 1}, y]] + 
     (3*mono[G[{0, 0, 0}, x]])/4 - (3*mono[G[{0, 0, 1}, x]])/2 + 
     3*mono[G[{0, 0, 1}, y]] - 3*mono[G[{0, 1, 1}, y]] - 
     3*mono[G[{1, 0, 1}, y]] - (3*mono[Zeta[3]])/2, 
    mono[Pi^2]/3 + 3*mono[Pi^2*G[{0}, x]] + 6*mono[Pi^2*G[{1}, x]] - 
     mono[Pi^2*G[{1}, y]] + 4*mono[G[{0}, x]*G[{1}, y]] - 
     8*mono[G[{1}, x]*G[{1}, y]] - 4*mono[Pi^2*G[{y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]] - 6*mono[G[{0}, x]*G[{0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 6*mono[G[{y}, x]*G[{0, 1}, y]] - 
     4*mono[G[{1, 0}, x]] + 12*mono[G[{1}, y]*G[{1, 0}, x]] + 
     8*mono[G[{1, 1}, x]] - 24*mono[G[{1}, y]*G[{1, 1}, x]] + 
     8*mono[G[{1, 1}, y]] + 24*mono[G[{1}, x]*G[{1, 1}, y]] - 
     12*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 12*mono[G[{y}, x]*G[{1, 1}, y]] - 
     6*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 6*mono[G[{1}, y]*G[{y, 0}, x]] + 
     12*mono[G[{1}, y]*G[{y, 1}, x]] + 6*mono[G[{0, 0, 0}, x]] - 
     12*mono[G[{0, 0, 1}, x]] + 6*mono[G[{0, 0, 1}, y]] - 
     12*mono[G[{0, 1, 1}, y]] + 6*mono[G[{1, 0, 0}, x]] - 
     12*mono[G[{1, 0, 1}, x]] - 6*mono[G[{1, 0, 1}, y]] - 
     12*mono[G[{1, 1, 0}, x]] + 24*mono[G[{1, 1, 1}, x]] - 
     6*mono[G[{y^(-1), 0, 0}, x]] + 12*mono[G[{y^(-1), 0, 1}, x]] + 
     6*mono[G[{y^(-1), 1, 0}, x]] - 12*mono[G[{y^(-1), 1, 1}, x]] + 
     6*mono[G[{y, 1, 0}, x]] - 12*mono[G[{y, 1, 1}, x]] - 6*mono[Zeta[3]], 
    (-13*mono[Pi^2])/9 + (19*mono[G[{0}, x]])/10 + (321*mono[Pi^2*G[{0}, x]])/
      40 - (19*mono[G[{1}, x]])/5 + (77*mono[Pi^2*G[{1}, x]])/5 - 
     (251*mono[Pi^2*G[{1}, y]])/120 + (437*mono[G[{0}, x]*G[{1}, y]])/30 - 
     (437*mono[G[{1}, x]*G[{1}, y]])/15 - (631*mono[Pi^2*G[{y^(-1)}, x]])/
      60 - (386*mono[G[{0, 1}, y]])/15 - (125*mono[G[{0}, x]*G[{0, 1}, y]])/
      8 - (3*mono[G[{1}, x]*G[{0, 1}, y]])/10 + 
     (631*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/40 + 
     (631*mono[G[{y}, x]*G[{0, 1}, y]])/40 - (178*mono[G[{1, 0}, x]])/15 + 
     (631*mono[G[{1}, y]*G[{1, 0}, x]])/20 + (356*mono[G[{1, 1}, x]])/15 - 
     (631*mono[G[{1}, y]*G[{1, 1}, x]])/10 + (437*mono[G[{1, 1}, y]])/15 + 
     (631*mono[G[{1}, x]*G[{1, 1}, y]])/10 - 
     (631*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/20 - 
     (631*mono[G[{y}, x]*G[{1, 1}, y]])/20 - 
     (631*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/40 + 
     (631*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/20 - 
     (631*mono[G[{1}, y]*G[{y, 0}, x]])/40 + 
     (631*mono[G[{1}, y]*G[{y, 1}, x]])/20 + (157*mono[G[{0, 0, 0}, x]])/10 - 
     (157*mono[G[{0, 0, 1}, x]])/5 + (619*mono[G[{0, 0, 1}, y]])/40 - 
     (125*mono[G[{0, 1, 1}, y]])/4 + (631*mono[G[{1, 0, 0}, x]])/40 - 
     (631*mono[G[{1, 0, 1}, x]])/20 - (29*mono[G[{1, 0, 1}, y]])/2 - 
     (631*mono[G[{1, 1, 0}, x]])/20 + (631*mono[G[{1, 1, 1}, x]])/10 - 
     (631*mono[G[{y^(-1), 0, 0}, x]])/40 + (631*mono[G[{y^(-1), 0, 1}, x]])/
      20 + (631*mono[G[{y^(-1), 1, 0}, x]])/40 - 
     (631*mono[G[{y^(-1), 1, 1}, x]])/20 + (631*mono[G[{y, 1, 0}, x]])/40 - 
     (631*mono[G[{y, 1, 1}, x]])/20 - (83*mono[Zeta[3]])/5, 
    (-4*mono[Pi^2])/27 - (5*mono[Pi^2*G[{0}, x]])/36 - 
     (11*mono[Pi^2*G[{1}, x]])/18 + (7*mono[Pi^2*G[{1}, y]])/18 - 
     (14*mono[G[{0}, x]*G[{1}, y]])/27 + (28*mono[G[{1}, x]*G[{1}, y]])/27 - 
     (8*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/9 + 
     (8*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/9 + 
     (8*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/9 - 
     (4*mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]])/3 - 
     (8*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]])/3 + 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/9 + (16*mono[Pi^2*G[{-1, -1}, x]])/9 - 
     (8*mono[Pi^2*G[{-1, 0}, x]])/9 + (8*mono[Pi^2*G[{-1, 1}, x]])/9 - 
     (10*mono[G[{0, 1}, y]])/27 + mono[G[{0}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{0, 1}, y]]/3 - mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/3 - 
     mono[G[{y}, x]*G[{0, 1}, y]]/3 + (8*mono[Pi^2*G[{1, -1}, x]])/9 + 
     (14*mono[G[{1, 0}, x]])/27 + (4*mono[Pi^2*G[{1, 0}, x]])/9 - 
     (2*mono[G[{1}, y]*G[{1, 0}, x]])/3 - (28*mono[G[{1, 1}, x]])/27 + 
     (20*mono[Pi^2*G[{1, 1}, x]])/9 + (4*mono[G[{1}, y]*G[{1, 1}, x]])/3 - 
     (28*mono[G[{1, 1}, y]])/27 + (2*mono[G[{0}, x]*G[{1, 1}, y]])/9 - 
     (16*mono[G[{1}, x]*G[{1, 1}, y]])/9 + 
     (2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 + 
     (2*mono[G[{y}, x]*G[{1, 1}, y]])/3 - 
     (4*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/3 - 
     (8*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]])/3 - 
     (4*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/3 - 
     (8*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]])/3 - 
     (8*mono[Pi^2*G[{x^(-1), 1}, y]])/9 + 
     (4*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/3 - 
     (8*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/3 + 
     (4*mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]])/9 + 
     (16*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 + 
     (8*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     (16*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     (8*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     (16*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     (8*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]])/3 + 
     (16*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]])/3 + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/3 - 
     (2*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 + mono[G[{1}, y]*G[{y, 0}, x]]/
      3 - (2*mono[G[{1}, y]*G[{y, 1}, x]])/3 - 
     (4*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/3 + 
     (8*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/3 - (5*mono[G[{0, 0, 0}, x]])/
      12 + (8*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/3 - 
     (8*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]])/3 + 
     (5*mono[G[{0, 0, 1}, x]])/6 - (16*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/
      3 + (16*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]])/3 - 
     (2*mono[G[{0, 0, 1}, y]])/3 - 
     (8*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]])/3 + 
     (16*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]])/3 + 
     (7*mono[G[{0, 1, 1}, y]])/9 - mono[G[{1, 0, 0}, x]]/3 - 
     (8*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]])/3 + 
     (2*mono[G[{1, 0, 1}, x]])/3 + 
     (16*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]])/3 + 
     (7*mono[G[{1, 0, 1}, y]])/9 + (4*mono[G[{1, 1, 0}, x]])/9 - 
     (4*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/3 + 
     (16*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]])/3 - 
     (8*mono[G[{1, 1, 1}, x]])/9 + (8*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/
      3 - (32*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]])/3 + 
     (8*mono[G[{1, 1, 1}, y]])/9 - (4*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]])/
      3 + (8*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]])/3 - 
     (4*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/3 + 
     (8*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/3 + 
     (8*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/3 - 
     (16*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/3 + 
     (8*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/3 - 
     (16*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/3 + 
     mono[G[{y^(-1), 0, 0}, x]]/3 - (2*mono[G[{y^(-1), 0, 1}, x]])/3 - 
     mono[G[{y^(-1), 1, 0}, x]]/3 + (2*mono[G[{y^(-1), 1, 1}, x]])/3 - 
     mono[G[{y, 1, 0}, x]]/3 + (2*mono[G[{y, 1, 1}, x]])/3 + 
     (8*mono[G[{-1, -1, 0, 0}, x]])/3 - (16*mono[G[{-1, -1, 0, 1}, x]])/3 - 
     (8*mono[G[{-1, 0, 0, 0}, x]])/3 + (16*mono[G[{-1, 0, 0, 1}, x]])/3 + 
     (4*mono[G[{-1, 0, 1, 0}, x]])/3 - (8*mono[G[{-1, 0, 1, 1}, x]])/3 + 
     (4*mono[G[{-1, 1, 0, 0}, x]])/3 - (8*mono[G[{-1, 1, 0, 1}, x]])/3 + 
     (4*mono[G[{1, -1, 0, 0}, x]])/3 - (8*mono[G[{1, -1, 0, 1}, x]])/3 + 
     4*mono[G[{1, 0, 1, 0}, x]] - 8*mono[G[{1, 0, 1, 1}, x]] + 
     (8*mono[G[{1, 1, 0, 0}, x]])/3 - (16*mono[G[{1, 1, 0, 1}, x]])/3 - 
     4*mono[G[{1, 1, 1, 0}, x]] + 8*mono[G[{1, 1, 1, 1}, x]] - 
     (8*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]])/3 + 
     (16*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]])/3 - 
     (8*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]])/3 + 
     (16*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]])/3 - 
     (8*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]])/3 + 
     (16*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]])/3 + 
     (16*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]])/3 - 
     (32*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]])/3 - 
     (8*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]])/3 + 
     (16*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]])/3 - 
     (8*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]])/3 + 
     (16*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]])/3 - 
     (8*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]])/3 + 
     (16*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]])/3 + 
     (16*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]])/3 - 
     (32*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]])/3 + 
     (8*mono[G[{x^(-1), 0, 0, 1}, y]])/3 - (8*mono[G[{x^(-1), 0, 1, 1}, y]])/
      3 - 4*mono[G[{x^(-1), 1, 0, 1}, y]] + (4*mono[G[{x^(-1), x, 0, 1}, y]])/
      3 - (8*mono[G[{x^(-1), x, 1, 1}, y]])/3 + 
     (8*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]])/3 - 
     (8*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]])/3 + 
     (16*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]])/3 - 
     (8*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]])/3 + 
     (16*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]])/3 + 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/9 - 
     (2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/9 - mono[G[{0, 1}, y]*Log[mt2]]/
      9 - mono[G[{1, 0}, x]*Log[mt2]]/9 + (2*mono[G[{1, 1}, x]*Log[mt2]])/9 + 
     (2*mono[G[{1, 1}, y]*Log[mt2]])/9 + mono[Zeta[3]]/6 + 
     (8*mono[G[{-1}, x]*Zeta[3]])/3 + 
     (8*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]])/3 + 
     (8*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]])/3 - 
     (8*mono[G[{x^(-1)}, y]*Zeta[3]])/3 + 
     (8*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]])/3, 
    (-17*mono[Pi^2])/36 - mono[Pi^2*G[{0}, x]]/8 - (7*mono[Pi^2*G[{1}, x]])/
      12 - mono[Pi^2*G[{1}, y]]/12 + (55*mono[G[{0}, x]*G[{1}, y]])/18 - 
     (55*mono[G[{1}, x]*G[{1}, y]])/9 - mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/
      3 + mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] + 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 + (2*mono[Pi^2*G[{-1, -1}, x]])/3 - 
     mono[Pi^2*G[{-1, 0}, x]]/3 + mono[Pi^2*G[{-1, 1}, x]]/3 - 
     (53*mono[G[{0, 1}, y]])/9 - mono[G[{0}, x]*G[{0, 1}, y]]/4 + 
     (5*mono[G[{1}, x]*G[{0, 1}, y]])/2 - mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{y}, x]*G[{0, 1}, y]] + mono[Pi^2*G[{1, -1}, x]]/3 - 
     (55*mono[G[{1, 0}, x]])/18 + mono[Pi^2*G[{1, 0}, x]]/6 - 
     2*mono[G[{1}, y]*G[{1, 0}, x]] + (55*mono[G[{1, 1}, x]])/9 + 
     (5*mono[Pi^2*G[{1, 1}, x]])/6 + 4*mono[G[{1}, y]*G[{1, 1}, x]] + 
     (55*mono[G[{1, 1}, y]])/9 - (2*mono[G[{0}, x]*G[{1, 1}, y]])/3 - 
     (8*mono[G[{1}, x]*G[{1, 1}, y]])/3 + 
     2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 2*mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - mono[Pi^2*G[{x^(-1), 1}, y]]/
      3 + mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 + 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/
      2 + mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - (3*mono[G[{0, 0, 0}, x]])/
      8 + mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] + 
     (3*mono[G[{0, 0, 1}, x]])/4 - 2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] + 
     (3*mono[G[{0, 0, 1}, y]])/2 - mono[G[{-1 + x^(-1) + x}, y]*
       G[{0, 1, 0}, x]] + 2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] + 
     mono[G[{0, 1, 1}, y]]/6 - mono[G[{1, 0, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + 2*mono[G[{-1 + x^(-1) + x}, y]*
        G[{1, 0, 1}, x]] + mono[G[{1, 0, 1}, y]]/6 + 
     (8*mono[G[{1, 1, 0}, x]])/3 - mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/2 + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] - 
     (16*mono[G[{1, 1, 1}, x]])/3 + mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] - 
     (8*mono[G[{1, 1, 1}, y]])/3 - mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     mono[G[{y^(-1), 0, 0}, x]] - 2*mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]] + 2*mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]] + 2*mono[G[{y, 1, 1}, x]] + 
     mono[G[{-1, -1, 0, 0}, x]] - 2*mono[G[{-1, -1, 0, 1}, x]] - 
     mono[G[{-1, 0, 0, 0}, x]] + 2*mono[G[{-1, 0, 0, 1}, x]] + 
     mono[G[{-1, 0, 1, 0}, x]]/2 - mono[G[{-1, 0, 1, 1}, x]] + 
     mono[G[{-1, 1, 0, 0}, x]]/2 - mono[G[{-1, 1, 0, 1}, x]] + 
     mono[G[{1, -1, 0, 0}, x]]/2 - mono[G[{1, -1, 0, 1}, x]] + 
     (3*mono[G[{1, 0, 1, 0}, x]])/2 - 3*mono[G[{1, 0, 1, 1}, x]] + 
     mono[G[{1, 1, 0, 0}, x]] - 2*mono[G[{1, 1, 0, 1}, x]] - 
     (3*mono[G[{1, 1, 1, 0}, x]])/2 + 3*mono[G[{1, 1, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - mono[G[{x^(-1), 0, 1, 1}, y]] - 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + mono[G[{x^(-1), x, 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/3 + 
     (2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 + mono[G[{0, 1}, y]*Log[mt2]]/
      3 + mono[G[{1, 0}, x]*Log[mt2]]/3 - (2*mono[G[{1, 1}, x]*Log[mt2]])/3 - 
     (2*mono[G[{1, 1}, y]*Log[mt2]])/3 - (5*mono[Zeta[3]])/4 + 
     mono[G[{-1}, x]*Zeta[3]] + mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - mono[G[{x^(-1)}, y]*Zeta[3]] + 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], (-7*mono[Pi^2])/4 - 
     (4*mono[G[{0}, x]])/5 + (33*mono[Pi^2*G[{0}, x]])/40 + 
     (8*mono[G[{1}, x]])/5 + (63*mono[Pi^2*G[{1}, x]])/40 + 
     (93*mono[Pi^2*G[{1}, y]])/80 + (6*mono[G[{0}, x]*G[{1}, y]])/5 - 
     (12*mono[G[{1}, x]*G[{1}, y]])/5 - (87*mono[Pi^2*G[{y^(-1)}, x]])/40 - 
     (77*mono[G[{0, 1}, y]])/10 + (27*mono[G[{0}, x]*G[{0, 1}, y]])/16 - 
     (99*mono[G[{1}, x]*G[{0, 1}, y]])/10 + 
     (261*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/80 + 
     (261*mono[G[{y}, x]*G[{0, 1}, y]])/80 - (18*mono[G[{1, 0}, x]])/5 + 
     (261*mono[G[{1}, y]*G[{1, 0}, x]])/40 + (36*mono[G[{1, 1}, x]])/5 - 
     (261*mono[G[{1}, y]*G[{1, 1}, x]])/20 + (12*mono[G[{1, 1}, y]])/5 + 
     (261*mono[G[{1}, x]*G[{1, 1}, y]])/20 - 
     (261*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/40 - 
     (261*mono[G[{y}, x]*G[{1, 1}, y]])/40 - 
     (261*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/80 + 
     (261*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/40 - 
     (261*mono[G[{1}, y]*G[{y, 0}, x]])/80 + 
     (261*mono[G[{1}, y]*G[{y, 1}, x]])/40 + (63*mono[G[{0, 0, 0}, x]])/80 - 
     (63*mono[G[{0, 0, 1}, x]])/40 - (531*mono[G[{0, 0, 1}, y]])/80 + 
     (27*mono[G[{0, 1, 1}, y]])/8 + (261*mono[G[{1, 0, 0}, x]])/80 - 
     (261*mono[G[{1, 0, 1}, x]])/40 + (27*mono[G[{1, 0, 1}, y]])/4 - 
     (261*mono[G[{1, 1, 0}, x]])/40 + (261*mono[G[{1, 1, 1}, x]])/20 - 
     (261*mono[G[{y^(-1), 0, 0}, x]])/80 + (261*mono[G[{y^(-1), 0, 1}, x]])/
      40 + (261*mono[G[{y^(-1), 1, 0}, x]])/80 - 
     (261*mono[G[{y^(-1), 1, 1}, x]])/40 + (261*mono[G[{y, 1, 0}, x]])/80 - 
     (261*mono[G[{y, 1, 1}, x]])/40 + (63*mono[Zeta[3]])/40, 
    mono[Pi^2]/9 + mono[Pi^2*G[{0}, x]]/8 + mono[Pi^2*G[{1}, x]]/4 - 
     mono[Pi^2*G[{1}, y]]/4 + (2*mono[G[{0, 1}, y]])/3 - 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/4 + (3*mono[G[{1}, x]*G[{0, 1}, y]])/
      2 + (3*mono[G[{0, 0, 0}, x]])/8 - (3*mono[G[{0, 0, 1}, x]])/4 + 
     (3*mono[G[{0, 0, 1}, y]])/2 - (3*mono[G[{0, 1, 1}, y]])/2 - 
     (3*mono[G[{1, 0, 1}, y]])/2 - (3*mono[Zeta[3]])/4, 
    mono[Pi^2]/3 + 3*mono[Pi^2*G[{0}, x]] + 6*mono[Pi^2*G[{1}, x]] - 
     mono[Pi^2*G[{1}, y]] + 4*mono[G[{0}, x]*G[{1}, y]] - 
     8*mono[G[{1}, x]*G[{1}, y]] - 4*mono[Pi^2*G[{y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]] - 6*mono[G[{0}, x]*G[{0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 6*mono[G[{y}, x]*G[{0, 1}, y]] - 
     4*mono[G[{1, 0}, x]] + 12*mono[G[{1}, y]*G[{1, 0}, x]] + 
     8*mono[G[{1, 1}, x]] - 24*mono[G[{1}, y]*G[{1, 1}, x]] + 
     8*mono[G[{1, 1}, y]] + 24*mono[G[{1}, x]*G[{1, 1}, y]] - 
     12*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 12*mono[G[{y}, x]*G[{1, 1}, y]] - 
     6*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 6*mono[G[{1}, y]*G[{y, 0}, x]] + 
     12*mono[G[{1}, y]*G[{y, 1}, x]] + 6*mono[G[{0, 0, 0}, x]] - 
     12*mono[G[{0, 0, 1}, x]] + 6*mono[G[{0, 0, 1}, y]] - 
     12*mono[G[{0, 1, 1}, y]] + 6*mono[G[{1, 0, 0}, x]] - 
     12*mono[G[{1, 0, 1}, x]] - 6*mono[G[{1, 0, 1}, y]] - 
     12*mono[G[{1, 1, 0}, x]] + 24*mono[G[{1, 1, 1}, x]] - 
     6*mono[G[{y^(-1), 0, 0}, x]] + 12*mono[G[{y^(-1), 0, 1}, x]] + 
     6*mono[G[{y^(-1), 1, 0}, x]] - 12*mono[G[{y^(-1), 1, 1}, x]] + 
     6*mono[G[{y, 1, 0}, x]] - 12*mono[G[{y, 1, 1}, x]] - 6*mono[Zeta[3]], 
    (-13*mono[Pi^2])/9 + (19*mono[G[{0}, x]])/10 + (321*mono[Pi^2*G[{0}, x]])/
      40 - (19*mono[G[{1}, x]])/5 + (77*mono[Pi^2*G[{1}, x]])/5 - 
     (251*mono[Pi^2*G[{1}, y]])/120 + (437*mono[G[{0}, x]*G[{1}, y]])/30 - 
     (437*mono[G[{1}, x]*G[{1}, y]])/15 - (631*mono[Pi^2*G[{y^(-1)}, x]])/
      60 - (386*mono[G[{0, 1}, y]])/15 - (125*mono[G[{0}, x]*G[{0, 1}, y]])/
      8 - (3*mono[G[{1}, x]*G[{0, 1}, y]])/10 + 
     (631*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/40 + 
     (631*mono[G[{y}, x]*G[{0, 1}, y]])/40 - (178*mono[G[{1, 0}, x]])/15 + 
     (631*mono[G[{1}, y]*G[{1, 0}, x]])/20 + (356*mono[G[{1, 1}, x]])/15 - 
     (631*mono[G[{1}, y]*G[{1, 1}, x]])/10 + (437*mono[G[{1, 1}, y]])/15 + 
     (631*mono[G[{1}, x]*G[{1, 1}, y]])/10 - 
     (631*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/20 - 
     (631*mono[G[{y}, x]*G[{1, 1}, y]])/20 - 
     (631*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/40 + 
     (631*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/20 - 
     (631*mono[G[{1}, y]*G[{y, 0}, x]])/40 + 
     (631*mono[G[{1}, y]*G[{y, 1}, x]])/20 + (157*mono[G[{0, 0, 0}, x]])/10 - 
     (157*mono[G[{0, 0, 1}, x]])/5 + (619*mono[G[{0, 0, 1}, y]])/40 - 
     (125*mono[G[{0, 1, 1}, y]])/4 + (631*mono[G[{1, 0, 0}, x]])/40 - 
     (631*mono[G[{1, 0, 1}, x]])/20 - (29*mono[G[{1, 0, 1}, y]])/2 - 
     (631*mono[G[{1, 1, 0}, x]])/20 + (631*mono[G[{1, 1, 1}, x]])/10 - 
     (631*mono[G[{y^(-1), 0, 0}, x]])/40 + (631*mono[G[{y^(-1), 0, 1}, x]])/
      20 + (631*mono[G[{y^(-1), 1, 0}, x]])/40 - 
     (631*mono[G[{y^(-1), 1, 1}, x]])/20 + (631*mono[G[{y, 1, 0}, x]])/40 - 
     (631*mono[G[{y, 1, 1}, x]])/20 - (83*mono[Zeta[3]])/5, 
    mono[1] + (3*mono[Pi^2])/112 + (15*mono[G[{0}, x]])/56 - 
     (15*mono[G[{1}, x]])/28 + (9*mono[G[{1, 0}, x]])/56 - 
     (9*mono[G[{1, 1}, x]])/28 - (3*mono[Log[mt2]])/14, 
    (-19*mono[Pi^4])/180 - (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{x}, y]])/3 + (8*mono[Pi^2*G[{-1, -1}, x]])/3 - 
     (4*mono[Pi^2*G[{-1, 0}, x]])/3 + (4*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     2*mono[Pi^2*G[{0, -1}, x]] - (11*mono[Pi^2*G[{0, 1}, x]])/3 + 
     (4*mono[Pi^2*G[{1, -1}, x]])/3 - mono[Pi^2*G[{1, 0}, x]] + 
     (2*mono[Pi^2*G[{1, 1}, x]])/3 - (2*mono[Pi^2*G[{x^(-1), 1}, y]])/3 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (2*mono[Pi^2*G[{x, 1}, y]])/3 + 
     (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] + 2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 
     mono[G[{x}, y]*G[{1, 0, 0}, x]] + 2*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + 4*mono[G[{-1, -1, 0, 0}, x]] - 
     8*mono[G[{-1, -1, 0, 1}, x]] - 4*mono[G[{-1, 0, 0, 0}, x]] + 
     8*mono[G[{-1, 0, 0, 1}, x]] + 2*mono[G[{-1, 0, 1, 0}, x]] - 
     4*mono[G[{-1, 0, 1, 1}, x]] + 2*mono[G[{-1, 1, 0, 0}, x]] - 
     4*mono[G[{-1, 1, 0, 1}, x]] - 3*mono[G[{0, -1, 0, 0}, x]] + 
     6*mono[G[{0, -1, 0, 1}, x]] + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]] - 5*mono[G[{0, 0, 1, 0}, x]] + 
     10*mono[G[{0, 0, 1, 1}, x]] - 4*mono[G[{0, 1, 0, 0}, x]] + 
     8*mono[G[{0, 1, 0, 1}, x]] + 5*mono[G[{0, 1, 1, 0}, x]] - 
     10*mono[G[{0, 1, 1, 1}, x]] + 2*mono[G[{1, -1, 0, 0}, x]] - 
     4*mono[G[{1, -1, 0, 1}, x]] - 3*mono[G[{1, 0, 0, 0}, x]] + 
     6*mono[G[{1, 0, 0, 1}, x]] + 3*mono[G[{1, 0, 1, 0}, x]] - 
     6*mono[G[{1, 0, 1, 1}, x]] + mono[G[{1, 1, 0, 0}, x]] - 
     2*mono[G[{1, 1, 0, 1}, x]] + 2*mono[G[{x^(-1), 0, 0, 1}, y]] - 
     2*mono[G[{x^(-1), 0, 1, 1}, y]] - 3*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     mono[G[{x^(-1), x, 0, 1}, y]] - 2*mono[G[{x^(-1), x, 1, 1}, y]] - 
     2*mono[G[{x, 0, 0, 1}, y]] + 2*mono[G[{x, 0, 1, 1}, y]] + 
     3*mono[G[{x, 1, 0, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + 4*mono[G[{-1}, x]*Zeta[3]] - 
     2*mono[G[{0}, x]*Zeta[3]] + 4*mono[G[{1}, x]*Zeta[3]] - 
     2*mono[G[{x^(-1)}, y]*Zeta[3]], (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 
     2*mono[G[{0, 1}, x]], (4*mono[Pi^2*G[{1}, x]])/3 - 
     mono[G[{0, 0, 0}, x]] + 2*mono[G[{0, 0, 1}, x]] + 
     2*mono[G[{1, 0, 0}, x]] - 4*mono[G[{1, 0, 1}, x]] + 
     (2*mono[Pi^2*Log[mt2]])/3 + mono[G[{0, 0}, x]*Log[mt2]] - 
     2*mono[G[{0, 1}, x]*Log[mt2]] - 4*mono[Zeta[3]], 
    -mono[Pi^2*G[{0}, x]]/6 - mono[G[{0, 0, 0}, x]]/2 + 
     mono[G[{0, 0, 1}, x]] + mono[G[{0, 1, 0}, x]] - 
     2*mono[G[{0, 1, 1}, x]] + mono[Zeta[3]], (3*mono[Pi^2])/4 - 
     (14*mono[G[{0}, x]])/3 + (28*mono[G[{1}, x]])/3 + mono[G[{1, 0}, x]]/2 - 
     mono[G[{1, 1}, x]] + mono[G[{0}, x]*Log[mt2]] - 
     2*mono[G[{1}, x]*Log[mt2]], (2*mono[Pi^2*G[{-1}, x]])/3 - 
     mono[Pi^2*G[{0}, x]]/6 + mono[Pi^2*G[{1}, x]]/3 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 0}, x]]/2 + 
     mono[G[{0, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]]/2 - 
     mono[G[{1, 0, 1}, x]] - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]], -mono[Pi^2]/3 + mono[G[{0}, x]] - 
     2*mono[G[{1}, x]] + mono[G[{1}, y]] - 2*mono[G[{0, 1}, y]], 
    (-19*mono[Pi^2])/18 + (19*mono[G[{0}, x]])/6 - (19*mono[G[{1}, x]])/3 - 
     (19*mono[G[{0, 1}, y]])/3 + 2*mono[G[{1, 1}, y]] + 
     mono[G[{1}, y]*Log[mt2]], (-206015*mono[Pi^2])/72576 + 
     (57923*mono[G[{0}, x]])/60480 + (292*mono[Pi^2*G[{0}, x]])/45 - 
     (57923*mono[G[{1}, x]])/30240 + (12973*mono[Pi^2*G[{1}, x]])/1080 + 
     (5149*mono[Pi^2*G[{1}, y]])/6480 + (3787*mono[G[{0}, x]*G[{1}, y]])/
      270 - (3787*mono[G[{1}, x]*G[{1}, y]])/135 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]] - 
     2*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] - 
     (32461*mono[Pi^2*G[{y^(-1)}, x]])/3240 + (4*mono[Pi^2*G[{-1, -1}, x]])/
      3 - (2*mono[Pi^2*G[{-1, 0}, x]])/3 + (2*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     (14929*mono[G[{0, 1}, y]])/540 - (3101*mono[G[{0}, x]*G[{0, 1}, y]])/
      432 - (157*mono[G[{1}, x]*G[{0, 1}, y]])/10 + 
     (32461*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2160 + 
     (32461*mono[G[{y}, x]*G[{0, 1}, y]])/2160 + (2*mono[Pi^2*G[{1, -1}, x]])/
      3 - (906539*mono[G[{1, 0}, x]])/60480 + mono[Pi^2*G[{1, 0}, x]]/3 + 
     (32461*mono[G[{1}, y]*G[{1, 0}, x]])/1080 + (906539*mono[G[{1, 1}, x]])/
      30240 + (5*mono[Pi^2*G[{1, 1}, x]])/3 - 
     (32461*mono[G[{1}, y]*G[{1, 1}, x]])/540 + (3787*mono[G[{1, 1}, y]])/
      135 - mono[G[{0}, x]*G[{1, 1}, y]]/3 + 
     (32821*mono[G[{1}, x]*G[{1, 1}, y]])/540 - 
     (32461*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/1080 - 
     (32461*mono[G[{y}, x]*G[{1, 1}, y]])/1080 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] - 
     2*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] - 
     2*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - 
     (2*mono[Pi^2*G[{x^(-1), 1}, y]])/3 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/3 + 
     (4*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     2*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     4*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     4*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     4*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     (32461*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2160 + 
     (32461*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/1080 - 
     (32461*mono[G[{1}, y]*G[{y, 0}, x]])/2160 + 
     (32461*mono[G[{1}, y]*G[{y, 1}, x]])/1080 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + (23983*mono[G[{0, 0, 0}, x]])/
      2160 + 2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] - 
     (23983*mono[G[{0, 0, 1}, x]])/1080 - 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] - 
     (1451*mono[G[{0, 0, 1}, y]])/2160 - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] - 
     (3029*mono[G[{0, 1, 1}, y]])/216 + (32461*mono[G[{1, 0, 0}, x]])/2160 - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] - 
     (32461*mono[G[{1, 0, 1}, x]])/1080 + 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] + 
     (73*mono[G[{1, 0, 1}, y]])/27 - (32101*mono[G[{1, 1, 0}, x]])/1080 - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] + 
     (32101*mono[G[{1, 1, 1}, x]])/540 + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] - 
     (4*mono[G[{1, 1, 1}, y]])/3 - mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     4*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     2*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     4*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     (32461*mono[G[{y^(-1), 0, 0}, x]])/2160 + 
     (32461*mono[G[{y^(-1), 0, 1}, x]])/1080 + 
     (32461*mono[G[{y^(-1), 1, 0}, x]])/2160 - 
     (32461*mono[G[{y^(-1), 1, 1}, x]])/1080 + (32461*mono[G[{y, 1, 0}, x]])/
      2160 - (32461*mono[G[{y, 1, 1}, x]])/1080 + 
     2*mono[G[{-1, -1, 0, 0}, x]] - 4*mono[G[{-1, -1, 0, 1}, x]] - 
     2*mono[G[{-1, 0, 0, 0}, x]] + 4*mono[G[{-1, 0, 0, 1}, x]] + 
     mono[G[{-1, 0, 1, 0}, x]] - 2*mono[G[{-1, 0, 1, 1}, x]] + 
     mono[G[{-1, 1, 0, 0}, x]] - 2*mono[G[{-1, 1, 0, 1}, x]] + 
     mono[G[{1, -1, 0, 0}, x]] - 2*mono[G[{1, -1, 0, 1}, x]] + 
     3*mono[G[{1, 0, 1, 0}, x]] - 6*mono[G[{1, 0, 1, 1}, x]] + 
     2*mono[G[{1, 1, 0, 0}, x]] - 4*mono[G[{1, 1, 0, 1}, x]] - 
     3*mono[G[{1, 1, 1, 0}, x]] + 6*mono[G[{1, 1, 1, 1}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     2*mono[G[{x^(-1), 0, 0, 1}, y]] - 2*mono[G[{x^(-1), 0, 1, 1}, y]] - 
     3*mono[G[{x^(-1), 1, 0, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]] - 
     2*mono[G[{x^(-1), x, 1, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     4*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     2*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     4*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] + (3*mono[Log[mt2]])/112 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/6 + 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]]/3 + mono[G[{0, 1}, y]*Log[mt2]]/6 + 
     mono[G[{1, 0}, x]*Log[mt2]]/6 - mono[G[{1, 1}, x]*Log[mt2]]/3 - 
     mono[G[{1, 1}, y]*Log[mt2]]/3 - (9587*mono[Zeta[3]])/1080 + 
     2*mono[G[{-1}, x]*Zeta[3]] + 2*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     2*mono[G[{x^(-1)}, y]*Zeta[3]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], -mono[Pi^2]/6 - 
     mono[G[{0, 1}, y]], mono[Pi^2*G[{0}, x]]/2 + mono[Pi^2*G[{1}, x]] - 
     mono[Pi^2*G[{1}, y]]/6 - (2*mono[Pi^2*G[{y^(-1)}, x]])/3 - 
     mono[G[{0}, x]*G[{0, 1}, y]] + mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     mono[G[{y}, x]*G[{0, 1}, y]] + 2*mono[G[{1}, y]*G[{1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, 1}, x]] + 4*mono[G[{1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 2*mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 1}, x]] + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] - mono[G[{1, 0, 1}, y]] - 
     2*mono[G[{1, 1, 0}, x]] + 4*mono[G[{1, 1, 1}, x]] - 
     mono[G[{y^(-1), 0, 0}, x]] + 2*mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]] - 2*mono[G[{y^(-1), 1, 1}, x]] + 
     mono[G[{y, 1, 0}, x]] - 2*mono[G[{y, 1, 1}, x]] - mono[Zeta[3]], 
    (179807*mono[Pi^2])/96768 - (93203*mono[G[{0}, x]])/80640 - 
     (2011*mono[Pi^2*G[{0}, x]])/480 + (93203*mono[G[{1}, x]])/40320 - 
     (11263*mono[Pi^2*G[{1}, x]])/1440 - (679*mono[Pi^2*G[{1}, y]])/8640 - 
     (1691*mono[G[{0}, x]*G[{1}, y]])/180 + (1691*mono[G[{1}, x]*G[{1}, y]])/
      90 + (26821*mono[Pi^2*G[{y^(-1)}, x]])/4320 + 
     (7487*mono[G[{0, 1}, y]])/360 + (3269*mono[G[{0}, x]*G[{0, 1}, y]])/
      576 + (291*mono[G[{1}, x]*G[{0, 1}, y]])/40 - 
     (26821*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2880 - 
     (26821*mono[G[{y}, x]*G[{0, 1}, y]])/2880 + (679739*mono[G[{1, 0}, x]])/
      80640 - (26821*mono[G[{1}, y]*G[{1, 0}, x]])/1440 - 
     (679739*mono[G[{1, 1}, x]])/40320 + (26821*mono[G[{1}, y]*G[{1, 1}, x]])/
      720 - (1691*mono[G[{1, 1}, y]])/90 - 
     (26821*mono[G[{1}, x]*G[{1, 1}, y]])/720 + 
     (26821*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/1440 + 
     (26821*mono[G[{y}, x]*G[{1, 1}, y]])/1440 + 
     (26821*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2880 - 
     (26821*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/1440 + 
     (26821*mono[G[{1}, y]*G[{y, 0}, x]])/2880 - 
     (26821*mono[G[{1}, y]*G[{y, 1}, x]])/1440 - 
     (21583*mono[G[{0, 0, 0}, x]])/2880 + (21583*mono[G[{0, 0, 1}, x]])/
      1440 - (5869*mono[G[{0, 0, 1}, y]])/2880 + (3269*mono[G[{0, 1, 1}, y]])/
      288 - (26821*mono[G[{1, 0, 0}, x]])/2880 + 
     (26821*mono[G[{1, 0, 1}, x]])/1440 + (173*mono[G[{1, 0, 1}, y]])/144 + 
     (26821*mono[G[{1, 1, 0}, x]])/1440 - (26821*mono[G[{1, 1, 1}, x]])/720 + 
     (26821*mono[G[{y^(-1), 0, 0}, x]])/2880 - 
     (26821*mono[G[{y^(-1), 0, 1}, x]])/1440 - 
     (26821*mono[G[{y^(-1), 1, 0}, x]])/2880 + 
     (26821*mono[G[{y^(-1), 1, 1}, x]])/1440 - (26821*mono[G[{y, 1, 0}, x]])/
      2880 + (26821*mono[G[{y, 1, 1}, x]])/1440 - (9*mono[Log[mt2]])/448 + 
     (9377*mono[Zeta[3]])/1440, -mono[Pi^2]/3 + mono[Pi^2*G[{0}, x]]/12 + 
     mono[Pi^2*G[{1}, x]]/6 + (2*mono[Pi^2*G[{1}, y]])/3 - 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 - 2*mono[G[{0, 1}, y]] + 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 5*mono[G[{1}, x]*G[{0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + mono[G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]] - 4*mono[G[{1}, y]*G[{1, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1, 1}, y]] - 2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 0}, x]]/4 + 
     mono[G[{0, 0, 1}, x]]/2 - 4*mono[G[{0, 0, 1}, y]] + 
     3*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] + 4*mono[G[{1, 0, 1}, y]] - 
     2*mono[G[{1, 1, 0}, x]] + 4*mono[G[{1, 1, 1}, x]] - 
     mono[G[{y^(-1), 0, 0}, x]] + 2*mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]] - 2*mono[G[{y^(-1), 1, 1}, x]] + 
     mono[G[{y, 1, 0}, x]] - 2*mono[G[{y, 1, 1}, x]] + (3*mono[Zeta[3]])/2, 
    -mono[Pi^2]/6 - mono[Pi^2*G[{0}, x]] - 2*mono[Pi^2*G[{1}, x]] + 
     mono[Pi^2*G[{1}, y]]/3 - mono[G[{0}, x]*G[{1}, y]] + 
     2*mono[G[{1}, x]*G[{1}, y]] + (4*mono[Pi^2*G[{y^(-1)}, x]])/3 + 
     2*mono[G[{0}, x]*G[{0, 1}, y]] - 2*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{0, 1}, y]] + mono[G[{1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, 0}, x]] - 2*mono[G[{1, 1}, x]] + 
     8*mono[G[{1}, y]*G[{1, 1}, x]] - 2*mono[G[{1, 1}, y]] - 
     8*mono[G[{1}, x]*G[{1, 1}, y]] + 4*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     4*mono[G[{y}, x]*G[{1, 1}, y]] + 2*mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     4*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + 2*mono[G[{1}, y]*G[{y, 0}, x]] - 
     4*mono[G[{1}, y]*G[{y, 1}, x]] - 2*mono[G[{0, 0, 0}, x]] + 
     4*mono[G[{0, 0, 1}, x]] - 2*mono[G[{0, 0, 1}, y]] + 
     4*mono[G[{0, 1, 1}, y]] - 2*mono[G[{1, 0, 0}, x]] + 
     4*mono[G[{1, 0, 1}, x]] + 2*mono[G[{1, 0, 1}, y]] + 
     4*mono[G[{1, 1, 0}, x]] - 8*mono[G[{1, 1, 1}, x]] + 
     2*mono[G[{y^(-1), 0, 0}, x]] - 4*mono[G[{y^(-1), 0, 1}, x]] - 
     2*mono[G[{y^(-1), 1, 0}, x]] + 4*mono[G[{y^(-1), 1, 1}, x]] - 
     2*mono[G[{y, 1, 0}, x]] + 4*mono[G[{y, 1, 1}, x]] + 2*mono[Zeta[3]]}}, 
 A4["2L", "+++-", "NcNl", "Finite"] -> 
  {{f[9], f[10], f[14], f[20], f[26], f[27], f[32], f[34], f[35], f[36], 
    f[37], f[38], f[39], f[40], f[41], f[42], f[43], f[44], f[45], f[46], 
    f[47]}, {(2*mono[Pi^2])/3 + (4*mono[G[{0}, x]])/5 - 
     mono[Pi^2*G[{0}, x]]/5 - (8*mono[G[{1}, x]])/5 - 
     mono[Pi^2*G[{1}, x]]/5 - mono[Pi^2*G[{1}, y]]/10 + 
     mono[Pi^2*G[{y^(-1)}, x]]/5 + (3*mono[G[{0}, x]*G[{0, 1}, y]])/10 - 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/10 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/10 + (12*mono[G[{1, 0}, x]])/5 - 
     (3*mono[G[{1}, y]*G[{1, 0}, x]])/5 - (24*mono[G[{1, 1}, x]])/5 + 
     (6*mono[G[{1}, y]*G[{1, 1}, x]])/5 - (6*mono[G[{1}, x]*G[{1, 1}, y]])/
      5 + (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/5 + 
     (3*mono[G[{y}, x]*G[{1, 1}, y]])/5 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/10 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/5 + 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/10 - (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      5 - (3*mono[G[{0, 0, 0}, x]])/10 + (3*mono[G[{0, 0, 1}, x]])/5 - 
     (3*mono[G[{0, 0, 1}, y]])/10 + (3*mono[G[{0, 1, 1}, y]])/5 - 
     (3*mono[G[{1, 0, 0}, x]])/10 + (3*mono[G[{1, 0, 1}, x]])/5 + 
     (3*mono[G[{1, 1, 0}, x]])/5 - (6*mono[G[{1, 1, 1}, x]])/5 + 
     (3*mono[G[{y^(-1), 0, 0}, x]])/10 - (3*mono[G[{y^(-1), 0, 1}, x]])/5 - 
     (3*mono[G[{y^(-1), 1, 0}, x]])/10 + (3*mono[G[{y^(-1), 1, 1}, x]])/5 - 
     (3*mono[G[{y, 1, 0}, x]])/10 + (3*mono[G[{y, 1, 1}, x]])/5 + 
     (3*mono[Zeta[3]])/5, (37*mono[Pi^2])/36 + (34*mono[G[{0}, x]])/5 - 
     (47*mono[Pi^2*G[{0}, x]])/60 - (68*mono[G[{1}, x]])/5 - 
     (47*mono[Pi^2*G[{1}, x]])/60 - (47*mono[Pi^2*G[{1}, y]])/120 + 
     (47*mono[Pi^2*G[{y^(-1)}, x]])/60 + (47*mono[G[{0}, x]*G[{0, 1}, y]])/
      40 - (47*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/40 - 
     (47*mono[G[{y}, x]*G[{0, 1}, y]])/40 + (59*mono[G[{1, 0}, x]])/10 - 
     (47*mono[G[{1}, y]*G[{1, 0}, x]])/20 - (59*mono[G[{1, 1}, x]])/5 + 
     (47*mono[G[{1}, y]*G[{1, 1}, x]])/10 - (47*mono[G[{1}, x]*G[{1, 1}, y]])/
      10 + (47*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/20 + 
     (47*mono[G[{y}, x]*G[{1, 1}, y]])/20 + 
     (47*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/40 - 
     (47*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/20 + 
     (47*mono[G[{1}, y]*G[{y, 0}, x]])/40 - (47*mono[G[{1}, y]*G[{y, 1}, x]])/
      20 - (47*mono[G[{0, 0, 0}, x]])/40 + (47*mono[G[{0, 0, 1}, x]])/20 - 
     (47*mono[G[{0, 0, 1}, y]])/40 + (47*mono[G[{0, 1, 1}, y]])/20 - 
     (47*mono[G[{1, 0, 0}, x]])/40 + (47*mono[G[{1, 0, 1}, x]])/20 + 
     (47*mono[G[{1, 1, 0}, x]])/20 - (47*mono[G[{1, 1, 1}, x]])/10 + 
     (47*mono[G[{y^(-1), 0, 0}, x]])/40 - (47*mono[G[{y^(-1), 0, 1}, x]])/
      20 - (47*mono[G[{y^(-1), 1, 0}, x]])/40 + 
     (47*mono[G[{y^(-1), 1, 1}, x]])/20 - (47*mono[G[{y, 1, 0}, x]])/40 + 
     (47*mono[G[{y, 1, 1}, x]])/20 - mono[G[{0}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*Log[mt2]] + (47*mono[Zeta[3]])/20, 
    (19*mono[1])/6 + mono[Pi^2]/3 - (13*mono[G[{0}, x]])/5 + 
     (23*mono[Pi^2*G[{0}, x]])/20 + (26*mono[G[{1}, x]])/5 + 
     (23*mono[Pi^2*G[{1}, x]])/20 - 3*mono[G[{1}, y]] + 
     (23*mono[Pi^2*G[{1}, y]])/40 - (23*mono[Pi^2*G[{y^(-1)}, x]])/20 - 
     (69*mono[G[{0}, x]*G[{0, 1}, y]])/40 + 
     (69*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/40 + 
     (69*mono[G[{y}, x]*G[{0, 1}, y]])/40 + (6*mono[G[{1, 0}, x]])/5 + 
     (69*mono[G[{1}, y]*G[{1, 0}, x]])/20 - (12*mono[G[{1, 1}, x]])/5 - 
     (69*mono[G[{1}, y]*G[{1, 1}, x]])/10 + (69*mono[G[{1}, x]*G[{1, 1}, y]])/
      10 - (69*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/20 - 
     (69*mono[G[{y}, x]*G[{1, 1}, y]])/20 - 
     (69*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/40 + 
     (69*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/20 - 
     (69*mono[G[{1}, y]*G[{y, 0}, x]])/40 + (69*mono[G[{1}, y]*G[{y, 1}, x]])/
      20 + (69*mono[G[{0, 0, 0}, x]])/40 - (69*mono[G[{0, 0, 1}, x]])/20 + 
     (69*mono[G[{0, 0, 1}, y]])/40 - (69*mono[G[{0, 1, 1}, y]])/20 + 
     (69*mono[G[{1, 0, 0}, x]])/40 - (69*mono[G[{1, 0, 1}, x]])/20 - 
     (69*mono[G[{1, 1, 0}, x]])/20 + (69*mono[G[{1, 1, 1}, x]])/10 - 
     (69*mono[G[{y^(-1), 0, 0}, x]])/40 + (69*mono[G[{y^(-1), 0, 1}, x]])/
      20 + (69*mono[G[{y^(-1), 1, 0}, x]])/40 - 
     (69*mono[G[{y^(-1), 1, 1}, x]])/20 + (69*mono[G[{y, 1, 0}, x]])/40 - 
     (69*mono[G[{y, 1, 1}, x]])/20 - mono[Log[mt2]] - (69*mono[Zeta[3]])/20, 
    (-25*mono[Pi^2])/24 + (23*mono[G[{0}, x]])/15 + 
     (3*mono[Pi^2*G[{0}, x]])/40 - (46*mono[G[{1}, x]])/15 + 
     (3*mono[Pi^2*G[{1}, x]])/40 + (3*mono[Pi^2*G[{1}, y]])/80 - 
     (3*mono[Pi^2*G[{y^(-1)}, x]])/40 - (9*mono[G[{0}, x]*G[{0, 1}, y]])/80 + 
     (9*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/80 + 
     (9*mono[G[{y}, x]*G[{0, 1}, y]])/80 - (53*mono[G[{1, 0}, x]])/20 + 
     (9*mono[G[{1}, y]*G[{1, 0}, x]])/40 + (53*mono[G[{1, 1}, x]])/10 - 
     (9*mono[G[{1}, y]*G[{1, 1}, x]])/20 + (9*mono[G[{1}, x]*G[{1, 1}, y]])/
      20 - (9*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/40 - 
     (9*mono[G[{y}, x]*G[{1, 1}, y]])/40 - 
     (9*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/80 + 
     (9*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/40 - 
     (9*mono[G[{1}, y]*G[{y, 0}, x]])/80 + (9*mono[G[{1}, y]*G[{y, 1}, x]])/
      40 + (9*mono[G[{0, 0, 0}, x]])/80 - (9*mono[G[{0, 0, 1}, x]])/40 + 
     (9*mono[G[{0, 0, 1}, y]])/80 - (9*mono[G[{0, 1, 1}, y]])/40 + 
     (9*mono[G[{1, 0, 0}, x]])/80 - (9*mono[G[{1, 0, 1}, x]])/40 - 
     (9*mono[G[{1, 1, 0}, x]])/40 + (9*mono[G[{1, 1, 1}, x]])/20 - 
     (9*mono[G[{y^(-1), 0, 0}, x]])/80 + (9*mono[G[{y^(-1), 0, 1}, x]])/40 + 
     (9*mono[G[{y^(-1), 1, 0}, x]])/80 - (9*mono[G[{y^(-1), 1, 1}, x]])/40 + 
     (9*mono[G[{y, 1, 0}, x]])/80 - (9*mono[G[{y, 1, 1}, x]])/40 - 
     mono[G[{0}, x]*Log[mt2]]/2 + mono[G[{1}, x]*Log[mt2]] - 
     (9*mono[Zeta[3]])/40, (19*mono[1])/6 + mono[Pi^2]/3 - 
     (13*mono[G[{0}, x]])/5 + (23*mono[Pi^2*G[{0}, x]])/20 + 
     (26*mono[G[{1}, x]])/5 + (23*mono[Pi^2*G[{1}, x]])/20 - 
     3*mono[G[{1}, y]] + (23*mono[Pi^2*G[{1}, y]])/40 - 
     (23*mono[Pi^2*G[{y^(-1)}, x]])/20 - (69*mono[G[{0}, x]*G[{0, 1}, y]])/
      40 + (69*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/40 + 
     (69*mono[G[{y}, x]*G[{0, 1}, y]])/40 + (6*mono[G[{1, 0}, x]])/5 + 
     (69*mono[G[{1}, y]*G[{1, 0}, x]])/20 - (12*mono[G[{1, 1}, x]])/5 - 
     (69*mono[G[{1}, y]*G[{1, 1}, x]])/10 + (69*mono[G[{1}, x]*G[{1, 1}, y]])/
      10 - (69*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/20 - 
     (69*mono[G[{y}, x]*G[{1, 1}, y]])/20 - 
     (69*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/40 + 
     (69*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/20 - 
     (69*mono[G[{1}, y]*G[{y, 0}, x]])/40 + (69*mono[G[{1}, y]*G[{y, 1}, x]])/
      20 + (69*mono[G[{0, 0, 0}, x]])/40 - (69*mono[G[{0, 0, 1}, x]])/20 + 
     (69*mono[G[{0, 0, 1}, y]])/40 - (69*mono[G[{0, 1, 1}, y]])/20 + 
     (69*mono[G[{1, 0, 0}, x]])/40 - (69*mono[G[{1, 0, 1}, x]])/20 - 
     (69*mono[G[{1, 1, 0}, x]])/20 + (69*mono[G[{1, 1, 1}, x]])/10 - 
     (69*mono[G[{y^(-1), 0, 0}, x]])/40 + (69*mono[G[{y^(-1), 0, 1}, x]])/
      20 + (69*mono[G[{y^(-1), 1, 0}, x]])/40 - 
     (69*mono[G[{y^(-1), 1, 1}, x]])/20 + (69*mono[G[{y, 1, 0}, x]])/40 - 
     (69*mono[G[{y, 1, 1}, x]])/20 - mono[Log[mt2]] - (69*mono[Zeta[3]])/20, 
    mono[1] + (3*mono[Pi^2])/112 + (15*mono[G[{0}, x]])/56 - 
     (15*mono[G[{1}, x]])/28 + (9*mono[G[{1, 0}, x]])/56 - 
     (9*mono[G[{1, 1}, x]])/28 - (3*mono[Log[mt2]])/14, 
    (3*mono[Pi^2])/4 - (14*mono[G[{0}, x]])/3 + (28*mono[G[{1}, x]])/3 + 
     mono[G[{1, 0}, x]]/2 - mono[G[{1, 1}, x]] + mono[G[{0}, x]*Log[mt2]] - 
     2*mono[G[{1}, x]*Log[mt2]], -mono[G[{0}, x]] + 2*mono[G[{1}, x]] - 
     mono[G[{1}, y]], (-19*mono[1])/6 - (19*mono[G[{0}, x]])/6 + 
     (19*mono[G[{1}, x]])/3 - (19*mono[G[{1}, y]])/6 + mono[Log[mt2]], 
    (-19*mono[Pi^4])/180 - (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/3 + 
     (2*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/3 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{x}, y]])/3 + (8*mono[Pi^2*G[{-1, -1}, x]])/3 - 
     (4*mono[Pi^2*G[{-1, 0}, x]])/3 + (4*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     2*mono[Pi^2*G[{0, -1}, x]] - (11*mono[Pi^2*G[{0, 1}, x]])/3 + 
     (4*mono[Pi^2*G[{1, -1}, x]])/3 - mono[Pi^2*G[{1, 0}, x]] + 
     (2*mono[Pi^2*G[{1, 1}, x]])/3 - (2*mono[Pi^2*G[{x^(-1), 1}, y]])/3 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (2*mono[Pi^2*G[{x, 1}, y]])/3 + 
     (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] + 2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 
     mono[G[{x}, y]*G[{1, 0, 0}, x]] + 2*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + 4*mono[G[{-1, -1, 0, 0}, x]] - 
     8*mono[G[{-1, -1, 0, 1}, x]] - 4*mono[G[{-1, 0, 0, 0}, x]] + 
     8*mono[G[{-1, 0, 0, 1}, x]] + 2*mono[G[{-1, 0, 1, 0}, x]] - 
     4*mono[G[{-1, 0, 1, 1}, x]] + 2*mono[G[{-1, 1, 0, 0}, x]] - 
     4*mono[G[{-1, 1, 0, 1}, x]] - 3*mono[G[{0, -1, 0, 0}, x]] + 
     6*mono[G[{0, -1, 0, 1}, x]] + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]] - 5*mono[G[{0, 0, 1, 0}, x]] + 
     10*mono[G[{0, 0, 1, 1}, x]] - 4*mono[G[{0, 1, 0, 0}, x]] + 
     8*mono[G[{0, 1, 0, 1}, x]] + 5*mono[G[{0, 1, 1, 0}, x]] - 
     10*mono[G[{0, 1, 1, 1}, x]] + 2*mono[G[{1, -1, 0, 0}, x]] - 
     4*mono[G[{1, -1, 0, 1}, x]] - 3*mono[G[{1, 0, 0, 0}, x]] + 
     6*mono[G[{1, 0, 0, 1}, x]] + 3*mono[G[{1, 0, 1, 0}, x]] - 
     6*mono[G[{1, 0, 1, 1}, x]] + mono[G[{1, 1, 0, 0}, x]] - 
     2*mono[G[{1, 1, 0, 1}, x]] + 2*mono[G[{x^(-1), 0, 0, 1}, y]] - 
     2*mono[G[{x^(-1), 0, 1, 1}, y]] - 3*mono[G[{x^(-1), 1, 0, 1}, y]] + 
     mono[G[{x^(-1), x, 0, 1}, y]] - 2*mono[G[{x^(-1), x, 1, 1}, y]] - 
     2*mono[G[{x, 0, 0, 1}, y]] + 2*mono[G[{x, 0, 1, 1}, y]] + 
     3*mono[G[{x, 1, 0, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + 4*mono[G[{-1}, x]*Zeta[3]] - 
     2*mono[G[{0}, x]*Zeta[3]] + 4*mono[G[{1}, x]*Zeta[3]] - 
     2*mono[G[{x^(-1)}, y]*Zeta[3]], (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 
     2*mono[G[{0, 1}, x]], (529*mono[1])/324 + (7121*mono[Pi^2])/72576 - 
     (299917*mono[G[{0}, x]])/60480 + (1223*mono[Pi^2*G[{0}, x]])/1080 + 
     (299917*mono[G[{1}, x]])/30240 + (1013*mono[Pi^2*G[{1}, x]])/1080 - 
     (110*mono[G[{1}, y]])/27 + (893*mono[Pi^2*G[{1}, y]])/2160 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] - 
     (1133*mono[Pi^2*G[{y^(-1)}, x]])/1080 + (2*mono[Pi^2*G[{-1, -1}, x]])/
      3 - mono[Pi^2*G[{-1, 0}, x]]/3 + mono[Pi^2*G[{-1, 1}, x]]/3 - 
     (1133*mono[G[{0}, x]*G[{0, 1}, y]])/720 + 
     (1133*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/720 + 
     (1133*mono[G[{y}, x]*G[{0, 1}, y]])/720 + mono[Pi^2*G[{1, -1}, x]]/3 - 
     (5417*mono[G[{1, 0}, x]])/20160 + mono[Pi^2*G[{1, 0}, x]]/6 + 
     (1133*mono[G[{1}, y]*G[{1, 0}, x]])/360 + (5417*mono[G[{1, 1}, x]])/
      10080 + (5*mono[Pi^2*G[{1, 1}, x]])/6 - 
     (1133*mono[G[{1}, y]*G[{1, 1}, x]])/180 - mono[G[{0}, x]*G[{1, 1}, y]]/
      3 + (1253*mono[G[{1}, x]*G[{1, 1}, y]])/180 - 
     (1133*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/360 - 
     (1133*mono[G[{y}, x]*G[{1, 1}, y]])/360 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - mono[Pi^2*G[{x^(-1), 1}, y]]/
      3 + mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 + 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     (1133*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/720 + 
     (1133*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/360 - 
     (1133*mono[G[{1}, y]*G[{y, 0}, x]])/720 + 
     (1133*mono[G[{1}, y]*G[{y, 1}, x]])/360 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + (1253*mono[G[{0, 0, 0}, x]])/
      720 + mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] - 
     (1253*mono[G[{0, 0, 1}, x]])/360 - 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] + 
     (1133*mono[G[{0, 0, 1}, y]])/720 - mono[G[{-1 + x^(-1) + x}, y]*
       G[{0, 1, 0}, x]] + 2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] - 
     (1253*mono[G[{0, 1, 1}, y]])/360 + (1133*mono[G[{1, 0, 0}, x]])/720 - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] - 
     (1133*mono[G[{1, 0, 1}, x]])/360 + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] - 
     (1253*mono[G[{1, 1, 0}, x]])/360 - mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/
      2 + 2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] + 
     (1253*mono[G[{1, 1, 1}, x]])/180 + 
     mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     (1133*mono[G[{y^(-1), 0, 0}, x]])/720 + 
     (1133*mono[G[{y^(-1), 0, 1}, x]])/360 + 
     (1133*mono[G[{y^(-1), 1, 0}, x]])/720 - 
     (1133*mono[G[{y^(-1), 1, 1}, x]])/360 + (1133*mono[G[{y, 1, 0}, x]])/
      720 - (1133*mono[G[{y, 1, 1}, x]])/360 + mono[G[{-1, -1, 0, 0}, x]] - 
     2*mono[G[{-1, -1, 0, 1}, x]] - mono[G[{-1, 0, 0, 0}, x]] + 
     2*mono[G[{-1, 0, 0, 1}, x]] + mono[G[{-1, 0, 1, 0}, x]]/2 - 
     mono[G[{-1, 0, 1, 1}, x]] + mono[G[{-1, 1, 0, 0}, x]]/2 - 
     mono[G[{-1, 1, 0, 1}, x]] + mono[G[{1, -1, 0, 0}, x]]/2 - 
     mono[G[{1, -1, 0, 1}, x]] + (3*mono[G[{1, 0, 1, 0}, x]])/2 - 
     3*mono[G[{1, 0, 1, 1}, x]] + mono[G[{1, 1, 0, 0}, x]] - 
     2*mono[G[{1, 1, 0, 1}, x]] - (3*mono[G[{1, 1, 1, 0}, x]])/2 + 
     3*mono[G[{1, 1, 1, 1}, x]] - mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - mono[G[{x^(-1), 0, 1, 1}, y]] - 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + mono[G[{x^(-1), x, 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] + (305*mono[Log[mt2]])/3024 - 
     (5*mono[Pi^2*Log[mt2]])/36 + (13*mono[G[{0}, x]*Log[mt2]])/18 - 
     (13*mono[G[{1}, x]*Log[mt2]])/9 - mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/6 + 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]]/3 - mono[G[{0, 1}, y]*Log[mt2]]/6 - 
     mono[G[{1, 0}, x]*Log[mt2]]/6 + mono[G[{1, 1}, x]*Log[mt2]]/3 + 
     mono[G[{1, 1}, y]*Log[mt2]]/3 - (13*mono[Log[mt2]^2])/36 - 
     mono[G[{0}, x]*Log[mt2]^2]/12 + mono[G[{1}, x]*Log[mt2]^2]/6 + 
     mono[G[{1}, y]*Log[mt2]^2]/6 + mono[Log[mt2]^3]/18 - 
     (793*mono[Zeta[3]])/360 + mono[G[{-1}, x]*Zeta[3]] + 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - mono[G[{x^(-1)}, y]*Zeta[3]] + 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], (4*mono[Pi^2*G[{1}, x]])/3 - 
     mono[G[{0, 0, 0}, x]] + 2*mono[G[{0, 0, 1}, x]] + 
     2*mono[G[{1, 0, 0}, x]] - 4*mono[G[{1, 0, 1}, x]] + 
     (2*mono[Pi^2*Log[mt2]])/3 + mono[G[{0, 0}, x]*Log[mt2]] - 
     2*mono[G[{0, 1}, x]*Log[mt2]] - 4*mono[Zeta[3]], 
    -mono[Pi^2*G[{0}, x]]/6 - mono[G[{0, 0, 0}, x]]/2 + 
     mono[G[{0, 0, 1}, x]] + mono[G[{0, 1, 0}, x]] - 
     2*mono[G[{0, 1, 1}, x]] + mono[Zeta[3]], 
    mono[Pi^2]/6 + mono[G[{0, 1}, y]], (2*mono[Pi^2*G[{-1}, x]])/3 - 
     mono[Pi^2*G[{0}, x]]/6 + mono[Pi^2*G[{1}, x]]/3 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 0}, x]]/2 + 
     mono[G[{0, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]]/2 - 
     mono[G[{1, 0, 1}, x]] - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]], -mono[Pi^2*G[{0}, x]]/2 - mono[Pi^2*G[{1}, x]] + 
     mono[Pi^2*G[{1}, y]]/6 + (2*mono[Pi^2*G[{y^(-1)}, x]])/3 + 
     mono[G[{0}, x]*G[{0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{y}, x]*G[{0, 1}, y]] - 2*mono[G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, 1}, x]] - 4*mono[G[{1}, x]*G[{1, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 2*mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 0}, x]] + 
     2*mono[G[{0, 0, 1}, x]] - mono[G[{0, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + mono[G[{1, 0, 1}, y]] + 
     2*mono[G[{1, 1, 0}, x]] - 4*mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]] - 2*mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]] + 2*mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]] + 2*mono[G[{y, 1, 1}, x]] + mono[Zeta[3]], 
    (-871*mono[1])/432 - (18209*mono[Pi^2])/96768 + 
     (262957*mono[G[{0}, x]])/80640 - (1433*mono[Pi^2*G[{0}, x]])/1440 - 
     (262957*mono[G[{1}, x]])/40320 - (1583*mono[Pi^2*G[{1}, x]])/1440 + 
     (247*mono[G[{1}, y]])/72 - (443*mono[Pi^2*G[{1}, y]])/2880 + 
     (1403*mono[Pi^2*G[{y^(-1)}, x]])/1440 + 
     (1403*mono[G[{0}, x]*G[{0, 1}, y]])/960 - 
     (1403*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/960 - 
     (1403*mono[G[{y}, x]*G[{0, 1}, y]])/960 - (13063*mono[G[{1, 0}, x]])/
      26880 - (1403*mono[G[{1}, y]*G[{1, 0}, x]])/480 + 
     (13063*mono[G[{1, 1}, x]])/13440 + (1403*mono[G[{1}, y]*G[{1, 1}, x]])/
      240 + mono[G[{0}, x]*G[{1, 1}, y]]/2 - 
     (1643*mono[G[{1}, x]*G[{1, 1}, y]])/240 + 
     (1403*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/480 + 
     (1403*mono[G[{y}, x]*G[{1, 1}, y]])/480 + 
     (1403*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/960 - 
     (1403*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/480 + 
     (1403*mono[G[{1}, y]*G[{y, 0}, x]])/960 - 
     (1403*mono[G[{1}, y]*G[{y, 1}, x]])/480 - (1523*mono[G[{0, 0, 0}, x]])/
      960 + (1523*mono[G[{0, 0, 1}, x]])/480 - (1403*mono[G[{0, 0, 1}, y]])/
      960 + (1403*mono[G[{0, 1, 1}, y]])/480 - (1403*mono[G[{1, 0, 0}, x]])/
      960 + (1403*mono[G[{1, 0, 1}, x]])/480 + (1403*mono[G[{1, 1, 0}, x]])/
      480 - (1403*mono[G[{1, 1, 1}, x]])/240 + mono[G[{1, 1, 1}, y]] + 
     (1403*mono[G[{y^(-1), 0, 0}, x]])/960 - 
     (1403*mono[G[{y^(-1), 0, 1}, x]])/480 - 
     (1403*mono[G[{y^(-1), 1, 0}, x]])/960 + 
     (1403*mono[G[{y^(-1), 1, 1}, x]])/480 - (1403*mono[G[{y, 1, 0}, x]])/
      960 + (1403*mono[G[{y, 1, 1}, x]])/480 + (703*mono[Log[mt2]])/4032 + 
     (5*mono[Pi^2*Log[mt2]])/48 - (5*mono[G[{0}, x]*Log[mt2]])/12 + 
     (5*mono[G[{1}, x]*Log[mt2]])/6 + mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/4 - 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]]/2 + (13*mono[Log[mt2]^2])/48 + 
     mono[G[{0}, x]*Log[mt2]^2]/16 - mono[G[{1}, x]*Log[mt2]^2]/8 - 
     mono[G[{1}, y]*Log[mt2]^2]/8 - mono[Log[mt2]^3]/24 + 
     (943*mono[Zeta[3]])/480, (-5*mono[Pi^2*G[{0}, x]])/12 - 
     (5*mono[Pi^2*G[{1}, x]])/6 + (2*mono[Pi^2*G[{y^(-1)}, x]])/3 + 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 + mono[G[{1}, x]*G[{0, 1}, y]] - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - mono[G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, 0}, x]] + 4*mono[G[{1}, y]*G[{1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{1, 1}, y]] + 2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{y}, x]*G[{1, 1}, y]] + mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - (3*mono[G[{0, 0, 0}, x]])/4 + 
     (3*mono[G[{0, 0, 1}, x]])/2 + mono[G[{0, 1, 1}, y]] - 
     mono[G[{1, 0, 0}, x]] + 2*mono[G[{1, 0, 1}, x]] + 
     2*mono[G[{1, 1, 0}, x]] - 4*mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]] - 2*mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]] + 2*mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]] + 2*mono[G[{y, 1, 1}, x]] + mono[Zeta[3]]/2, 
    mono[Pi^2]/6 + mono[G[{0}, x]*G[{1}, y]] - 2*mono[G[{1}, x]*G[{1}, y]] - 
     mono[G[{1, 0}, x]] + 2*mono[G[{1, 1}, x]] + 2*mono[G[{1, 1}, y]], 
    (-19*mono[G[{1}, y]])/6 + 2*mono[G[{1, 1}, y]] + 
     mono[G[{1}, y]*Log[mt2]]}}}


==> anc/A2L_+++-_NcNl_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (4*x^2)/(3*(-1 + x)^2*(1 + x)^2) + (-77*x + 18*x^2 - 77*x^3)/
     (27*(-1 + x)^2*(1 + x)^2) + (-131 + 41*x + 41*x^3 - 131*x^4)/
     (54*(-1 + x)^2*(1 + x)^2) + (18 - 149*x + 18*x^2)/(54*x*(-1 + y)) + 
    1/(3*y) + (x*(41 + 226*x + 41*x^2)*y)/(54*(-1 + x)^2*(1 + x)^2) + 
    (4*x^2*y^2)/(3*(-1 + x)^2*(1 + x)^2), 
  f[2] -> (4*x*(3 + 4*x^2 + x^4))/((-1 + x)*(1 + x)^5) + 
    (2*(-1 - 20*x - x^2 - 14*x^3 + 9*x^4 + x^6))/(3*(-1 + x)*(1 + x)^5) + 
    ((4*x^2)/((-1 + x)*(1 + x)^5) - (2*x*(1 + 20*x + 14*x^2 + 14*x^3 + x^4))/
       (3*(-1 + x)*(1 + x)^5))*y + (4*x^3*y^2)/((-1 + x)*(1 + x)^5) + 
    (2*(1 - x + 2*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[3] -> (2*x*(9 + 20*x - 14*x^3 + 4*x^5))/(3*(-1 + x)^2*(1 + x)^5) + 
    (2*x*(-2 - 4*x + x^2 + 2*x^3 + x^4 + x^6))/((-1 + x)^2*(1 + x)^5) + 
    ((4*x*(-1 + 2*x + 8*x^2))/(3*(-1 + x)^2*(1 + x)^5) - 
      (4*x^2*(1 + 2*x - x^3 + x^4))/((-1 + x)^2*(1 + x)^5))*y + 
    ((4*x^5)/(3*(-1 + x)^2*(1 + x)^5) - (4*x^3*(1 + 2*x))/
       ((-1 + x)^2*(1 + x)^5))*y^2 + (2*x)/(3*(-1 + x*y)), 
  f[4] -> -4/3 - (2*(2 - x + x^2))/(3*(1 + x)*(-x + y)) - 
    (2*(1 - x + 2*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[5] -> 2/((-1 + x)^2*(1 + x)^4) + (4*x)/((-1 + x)^2*(1 + x)^4) + 
    (10*x^2)/(3*(-1 + x)^2*(1 + x)^4) - (8*x^3)/((-1 + x)^2*(1 + x)^4) + 
    (10*x^4)/(3*(-1 + x)^2*(1 + x)^4) + (4*x^5)/((-1 + x)^2*(1 + x)^4) + 
    (2*x^6)/((-1 + x)^2*(1 + x)^4) + ((-8*x)/(3*(-1 + x)^2*(1 + x)^4) + 
      (16*x^2)/(3*(-1 + x)^2*(1 + x)^4) - (16*x^3)/(3*(-1 + x)^2*(1 + x)^4) + 
      (16*x^4)/(3*(-1 + x)^2*(1 + x)^4) - (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*
     y - (32*x^3*y^2)/(3*(-1 + x)^2*(1 + x)^4), 
  f[6] -> -5/3 + (4*(1 - 4*x + x^2))/(3*x*(-1 + y)) + 1/(3*y^2) + 
    (-1 + 10*x - x^2)/(3*x*y), f[7] -> -2/3 + 2/(3*(-x + y)) + 
    (2*x)/(3*(-1 + x*y)), f[8] -> (-4*x*(5 + 2*x))/((-1 + x)*(1 + x)^5) - 
    (4*x*(-14 - 4*x + 8*x^2 + 2*x^3 + x^4))/(3*(-1 + x)*(1 + x)^5) + 
    ((-8*x^2)/((-1 + x)*(1 + x)^5) + (8*x^2*(7 + 2*x + 4*x^2))/
       (3*(-1 + x)*(1 + x)^5))*y - (8*x^3*y^2)/((-1 + x)*(1 + x)^5) - 
    (4*(-1 + x)*x)/(3*(1 + x)*(-1 + x*y)), 
  f[9] -> (-8*(-1 + x))/(3*(1 + x)*(-x + y)) + 
    (8*(-1 + x)*x)/(3*(1 + x)*(-1 + x*y)), 
  f[10] -> (-2*x^2*(-8 + x^5))/((-1 + x)^2*(1 + x)^5) - 
    (2*(-1 + 28*x^2 - 9*x^3 - 29*x^4 - 2*x^5 + 2*x^6))/
     (3*(-1 + x)^2*(1 + x)^5) + ((2*x^2*(-3 + 8*x))/((-1 + x)^2*(1 + x)^5) + 
      (2*x*(1 - 50*x^2 - 14*x^3 - 23*x^4 + 7*x^5))/(3*(-1 + x)^2*(1 + x)^5))*
     y + ((-8*x^5)/(3*(-1 + x)^2*(1 + x)^5) + (8*x^3*(1 + 2*x))/
       ((-1 + x)^2*(1 + x)^5))*y^2 - (2*(-1 + x))/(3*(-1 + x*y)), 
  f[11] -> -4/(3*(-1 + x)^2*(1 + x)^4) - (4*x)/(3*(-1 + x)^2*(1 + x)^4) + 
    (16*x^3)/((-1 + x)^2*(1 + x)^4) - (4*x^5)/(3*(-1 + x)^2*(1 + x)^4) - 
    (4*x^6)/(3*(-1 + x)^2*(1 + x)^4) + ((8*x)/(3*(-1 + x)^2*(1 + x)^4) - 
      (40*x^2)/(3*(-1 + x)^2*(1 + x)^4) - (40*x^4)/(3*(-1 + x)^2*(1 + x)^4) + 
      (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*y + 
    ((-4*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (40*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
      (4*x^4)/(3*(-1 + x)^2*(1 + x)^4))*y^2, 
  f[12] -> -2/((-1 + x)^2*(1 + x)^4) - (8*x)/(3*(-1 + x)^2*(1 + x)^4) + 
    (2*x^2)/((-1 + x)^2*(1 + x)^4) + (80*x^3)/(3*(-1 + x)^2*(1 + x)^4) + 
    (2*x^4)/((-1 + x)^2*(1 + x)^4) - (8*x^5)/(3*(-1 + x)^2*(1 + x)^4) - 
    (2*x^6)/((-1 + x)^2*(1 + x)^4) + ((4*x)/(3*(-1 + x)^2*(1 + x)^4) - 
      (64*x^2)/(3*(-1 + x)^2*(1 + x)^4) - (8*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
      (64*x^4)/(3*(-1 + x)^2*(1 + x)^4) + (4*x^5)/(3*(-1 + x)^2*(1 + x)^4))*
     y + (64*x^3*y^2)/(3*(-1 + x)^2*(1 + x)^4), 
  f[13] -> 1/3 - (2*(1 - 2*x + x^2))/(3*x*(-1 + y)) - 1/(3*y^2) + 
    (1 - 6*x + x^2)/(3*x*y), f[14] -> 4/3 + (2*(-1 + x))/(3*(-x + y)) - 
    (2*(-1 + x))/(3*(-1 + x*y)), 
  f[15] -> -((x^2*(1 + x^2))/((-1 + x)^4*(1 + x)^2)) + 
    (1 - x + 2*x^3 - x^5 + x^6)/(3*(-1 + x)^4*(1 + x)^2) + 1/(3*(-1 + y)) + 
    (x*(1 + 10*x^2 + x^4)*y)/(3*(-1 + x)^4*(1 + x)^2) - 
    (2*x^2*(1 + x^2)*y^2)/((-1 + x)^4*(1 + x)^2) + 
    (4*x^3*y^3)/(3*(-1 + x)^4*(1 + x)^2), 
  f[16] -> (-2*x*(-2 - 2*x - 11*x^2 + 4*x^3 + 5*x^4))/
     ((-1 + x)^3*(1 + x)^5) + (2*(-1 - 6*x - 2*x^2 - 33*x^3 + 7*x^4 + 4*x^5 - 
       2*x^6 + x^7))/(3*(-1 + x)^3*(1 + x)^5) + 
    ((2*x^2*(2 + 2*x + 11*x^2))/((-1 + x)^3*(1 + x)^5) + 
      (2*x*(-1 - 6*x - 4*x^2 - 11*x^3 + 7*x^4 + 4*x^5))/
       (3*(-1 + x)^3*(1 + x)^5))*y + ((4*x^3)/((-1 + x)^3*(1 + x)^5) - 
      (2*x^3*(17 + 4*x + 11*x^2))/(3*(-1 + x)^3*(1 + x)^5))*y^2 + 
    (4*x^4*y^3)/((-1 + x)^3*(1 + x)^5) - (2*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[17] -> -((x*(-5 + 23*x - 13*x^2 + 6*x^3 + 3*x^4 - 7*x^5 + 2*x^6))/
      ((-1 + x)^4*(1 + x)^5)) + (1 - 16*x + 63*x^2 - 35*x^3 + 35*x^4 + 
      20*x^5 - 5*x^6 - 4*x^8)/(3*(-1 + x)^4*(1 + x)^5) + 
    ((x^2*(5 - 23*x - 32*x^3 - 3*x^4 + x^6))/((-1 + x)^4*(1 + x)^5) - 
      (x*(-1 + 14*x - 62*x^2 + 35*x^3 - 35*x^4 - 16*x^5 + 5*x^6))/
       (3*(-1 + x)^4*(1 + x)^5))*y + 
    (-((x^3*(-5 + 8*x + 3*x^4))/((-1 + x)^4*(1 + x)^5)) + 
      (x^2*(-1 + 62*x^2 + 18*x^3 + 35*x^4))/(3*(-1 + x)^4*(1 + x)^5))*y^2 + 
    ((4*x^6)/(3*(-1 + x)^4*(1 + x)^5) - (4*x^4*(1 + 2*x))/
       ((-1 + x)^4*(1 + x)^5))*y^3 + (1 - x)/(3*(1 + x)*(-1 + x*y)), 
  f[18] -> (-2*x)/(3*(-1 + x)^4*(1 + x)^4) + x^2/(3*(-1 + x)^4*(1 + x)^4) + 
    (4*x^3)/((-1 + x)^4*(1 + x)^4) - (2*x^4)/((-1 + x)^4*(1 + x)^4) + 
    (4*x^5)/((-1 + x)^4*(1 + x)^4) + x^6/(3*(-1 + x)^4*(1 + x)^4) - 
    (2*x^7)/(3*(-1 + x)^4*(1 + x)^4) + 
    (x/(3*(-1 + x)^4*(1 + x)^4) - (2*x^2)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^3)/(3*(-1 + x)^4*(1 + x)^4) - (16*x^4)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^5)/(3*(-1 + x)^4*(1 + x)^4) - (2*x^6)/((-1 + x)^4*(1 + x)^4) + 
      x^7/(3*(-1 + x)^4*(1 + x)^4))*y + ((-5*x^2)/(3*(-1 + x)^4*(1 + x)^4) + 
      (10*x^3)/((-1 + x)^4*(1 + x)^4) - (2*x^4)/(3*(-1 + x)^4*(1 + x)^4) + 
      (10*x^5)/((-1 + x)^4*(1 + x)^4) - (5*x^6)/(3*(-1 + x)^4*(1 + x)^4))*
     y^2 + ((2*x^3)/(3*(-1 + x)^4*(1 + x)^4) - 
      (20*x^4)/(3*(-1 + x)^4*(1 + x)^4) + (2*x^5)/(3*(-1 + x)^4*(1 + x)^4))*
     y^3, f[19] -> (1 + x)^2/(3*(-1 + x)^2) + 2/(3*(-1 + y)) - 
    x/(3*(-1 + x)^2*y) - (x*y)/(-1 + x)^2, 
  f[20] -> (-4*x^3)/((-1 + x)^3*(1 + x)^5) - 
    (14*x^4)/(3*(-1 + x)^3*(1 + x)^5) - (14*x^5)/(3*(-1 + x)^3*(1 + x)^5) + 
    (4*x^6)/(3*(-1 + x)^3*(1 + x)^5) + (2*x^7)/((-1 + x)^3*(1 + x)^5) + 
    (2*x^8)/(3*(-1 + x)^3*(1 + x)^5) + ((4*x^2)/((-1 + x)^3*(1 + x)^5) + 
      (14*x^3)/(3*(-1 + x)^3*(1 + x)^5) + (12*x^4)/((-1 + x)^3*(1 + x)^5) + 
      (4*x^5)/(3*(-1 + x)^3*(1 + x)^5) + (4*x^6)/(3*(-1 + x)^3*(1 + x)^5) - 
      (2*x^7)/(3*(-1 + x)^3*(1 + x)^5))*y + 
    ((-22*x^3)/(3*(-1 + x)^3*(1 + x)^5) - (8*x^4)/(3*(-1 + x)^3*(1 + x)^5) - 
      (22*x^5)/(3*(-1 + x)^3*(1 + x)^5))*y^2 + 
    (4*x^4*y^3)/((-1 + x)^3*(1 + x)^5), f[21] -> 4/(3*(-1 + y)), 
  f[22] -> (x*(11 - 8*x - 5*x^2 - 5*x^4 - 5*x^5 + x^6))/
     ((-1 + x)^4*(1 + x)^5) + (-1 - 32*x + 32*x^2 + 29*x^3 + 3*x^4 + 25*x^6 + 
      5*x^7 + 4*x^8)/(3*(-1 + x)^4*(1 + x)^5) + 
    (-((x^2*(-5 + 8*x + 5*x^2 + 5*x^4 + 5*x^5))/((-1 + x)^4*(1 + x)^5)) + 
      (x*(-5 - 32*x + 19*x^2 + 18*x^3 - 47*x^4 + 5*x^7))/
       (3*(-1 + x)^4*(1 + x)^5))*y + 
    (-((x^3*(-5 + 8*x + 3*x^4))/((-1 + x)^4*(1 + x)^5)) + 
      (x^2*(-1 + 62*x^2 + 18*x^3 + 35*x^4))/(3*(-1 + x)^4*(1 + x)^5))*y^2 + 
    ((4*x^6)/(3*(-1 + x)^4*(1 + x)^5) - (4*x^4*(1 + 2*x))/
       ((-1 + x)^4*(1 + x)^5))*y^3 + (-1 + x)/(3*(1 + x)*(-1 + x*y)), 
  f[23] -> (-2*(1 - x + x^2))/(3*(-1 + x)^2) + (2*x*y)/(3*(-1 + x)^2), 
  f[24] -> (4 + 5*x + 4*x^2)/(9*(-1 + x)^2) - 8/(9*(-1 + y)) - 
    x/(3*(-1 + x)^2*y^2) + (1 - 4*x + x^2)/(3*(-1 + x)^2*y) - 
    (4*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "NcNl", "PolesIR"] -> 
  {{2*f[1] + f[1]/eps + (185*f[21])/36 + (4*f[21] - 8*f[23])/eps^2 + 
     ((7*f[21])/4 - (7*f[23])/2)/eps^3 - (185*f[23])/18, f[2], -2*f[2], 
    2*f[4] + f[21] - 2*f[23], f[2]/eps + f[3], f[2], -2*f[2], 4*f[2], 
    -4*f[4] - 2*f[21] + 4*f[23], (-2*f[2])/eps - 2*f[3], -2*f[2], 
    f[4] + f[4]/eps + f[9]/2 - f[13] + f[14] - f[21], f[4], 
    f[5] + ((3*f[21])/4 - (3*f[23])/2)/eps^2 + 
     (-f[4]/2 + f[5] - f[7]/2 - f[9]/4 - f[11]/2 + f[12]/2 - f[14]/2 - 
       (5*f[21])/12 + (11*f[23])/6)/eps, -f[4] - f[21] + 2*f[23], 
    2*f[4] + 2*f[21] - 4*f[23], -f[4]/2 + f[5] - f[7]/2 - f[9]/4 - f[11]/2 + 
     f[12]/2 - f[14]/2 - (5*f[21])/6 + (f[21] - 2*f[23])/eps + (8*f[23])/3, 
    (3*f[21])/4 - (3*f[23])/2, 2*f[2] + f[4], -2*f[2] + f[4] + f[21] - 
     2*f[23], -4*f[2] - 2*f[4], 4*f[2] - 2*f[4] - 2*f[21] + 4*f[23], 
    -4*f[4] - 2*f[21] + 4*f[23], f[4] + f[4]/eps - 2*f[5] + f[9]/2 + f[11] - 
     f[12] + f[14] - 2*f[23], f[4], -4*f[4] - 2*f[21] + 4*f[23], 
    8*f[4] + 4*f[21] - 8*f[23], 8*f[4] + 4*f[21] - 8*f[23], 
    -2*f[4] - (2*f[4])/eps + 4*f[5] - f[9] - 2*f[11] + 2*f[12] - 2*f[14] + 
     4*f[23], -2*f[4], -2*f[4] - (2*f[4])/eps - f[9] + 2*f[13] - 2*f[14] + 
     2*f[21], -2*f[4], -2*f[5] + (f[4] - 2*f[5] + f[7] + f[9]/2 + f[11] - 
       f[12] + f[14] + (5*f[21])/6 - (11*f[23])/3)/eps + 
     ((-3*f[21])/2 + 3*f[23])/eps^2, f[4] - 2*f[5] + f[7] + f[9]/2 + f[11] - 
     f[12] + f[14] + (5*f[21])/3 - (16*f[23])/3 + (-2*f[21] + 4*f[23])/eps, 
    (-3*f[21])/2 + 3*f[23], f[6] + (f[4] + f[7] + f[9]/2 - f[13] + f[14] - 
       f[21]/6 - (5*f[23])/3)/eps + ((-3*f[21])/2 + 3*f[23])/eps^2, 
    f[7] + (-f[4] - f[21] + 2*f[23])/eps, -f[4] - f[21] + 2*f[23], 
    2*f[4] + 2*f[21] - 4*f[23], -4*f[4] - 4*f[21] + 8*f[23], 
    -2*f[7] + (2*f[4] + 2*f[21] - 4*f[23])/eps, 2*f[4] + 2*f[21] - 4*f[23], 
    -f[4] - f[21] + 2*f[23], -f[4] - f[21] + 2*f[23], 
    2*f[4] + 2*f[21] - 4*f[23], 2*f[4] + 2*f[21] - 4*f[23], 
    f[4] + f[7] + f[9]/2 - f[13] + f[14] + (2*f[21])/3 - (10*f[23])/3 + 
     (-2*f[21] + 4*f[23])/eps, (-3*f[21])/2 + 3*f[23], 
    -f[4] - f[21] + 2*f[23], 2*f[4] + 2*f[21] - 4*f[23], 
    f[4] + f[21] - 2*f[23], f[4] + f[21] - 2*f[23], 
    -2*f[4] - 2*f[21] + 4*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    f[4] + f[21] - 2*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    f[4] + f[21] - 2*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    f[1] - (185*f[21])/72 + ((25*f[21])/3 - (50*f[23])/3)/eps + 
     (2*f[21] - 4*f[23])/eps^2 + (185*f[23])/36, 
    (107*f[21])/12 + (f[21] - 2*f[23])/eps - (107*f[23])/6, 
    f[21]/6 - f[23]/3, (2*f[3])/3 + (5*f[4])/12 - (5*f[5])/6 + (5*f[7])/12 + 
     (5*f[9])/24 + (5*f[11])/12 - (5*f[12])/12 + (5*f[14])/12 + f[21]/24 + 
     ((2*f[2])/3 - (7*f[21])/24 + (7*f[23])/12)/eps - (11*f[23])/12, 
    -f[2]/6 + f[21]/24 - f[23]/12, (4*f[2])/3 + (2*f[4])/3, 
    (-4*f[2])/3 - f[4]/6 + (7*f[21])/12 - (7*f[23])/6, 
    (5*f[4])/6 + (3*f[21])/4 - (3*f[23])/2, (-2*f[4])/3 - (2*f[21])/3 + 
     (4*f[23])/3, (2*f[2])/3 - f[21]/4 + f[23]/2, 5*f[2] - (23*f[21])/6 + 
     (23*f[23])/3}, {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{y^(-1), 0, 0}, x]], 
    mono[G[{y^(-1), 0, 1}, x]], mono[G[{y, 1, 0}, x]], 
    mono[G[{y^(-1), 1, 0}, x]], mono[G[{y^(-1), 1, 1}, x]], 
    mono[G[{y, 1, 1}, x]], mono[G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{y^(-1)}, x]*G[{1, 1}, y]], mono[G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{y}, x]*G[{1, 1}, y]], mono[Log[mt2]], mono[Log[mt2]^2], 
    mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}, 
 A2["2L", "+++-", "NcNl", "PolesIR"] -> 
  {{-2*f[1] + f[5] + 2*f[11] - f[12] - (113*f[21])/36 + (149*f[23])/18 + 
     (-f[1] + f[5]/2 + f[11] - f[12]/2 - (113*f[21])/72 + (149*f[23])/36)/
      eps, f[8], -2*f[8], f[9], f[8]/eps + f[10], f[8], -2*f[8], 4*f[8], 
    -2*f[9], (-2*f[8])/eps - 2*f[10], -2*f[8], f[9]/(2*eps) + f[13] - f[14], 
    f[9]/2, f[11]/eps + f[12], -f[9]/2, f[9], f[11], 2*f[8] + f[9]/2, 
    -2*f[8] + f[9]/2, -4*f[8] - f[9], 4*f[8] - f[9], -2*f[9], 
    f[9]/(2*eps) - 2*f[11] - f[14], f[9]/2, -2*f[9], 4*f[9], 4*f[9], 
    -(f[9]/eps) + 4*f[11] + 2*f[14], -f[9], -(f[9]/eps) - 2*f[13] + 2*f[14], 
    -f[9], (-2*f[11])/eps - 2*f[12], -2*f[11], 2*f[4] - f[6] + 2*f[7] + 
     f[9] + f[13]/eps + 2*f[14] - 2*f[21], -f[9]/(2*eps) + f[14], -f[9]/2, 
    f[9], -2*f[9], f[9]/eps - 2*f[14], f[9], -f[9]/2, -f[9]/2, f[9], f[9], 
    f[13], -f[9]/2, f[9], f[9]/2, f[9]/2, -f[9], -f[9], f[9]/2, -f[9], 
    f[9]/2, -f[9], -f[1] + f[5]/2 + f[11] - f[12]/2 - (113*f[21])/72 + 
     (149*f[23])/36, (2*f[8])/(3*eps) + (2*f[10])/3 - (5*f[11])/6, -f[8]/6, 
    (4*f[8])/3 + f[9]/3, (-4*f[8])/3 - f[9]/12, (5*f[9])/12, -f[9]/3, 
    (2*f[8])/3, 5*f[8]}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}, 
 A3["2L", "+++-", "NcNl", "PolesIR"] -> 
  {{2*f[15] + f[15]/eps, f[16], -2*f[16], -f[9]/2 - 2*f[14] - 2*f[23], 
    f[16]/eps + f[17], f[16], -2*f[16], 4*f[16], f[9] + 4*f[14] + 4*f[23], 
    (-2*f[16])/eps - 2*f[17], -2*f[16], f[4]/2 + f[7]/2 + f[9]/8 + f[19] + 
     (-f[9]/4 - f[14] - f[23])/eps - f[23], -f[9]/4 - f[14] - f[23], 
    -f[4]/12 + f[5]/12 - f[7]/12 - f[9]/24 - f[11]/6 + f[12]/6 - f[14]/12 - 
     (2*f[15])/3 + (4*f[18])/3 + f[18]/eps + f[21]/6 - f[23]/6, 
    f[9]/4 + f[14] + f[23], -f[9]/2 - 2*f[14] - 2*f[23], f[18], 
    -f[9]/4 - f[14] + 2*f[16] - f[23], -f[9]/4 - f[14] - 2*f[16] - f[23], 
    f[9]/2 + 2*f[14] - 4*f[16] + 2*f[23], f[9]/2 + 2*f[14] + 4*f[16] + 
     2*f[23], f[9] + 4*f[14] + 4*f[23], f[4]/2 + f[7]/2 + f[9]/8 - 2*f[18] + 
     (-f[9]/4 - f[14] - f[23])/eps - f[23], -f[9]/4 - f[14] - f[23], 
    f[9] + 4*f[14] + 4*f[23], -2*f[9] - 8*f[14] - 8*f[23], 
    -2*f[9] - 8*f[14] - 8*f[23], -f[4] - f[7] - f[9]/4 + 4*f[18] + 2*f[23] + 
     (f[9]/2 + 2*f[14] + 2*f[23])/eps, f[9]/2 + 2*f[14] + 2*f[23], 
    -f[4] - f[7] - f[9]/4 - 2*f[19] + 2*f[23] + (f[9]/2 + 2*f[14] + 2*f[23])/
      eps, f[9]/2 + 2*f[14] + 2*f[23], f[4]/6 - f[5]/6 + f[7]/6 + f[9]/12 + 
     f[11]/3 - f[12]/3 + f[14]/6 + (4*f[15])/3 - (8*f[18])/3 - 
     (2*f[18])/eps - f[21]/3 + f[23]/3, -2*f[18], -f[4]/2 - f[7]/2 - f[9]/4 - 
     f[14]/2 + 2*f[19] + f[19]/eps, -f[4]/2 - f[7]/2 - f[9]/8 + f[23] + 
     (f[9]/4 + f[14] + f[23])/eps, f[9]/4 + f[14] + f[23], 
    -f[9]/2 - 2*f[14] - 2*f[23], f[9] + 4*f[14] + 4*f[23], 
    f[4] + f[7] + f[9]/4 + (-f[9]/2 - 2*f[14] - 2*f[23])/eps - 2*f[23], 
    -f[9]/2 - 2*f[14] - 2*f[23], f[9]/4 + f[14] + f[23], 
    f[9]/4 + f[14] + f[23], -f[9]/2 - 2*f[14] - 2*f[23], 
    -f[9]/2 - 2*f[14] - 2*f[23], f[19], f[9]/4 + f[14] + f[23], 
    -f[9]/2 - 2*f[14] - 2*f[23], -f[9]/4 - f[14] - f[23], 
    -f[9]/4 - f[14] - f[23], f[9]/2 + 2*f[14] + 2*f[23], 
    f[9]/2 + 2*f[14] + 2*f[23], -f[9]/4 - f[14] - f[23], 
    f[9]/2 + 2*f[14] + 2*f[23], -f[9]/4 - f[14] - f[23], 
    f[9]/2 + 2*f[14] + 2*f[23], f[15], (2*f[16])/(3*eps) + (2*f[17])/3 - 
     (5*f[18])/6, -f[16]/6, -f[9]/6 - (2*f[14])/3 + (4*f[16])/3 - 
     (2*f[23])/3, f[9]/24 + f[14]/6 - (4*f[16])/3 + f[23]/6, 
    (-5*f[9])/24 - (5*f[14])/6 - (5*f[23])/6, f[9]/6 + (2*f[14])/3 + 
     (2*f[23])/3, (2*f[16])/3, 5*f[16]}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}, 
 A4["2L", "+++-", "NcNl", "PolesIR"] -> 
  {{-2*f[4] - 2*f[7] - f[9] - 2*f[14] + 2*f[15] + 2*f[19] + 
     (4*f[21] - 8*f[23])/eps^2 + ((7*f[21])/4 - (7*f[23])/2)/eps^3 + 
     (-f[4] - f[7] - f[9]/2 - f[14] + f[15] + f[19] - (185*f[21])/72 + 
       (185*f[23])/36)/eps, f[20], -2*f[20], f[21], f[20]/eps + f[22], f[20], 
    -2*f[20], 4*f[20], -2*f[21], (-2*f[20])/eps - 2*f[22], -2*f[20], 
    (-5*f[4])/2 - (5*f[7])/2 - (9*f[9])/8 - 2*f[14] - (5*f[21])/6 + 
     (14*f[23])/3 + f[23]/eps + f[24], f[23], (11*f[4])/12 - (23*f[5])/12 + 
     (11*f[7])/12 + (11*f[9])/24 - f[11]/6 - (5*f[12])/6 + (11*f[14])/12 - 
     (2*f[15])/3 + (4*f[18])/3 + f[21]/6 + ((3*f[21])/4 - (3*f[23])/2)/
      eps^2 + (f[4]/2 - f[5] + f[7]/2 + f[9]/4 - f[12]/2 + f[14]/2 + f[18] - 
       (5*f[21])/12 - (7*f[23])/6)/eps - (25*f[23])/6, -f[21] + f[23], 
    2*f[21] - 2*f[23], f[4]/2 - f[5] + f[7]/2 + f[9]/4 - f[12]/2 + f[14]/2 + 
     f[18] - (5*f[21])/6 + (f[21] - 2*f[23])/eps - f[23]/3, 
    (3*f[21])/4 - (3*f[23])/2, 2*f[20] + f[23], -2*f[20] + f[21] - f[23], 
    -4*f[20] - 2*f[23], 4*f[20] - 2*f[21] + 2*f[23], -2*f[21], 
    (-7*f[4])/2 + 2*f[5] - (7*f[7])/2 - (13*f[9])/8 + f[12] - 3*f[14] - 
     2*f[18] + 7*f[23] + f[23]/eps, f[23], -2*f[21], 4*f[21], 4*f[21], 
    7*f[4] - 4*f[5] + 7*f[7] + (13*f[9])/4 - 2*f[12] + 6*f[14] + 4*f[18] - 
     14*f[23] - (2*f[23])/eps, -2*f[23], 5*f[4] + 5*f[7] + (9*f[9])/4 + 
     4*f[14] + (5*f[21])/3 - (28*f[23])/3 - (2*f[23])/eps - 2*f[24], 
    -2*f[23], (-11*f[4])/6 + (23*f[5])/6 - (11*f[7])/6 - (11*f[9])/12 + 
     f[11]/3 + (5*f[12])/3 - (11*f[14])/6 + (4*f[15])/3 - (8*f[18])/3 - 
     f[21]/3 + (25*f[23])/3 + (-f[4] + 2*f[5] - f[7] - f[9]/2 + f[12] - 
       f[14] - 2*f[18] + (5*f[21])/6 + (7*f[23])/3)/eps + 
     ((-3*f[21])/2 + 3*f[23])/eps^2, -f[4] + 2*f[5] - f[7] - f[9]/2 + f[12] - 
     f[14] - 2*f[18] + (5*f[21])/3 + (2*f[23])/3 + (-2*f[21] + 4*f[23])/eps, 
    (-3*f[21])/2 + 3*f[23], (-7*f[4])/2 - (7*f[7])/2 - (7*f[9])/4 - 
     (7*f[14])/2 + 3*f[19] - (23*f[21])/6 + (23*f[23])/3 + 
     ((-3*f[21])/2 + 3*f[23])/eps^2 + f[24] + f[24]/eps, 
    (5*f[4])/2 + (5*f[7])/2 + (9*f[9])/8 + 2*f[14] - 3*f[23] + 
     (-f[21] + f[23])/eps, -f[21] + f[23], 2*f[21] - 2*f[23], 
    -4*f[21] + 4*f[23], -5*f[4] - 5*f[7] - (9*f[9])/4 - 4*f[14] + 
     (2*f[21] - 2*f[23])/eps + 6*f[23], 2*f[21] - 2*f[23], -f[21] + f[23], 
    -f[21] + f[23], 2*f[21] - 2*f[23], 2*f[21] - 2*f[23], 
    (5*f[21])/6 - (5*f[23])/3 + (-2*f[21] + 4*f[23])/eps + f[24], 
    (-3*f[21])/2 + 3*f[23], -f[21] + f[23], 2*f[21] - 2*f[23], f[21] - f[23], 
    f[21] - f[23], -2*f[21] + 2*f[23], -2*f[21] + 2*f[23], f[21] - f[23], 
    -2*f[21] + 2*f[23], f[21] - f[23], -2*f[21] + 2*f[23], 
    -f[4] - f[7] - f[9]/2 - f[14] + f[15] + f[19] - (185*f[21])/36 + 
     ((25*f[21])/3 - (50*f[23])/3)/eps + (2*f[21] - 4*f[23])/eps^2 + 
     (185*f[23])/18, (107*f[21])/12 + (f[21] - 2*f[23])/eps - (107*f[23])/6, 
    f[21]/6 - f[23]/3, (-5*f[4])/12 + (5*f[5])/6 - (5*f[7])/12 - 
     (5*f[9])/24 + (5*f[12])/12 - (5*f[14])/12 - (5*f[18])/6 + f[21]/24 + 
     (2*f[22])/3 + ((2*f[20])/3 - (7*f[21])/24 + (7*f[23])/12)/eps + 
     (19*f[23])/12, -f[20]/6 + f[21]/24 - f[23]/12, 
    (4*f[20])/3 + (2*f[23])/3, (-4*f[20])/3 + (7*f[21])/12 - (4*f[23])/3, 
    (3*f[21])/4 - (2*f[23])/3, (-2*f[21])/3 + (2*f[23])/3, 
    (2*f[20])/3 - f[21]/4 + f[23]/2, 5*f[20] - (23*f[21])/6 + (23*f[23])/3}, 
   {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{y^(-1), 0, 0}, x]], 
    mono[G[{y^(-1), 0, 1}, x]], mono[G[{y, 1, 0}, x]], 
    mono[G[{y^(-1), 1, 0}, x]], mono[G[{y^(-1), 1, 1}, x]], 
    mono[G[{y, 1, 1}, x]], mono[G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{y^(-1)}, x]*G[{1, 1}, y]], mono[G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{y}, x]*G[{1, 1}, y]], mono[Log[mt2]], mono[Log[mt2]^2], 
    mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}}


==> anc/A2L_+++-_NcNl_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-4*x^2)/(3*(-1 + x)^2*(1 + x)^2) + (-109*x - 36*x^2 - 109*x^3)/
     (54*(-1 + x)^2*(1 + x)^2) + (-1 + 181*x + 181*x^3 - x^4)/
     (108*(-1 + x)^2*(1 + x)^2) + (-36 + 35*x - 36*x^2)/(108*x*(-1 + y)) - 
    1/(3*y) + (x*(181 + 74*x + 181*x^2)*y)/(108*(-1 + x)^2*(1 + x)^2) - 
    (4*x^2*y^2)/(3*(-1 + x)^2*(1 + x)^2), 
  f[2] -> (-4*x*(3 + 4*x^2 + x^4))/((-1 + x)*(1 + x)^5) - 
    (2*(-1 - 20*x - x^2 - 14*x^3 + 9*x^4 + x^6))/(3*(-1 + x)*(1 + x)^5) + 
    ((-4*x^2)/((-1 + x)*(1 + x)^5) + (2*x*(1 + 20*x + 14*x^2 + 14*x^3 + x^4))/
       (3*(-1 + x)*(1 + x)^5))*y - (4*x^3*y^2)/((-1 + x)*(1 + x)^5) - 
    (2*(1 - x + 2*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[3] -> (-2*x*(9 + 20*x - 14*x^3 + 4*x^5))/(3*(-1 + x)^2*(1 + x)^5) - 
    (2*x*(-2 - 4*x + x^2 + 2*x^3 + x^4 + x^6))/((-1 + x)^2*(1 + x)^5) + 
    ((-4*x*(-1 + 2*x + 8*x^2))/(3*(-1 + x)^2*(1 + x)^5) + 
      (4*x^2*(1 + 2*x - x^3 + x^4))/((-1 + x)^2*(1 + x)^5))*y + 
    ((-4*x^5)/(3*(-1 + x)^2*(1 + x)^5) + (4*x^3*(1 + 2*x))/
       ((-1 + x)^2*(1 + x)^5))*y^2 - (2*x)/(3*(-1 + x*y)), 
  f[4] -> 4/3 + (2*(2 - x + x^2))/(3*(1 + x)*(-x + y)) + 
    (2*(1 - x + 2*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[5] -> -2/((-1 + x)^2*(1 + x)^4) - (4*x)/((-1 + x)^2*(1 + x)^4) - 
    (10*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (8*x^3)/((-1 + x)^2*(1 + x)^4) - 
    (10*x^4)/(3*(-1 + x)^2*(1 + x)^4) - (4*x^5)/((-1 + x)^2*(1 + x)^4) - 
    (2*x^6)/((-1 + x)^2*(1 + x)^4) + ((8*x)/(3*(-1 + x)^2*(1 + x)^4) - 
      (16*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (16*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
      (16*x^4)/(3*(-1 + x)^2*(1 + x)^4) + (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*
     y + (32*x^3*y^2)/(3*(-1 + x)^2*(1 + x)^4), 
  f[6] -> 5/3 - (4*(1 - 4*x + x^2))/(3*x*(-1 + y)) - 1/(3*y^2) + 
    (1 - 10*x + x^2)/(3*x*y), f[7] -> 2/3 - 2/(3*(-x + y)) - 
    (2*x)/(3*(-1 + x*y)), f[8] -> (4*x*(5 + 2*x))/((-1 + x)*(1 + x)^5) + 
    (4*x*(-14 - 4*x + 8*x^2 + 2*x^3 + x^4))/(3*(-1 + x)*(1 + x)^5) + 
    ((8*x^2)/((-1 + x)*(1 + x)^5) - (8*x^2*(7 + 2*x + 4*x^2))/
       (3*(-1 + x)*(1 + x)^5))*y + (8*x^3*y^2)/((-1 + x)*(1 + x)^5) + 
    (4*(-1 + x)*x)/(3*(1 + x)*(-1 + x*y)), 
  f[9] -> (8*(-1 + x))/(3*(1 + x)*(-x + y)) - 
    (8*(-1 + x)*x)/(3*(1 + x)*(-1 + x*y)), 
  f[10] -> (2*x^2*(-8 + x^5))/((-1 + x)^2*(1 + x)^5) + 
    (2*(-1 + 28*x^2 - 9*x^3 - 29*x^4 - 2*x^5 + 2*x^6))/
     (3*(-1 + x)^2*(1 + x)^5) + ((-2*x^2*(-3 + 8*x))/((-1 + x)^2*(1 + x)^5) - 
      (2*x*(1 - 50*x^2 - 14*x^3 - 23*x^4 + 7*x^5))/(3*(-1 + x)^2*(1 + x)^5))*
     y + ((8*x^5)/(3*(-1 + x)^2*(1 + x)^5) - (8*x^3*(1 + 2*x))/
       ((-1 + x)^2*(1 + x)^5))*y^2 + (2*(-1 + x))/(3*(-1 + x*y)), 
  f[11] -> 4/(3*(-1 + x)^2*(1 + x)^4) + (4*x)/(3*(-1 + x)^2*(1 + x)^4) - 
    (16*x^3)/((-1 + x)^2*(1 + x)^4) + (4*x^5)/(3*(-1 + x)^2*(1 + x)^4) + 
    (4*x^6)/(3*(-1 + x)^2*(1 + x)^4) + ((-8*x)/(3*(-1 + x)^2*(1 + x)^4) + 
      (40*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (40*x^4)/(3*(-1 + x)^2*(1 + x)^4) - 
      (8*x^5)/(3*(-1 + x)^2*(1 + x)^4))*y + 
    ((4*x^2)/(3*(-1 + x)^2*(1 + x)^4) - (40*x^3)/(3*(-1 + x)^2*(1 + x)^4) + 
      (4*x^4)/(3*(-1 + x)^2*(1 + x)^4))*y^2, 
  f[12] -> 2/((-1 + x)^2*(1 + x)^4) + (8*x)/(3*(-1 + x)^2*(1 + x)^4) - 
    (2*x^2)/((-1 + x)^2*(1 + x)^4) - (80*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
    (2*x^4)/((-1 + x)^2*(1 + x)^4) + (8*x^5)/(3*(-1 + x)^2*(1 + x)^4) + 
    (2*x^6)/((-1 + x)^2*(1 + x)^4) + ((-4*x)/(3*(-1 + x)^2*(1 + x)^4) + 
      (64*x^2)/(3*(-1 + x)^2*(1 + x)^4) + (8*x^3)/(3*(-1 + x)^2*(1 + x)^4) + 
      (64*x^4)/(3*(-1 + x)^2*(1 + x)^4) - (4*x^5)/(3*(-1 + x)^2*(1 + x)^4))*
     y - (64*x^3*y^2)/(3*(-1 + x)^2*(1 + x)^4), 
  f[13] -> -1/3 + (2*(1 - 2*x + x^2))/(3*x*(-1 + y)) + 1/(3*y^2) + 
    (-1 + 6*x - x^2)/(3*x*y), f[14] -> -4/3 - (2*(-1 + x))/(3*(-x + y)) + 
    (2*(-1 + x))/(3*(-1 + x*y)), 
  f[15] -> (x^2*(1 + x^2))/((-1 + x)^4*(1 + x)^2) + 
    (-1 + x - 2*x^3 + x^5 - x^6)/(3*(-1 + x)^4*(1 + x)^2) - 1/(3*(-1 + y)) - 
    (x*(1 + 10*x^2 + x^4)*y)/(3*(-1 + x)^4*(1 + x)^2) + 
    (2*x^2*(1 + x^2)*y^2)/((-1 + x)^4*(1 + x)^2) - 
    (4*x^3*y^3)/(3*(-1 + x)^4*(1 + x)^2), 
  f[16] -> (2*x*(-2 - 2*x - 11*x^2 + 4*x^3 + 5*x^4))/((-1 + x)^3*(1 + x)^5) - 
    (2*(-1 - 6*x - 2*x^2 - 33*x^3 + 7*x^4 + 4*x^5 - 2*x^6 + x^7))/
     (3*(-1 + x)^3*(1 + x)^5) + 
    ((-2*x^2*(2 + 2*x + 11*x^2))/((-1 + x)^3*(1 + x)^5) - 
      (2*x*(-1 - 6*x - 4*x^2 - 11*x^3 + 7*x^4 + 4*x^5))/
       (3*(-1 + x)^3*(1 + x)^5))*y + ((-4*x^3)/((-1 + x)^3*(1 + x)^5) + 
      (2*x^3*(17 + 4*x + 11*x^2))/(3*(-1 + x)^3*(1 + x)^5))*y^2 - 
    (4*x^4*y^3)/((-1 + x)^3*(1 + x)^5) + (2*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[17] -> (x*(-5 + 23*x - 13*x^2 + 6*x^3 + 3*x^4 - 7*x^5 + 2*x^6))/
     ((-1 + x)^4*(1 + x)^5) + (-1 + 16*x - 63*x^2 + 35*x^3 - 35*x^4 - 
      20*x^5 + 5*x^6 + 4*x^8)/(3*(-1 + x)^4*(1 + x)^5) + 
    (-((x^2*(5 - 23*x - 32*x^3 - 3*x^4 + x^6))/((-1 + x)^4*(1 + x)^5)) + 
      (x*(-1 + 14*x - 62*x^2 + 35*x^3 - 35*x^4 - 16*x^5 + 5*x^6))/
       (3*(-1 + x)^4*(1 + x)^5))*y + 
    ((x^3*(-5 + 8*x + 3*x^4))/((-1 + x)^4*(1 + x)^5) - 
      (x^2*(-1 + 62*x^2 + 18*x^3 + 35*x^4))/(3*(-1 + x)^4*(1 + x)^5))*y^2 + 
    ((-4*x^6)/(3*(-1 + x)^4*(1 + x)^5) + (4*x^4*(1 + 2*x))/
       ((-1 + x)^4*(1 + x)^5))*y^3 + (-1 + x)/(3*(1 + x)*(-1 + x*y)), 
  f[18] -> (2*x)/(3*(-1 + x)^4*(1 + x)^4) - x^2/(3*(-1 + x)^4*(1 + x)^4) - 
    (4*x^3)/((-1 + x)^4*(1 + x)^4) + (2*x^4)/((-1 + x)^4*(1 + x)^4) - 
    (4*x^5)/((-1 + x)^4*(1 + x)^4) - x^6/(3*(-1 + x)^4*(1 + x)^4) + 
    (2*x^7)/(3*(-1 + x)^4*(1 + x)^4) + (-x/(3*(-1 + x)^4*(1 + x)^4) + 
      (2*x^2)/((-1 + x)^4*(1 + x)^4) - (5*x^3)/(3*(-1 + x)^4*(1 + x)^4) + 
      (16*x^4)/((-1 + x)^4*(1 + x)^4) - (5*x^5)/(3*(-1 + x)^4*(1 + x)^4) + 
      (2*x^6)/((-1 + x)^4*(1 + x)^4) - x^7/(3*(-1 + x)^4*(1 + x)^4))*y + 
    ((5*x^2)/(3*(-1 + x)^4*(1 + x)^4) - (10*x^3)/((-1 + x)^4*(1 + x)^4) + 
      (2*x^4)/(3*(-1 + x)^4*(1 + x)^4) - (10*x^5)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^6)/(3*(-1 + x)^4*(1 + x)^4))*y^2 + 
    ((-2*x^3)/(3*(-1 + x)^4*(1 + x)^4) + (20*x^4)/(3*(-1 + x)^4*(1 + x)^4) - 
      (2*x^5)/(3*(-1 + x)^4*(1 + x)^4))*y^3, 
  f[19] -> -(1 + x)^2/(3*(-1 + x)^2) - 2/(3*(-1 + y)) + x/(3*(-1 + x)^2*y) + 
    (x*y)/(-1 + x)^2, f[20] -> (4*x^3)/((-1 + x)^3*(1 + x)^5) + 
    (14*x^4)/(3*(-1 + x)^3*(1 + x)^5) + (14*x^5)/(3*(-1 + x)^3*(1 + x)^5) - 
    (4*x^6)/(3*(-1 + x)^3*(1 + x)^5) - (2*x^7)/((-1 + x)^3*(1 + x)^5) - 
    (2*x^8)/(3*(-1 + x)^3*(1 + x)^5) + ((-4*x^2)/((-1 + x)^3*(1 + x)^5) - 
      (14*x^3)/(3*(-1 + x)^3*(1 + x)^5) - (12*x^4)/((-1 + x)^3*(1 + x)^5) - 
      (4*x^5)/(3*(-1 + x)^3*(1 + x)^5) - (4*x^6)/(3*(-1 + x)^3*(1 + x)^5) + 
      (2*x^7)/(3*(-1 + x)^3*(1 + x)^5))*y + 
    ((22*x^3)/(3*(-1 + x)^3*(1 + x)^5) + (8*x^4)/(3*(-1 + x)^3*(1 + x)^5) + 
      (22*x^5)/(3*(-1 + x)^3*(1 + x)^5))*y^2 - 
    (4*x^4*y^3)/((-1 + x)^3*(1 + x)^5), f[21] -> -4/(3*(-1 + y)), 
  f[22] -> -((x*(11 - 8*x - 5*x^2 - 5*x^4 - 5*x^5 + x^6))/
      ((-1 + x)^4*(1 + x)^5)) + (1 + 32*x - 32*x^2 - 29*x^3 - 3*x^4 - 
      25*x^6 - 5*x^7 - 4*x^8)/(3*(-1 + x)^4*(1 + x)^5) + 
    ((x^2*(-5 + 8*x + 5*x^2 + 5*x^4 + 5*x^5))/((-1 + x)^4*(1 + x)^5) - 
      (x*(-5 - 32*x + 19*x^2 + 18*x^3 - 47*x^4 + 5*x^7))/
       (3*(-1 + x)^4*(1 + x)^5))*y + 
    ((x^3*(-5 + 8*x + 3*x^4))/((-1 + x)^4*(1 + x)^5) - 
      (x^2*(-1 + 62*x^2 + 18*x^3 + 35*x^4))/(3*(-1 + x)^4*(1 + x)^5))*y^2 + 
    ((-4*x^6)/(3*(-1 + x)^4*(1 + x)^5) + (4*x^4*(1 + 2*x))/
       ((-1 + x)^4*(1 + x)^5))*y^3 + (1 - x)/(3*(1 + x)*(-1 + x*y)), 
  f[23] -> (2*(1 - x + x^2))/(3*(-1 + x)^2) - (2*x*y)/(3*(-1 + x)^2), 
  f[24] -> (16 - 25*x + 16*x^2)/(9*(-1 + x)^2) + 28/(9*(-1 + y)) + 
    x/(3*(-1 + x)^2*y^2) + (-1 + 4*x - x^2)/(3*(-1 + x)^2*y) - 
    (16*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "NcNl", "PolesUVIR"] -> 
  {{2*f[1] + f[1]/eps - (1165*f[21])/288 + ((7*f[21])/24 - (7*f[23])/12)/
      eps^2 + (f[21]/4 - f[23]/2)/eps^3 + (1165*f[23])/144, f[2], -2*f[2], 
    2*f[4] + f[21] - 2*f[23], f[2]/eps + f[3], f[2], -2*f[2], 4*f[2], 
    -4*f[4] - 2*f[21] + 4*f[23], (-2*f[2])/eps - 2*f[3], -2*f[2], 
    f[4] + f[4]/eps + f[9]/2 - f[13] + f[14] - f[21], f[4], 
    f[5] + (f[21]/4 - f[23]/2)/eps^2 + (-f[4]/2 + f[5] - f[7]/2 - f[9]/4 - 
       f[11]/2 + f[12]/2 - f[14]/2 + (5*f[21])/12 + f[23]/6)/eps, 
    -f[4] - f[21] + 2*f[23], 2*f[4] + 2*f[21] - 4*f[23], 
    -f[4]/2 + f[5] - f[7]/2 - f[9]/4 - f[11]/2 + f[12]/2 - f[14]/2 + 
     (5*f[21])/6 - (2*f[23])/3, -f[21]/4 + f[23]/2, 2*f[2] + f[4], 
    -2*f[2] + f[4] + f[21] - 2*f[23], -4*f[2] - 2*f[4], 
    4*f[2] - 2*f[4] - 2*f[21] + 4*f[23], -4*f[4] - 2*f[21] + 4*f[23], 
    f[4] + f[4]/eps - 2*f[5] + f[9]/2 + f[11] - f[12] + f[14] - 2*f[23], 
    f[4], -4*f[4] - 2*f[21] + 4*f[23], 8*f[4] + 4*f[21] - 8*f[23], 
    8*f[4] + 4*f[21] - 8*f[23], -2*f[4] - (2*f[4])/eps + 4*f[5] - f[9] - 
     2*f[11] + 2*f[12] - 2*f[14] + 4*f[23], -2*f[4], 
    -2*f[4] - (2*f[4])/eps - f[9] + 2*f[13] - 2*f[14] + 2*f[21], -2*f[4], 
    -2*f[5] + (f[4] - 2*f[5] + f[7] + f[9]/2 + f[11] - f[12] + f[14] - 
       (5*f[21])/6 - f[23]/3)/eps + (-f[21]/2 + f[23])/eps^2, 
    f[4] - 2*f[5] + f[7] + f[9]/2 + f[11] - f[12] + f[14] - (5*f[21])/3 + 
     (4*f[23])/3, f[21]/2 - f[23], f[6] + (-f[21]/2 + f[23])/eps^2 + 
     (f[4] + f[7] + f[9]/2 - f[13] + f[14] - (11*f[21])/6 + (5*f[23])/3)/eps, 
    f[7] + (-f[4] - f[21] + 2*f[23])/eps, -f[4] - f[21] + 2*f[23], 
    2*f[4] + 2*f[21] - 4*f[23], -4*f[4] - 4*f[21] + 8*f[23], 
    -2*f[7] + (2*f[4] + 2*f[21] - 4*f[23])/eps, 2*f[4] + 2*f[21] - 4*f[23], 
    -f[4] - f[21] + 2*f[23], -f[4] - f[21] + 2*f[23], 
    2*f[4] + 2*f[21] - 4*f[23], 2*f[4] + 2*f[21] - 4*f[23], 
    f[4] + f[7] + f[9]/2 - f[13] + f[14] - (8*f[21])/3 + (10*f[23])/3, 
    f[21]/2 - f[23], -f[4] - f[21] + 2*f[23], 2*f[4] + 2*f[21] - 4*f[23], 
    f[4] + f[21] - 2*f[23], f[4] + f[21] - 2*f[23], 
    -2*f[4] - 2*f[21] + 4*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    f[4] + f[21] - 2*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    f[4] + f[21] - 2*f[23], -2*f[4] - 2*f[21] + 4*f[23], 
    f[1] + (379*f[21])/144 - (379*f[23])/72, (-13*f[21])/12 + (13*f[23])/6, 
    f[21]/6 - f[23]/3, (2*f[3])/3 + (5*f[4])/12 - (5*f[5])/6 + (5*f[7])/12 + 
     (5*f[9])/24 + (5*f[11])/12 - (5*f[12])/12 + (5*f[14])/12 - 
     (13*f[21])/48 + ((2*f[2])/3 - (3*f[21])/8 + (3*f[23])/4)/eps - 
     (7*f[23])/24, -f[2]/6 + f[21]/24 - f[23]/12, (4*f[2])/3 + (2*f[4])/3, 
    (-4*f[2])/3 - f[4]/6 + (7*f[21])/12 - (7*f[23])/6, 
    (5*f[4])/6 + (3*f[21])/4 - (3*f[23])/2, (-2*f[4])/3 - (2*f[21])/3 + 
     (4*f[23])/3, (2*f[2])/3 - (5*f[21])/12 + (5*f[23])/6, 
    5*f[2] - (23*f[21])/6 + (23*f[23])/3}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{y^(-1), 0, 0}, x]], 
    mono[G[{y^(-1), 0, 1}, x]], mono[G[{y, 1, 0}, x]], 
    mono[G[{y^(-1), 1, 0}, x]], mono[G[{y^(-1), 1, 1}, x]], 
    mono[G[{y, 1, 1}, x]], mono[G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{y^(-1)}, x]*G[{1, 1}, y]], mono[G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{y}, x]*G[{1, 1}, y]], mono[Log[mt2]], mono[Log[mt2]^2], 
    mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}, 
 A2["2L", "+++-", "NcNl", "PolesUVIR"] -> 
  {{-2*f[1] + f[5] + 2*f[11] - f[12] + (37*f[21])/72 + 
     (-f[1] + f[5]/2 + f[11] - f[12]/2 + (37*f[21])/144 + (35*f[23])/72)/
      eps + (35*f[23])/36, f[8], -2*f[8], f[9], f[8]/eps + f[10], f[8], 
    -2*f[8], 4*f[8], -2*f[9], (-2*f[8])/eps - 2*f[10], -2*f[8], 
    f[9]/(2*eps) + f[13] - f[14], f[9]/2, f[11]/eps + f[12], -f[9]/2, f[9], 
    f[11], 2*f[8] + f[9]/2, -2*f[8] + f[9]/2, -4*f[8] - f[9], 4*f[8] - f[9], 
    -2*f[9], f[9]/(2*eps) - 2*f[11] - f[14], f[9]/2, -2*f[9], 4*f[9], 4*f[9], 
    -(f[9]/eps) + 4*f[11] + 2*f[14], -f[9], -(f[9]/eps) - 2*f[13] + 2*f[14], 
    -f[9], (-2*f[11])/eps - 2*f[12], -2*f[11], 2*f[4] - f[6] + 2*f[7] + 
     f[9] + f[13]/eps + 2*f[14] - 2*f[21], -f[9]/(2*eps) + f[14], -f[9]/2, 
    f[9], -2*f[9], f[9]/eps - 2*f[14], f[9], -f[9]/2, -f[9]/2, f[9], f[9], 
    f[13], -f[9]/2, f[9], f[9]/2, f[9]/2, -f[9], -f[9], f[9]/2, -f[9], 
    f[9]/2, -f[9], -f[1] + f[5]/2 + f[11] - f[12]/2 + (37*f[21])/144 + 
     (35*f[23])/72, (2*f[8])/(3*eps) + (2*f[10])/3 - (5*f[11])/6, -f[8]/6, 
    (4*f[8])/3 + f[9]/3, (-4*f[8])/3 - f[9]/12, (5*f[9])/12, -f[9]/3, 
    (2*f[8])/3, 5*f[8]}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}, 
 A3["2L", "+++-", "NcNl", "PolesUVIR"] -> 
  {{2*f[15] + f[15]/eps, f[16], -2*f[16], -f[9]/2 - 2*f[14] - 2*f[23], 
    f[16]/eps + f[17], f[16], -2*f[16], 4*f[16], f[9] + 4*f[14] + 4*f[23], 
    (-2*f[16])/eps - 2*f[17], -2*f[16], f[4]/2 + f[7]/2 + f[9]/8 + f[19] + 
     (-f[9]/4 - f[14] - f[23])/eps - f[23], -f[9]/4 - f[14] - f[23], 
    -f[4]/12 + f[5]/12 - f[7]/12 - f[9]/24 - f[11]/6 + f[12]/6 - f[14]/12 - 
     (2*f[15])/3 + (4*f[18])/3 + f[18]/eps + f[21]/6 - f[23]/6, 
    f[9]/4 + f[14] + f[23], -f[9]/2 - 2*f[14] - 2*f[23], f[18], 
    -f[9]/4 - f[14] + 2*f[16] - f[23], -f[9]/4 - f[14] - 2*f[16] - f[23], 
    f[9]/2 + 2*f[14] - 4*f[16] + 2*f[23], f[9]/2 + 2*f[14] + 4*f[16] + 
     2*f[23], f[9] + 4*f[14] + 4*f[23], f[4]/2 + f[7]/2 + f[9]/8 - 2*f[18] + 
     (-f[9]/4 - f[14] - f[23])/eps - f[23], -f[9]/4 - f[14] - f[23], 
    f[9] + 4*f[14] + 4*f[23], -2*f[9] - 8*f[14] - 8*f[23], 
    -2*f[9] - 8*f[14] - 8*f[23], -f[4] - f[7] - f[9]/4 + 4*f[18] + 2*f[23] + 
     (f[9]/2 + 2*f[14] + 2*f[23])/eps, f[9]/2 + 2*f[14] + 2*f[23], 
    -f[4] - f[7] - f[9]/4 - 2*f[19] + 2*f[23] + (f[9]/2 + 2*f[14] + 2*f[23])/
      eps, f[9]/2 + 2*f[14] + 2*f[23], f[4]/6 - f[5]/6 + f[7]/6 + f[9]/12 + 
     f[11]/3 - f[12]/3 + f[14]/6 + (4*f[15])/3 - (8*f[18])/3 - 
     (2*f[18])/eps - f[21]/3 + f[23]/3, -2*f[18], -f[4]/2 - f[7]/2 - f[9]/4 - 
     f[14]/2 + 2*f[19] + f[19]/eps, -f[4]/2 - f[7]/2 - f[9]/8 + f[23] + 
     (f[9]/4 + f[14] + f[23])/eps, f[9]/4 + f[14] + f[23], 
    -f[9]/2 - 2*f[14] - 2*f[23], f[9] + 4*f[14] + 4*f[23], 
    f[4] + f[7] + f[9]/4 + (-f[9]/2 - 2*f[14] - 2*f[23])/eps - 2*f[23], 
    -f[9]/2 - 2*f[14] - 2*f[23], f[9]/4 + f[14] + f[23], 
    f[9]/4 + f[14] + f[23], -f[9]/2 - 2*f[14] - 2*f[23], 
    -f[9]/2 - 2*f[14] - 2*f[23], f[19], f[9]/4 + f[14] + f[23], 
    -f[9]/2 - 2*f[14] - 2*f[23], -f[9]/4 - f[14] - f[23], 
    -f[9]/4 - f[14] - f[23], f[9]/2 + 2*f[14] + 2*f[23], 
    f[9]/2 + 2*f[14] + 2*f[23], -f[9]/4 - f[14] - f[23], 
    f[9]/2 + 2*f[14] + 2*f[23], -f[9]/4 - f[14] - f[23], 
    f[9]/2 + 2*f[14] + 2*f[23], f[15], (2*f[16])/(3*eps) + (2*f[17])/3 - 
     (5*f[18])/6, -f[16]/6, -f[9]/6 - (2*f[14])/3 + (4*f[16])/3 - 
     (2*f[23])/3, f[9]/24 + f[14]/6 - (4*f[16])/3 + f[23]/6, 
    (-5*f[9])/24 - (5*f[14])/6 - (5*f[23])/6, f[9]/6 + (2*f[14])/3 + 
     (2*f[23])/3, (2*f[16])/3, 5*f[16]}, {mono[1], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], 
    mono[G[{0, 0}, x]*Log[mt2]], mono[G[{0, 1, 0}, x]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Pi^2], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}, 
 A4["2L", "+++-", "NcNl", "PolesUVIR"] -> 
  {{-2*f[4] - 2*f[7] - f[9] - 2*f[14] + 2*f[15] + 2*f[19] - (177*f[21])/32 + 
     ((7*f[21])/24 - (7*f[23])/12)/eps^2 + (f[21]/4 - f[23]/2)/eps^3 + 
     (177*f[23])/16 + (-f[4] - f[7] - f[9]/2 - f[14] + f[15] + f[19] - 
       (107*f[21])/144 + (107*f[23])/72)/eps, f[20], -2*f[20], f[21], 
    f[20]/eps + f[22], f[20], -2*f[20], 4*f[20], -2*f[21], 
    (-2*f[20])/eps - 2*f[22], -2*f[20], (-5*f[4])/2 - (5*f[7])/2 - 
     (9*f[9])/8 - 2*f[14] + (5*f[21])/6 + (4*f[23])/3 + f[23]/eps + f[24], 
    f[23], (11*f[4])/12 - (23*f[5])/12 + (11*f[7])/12 + (11*f[9])/24 - 
     f[11]/6 - (5*f[12])/6 + (11*f[14])/12 - (2*f[15])/3 + (4*f[18])/3 + 
     f[21]/6 + (f[4]/2 - f[5] + f[7]/2 + f[9]/4 - f[12]/2 + f[14]/2 + f[18] + 
       (5*f[21])/12 - (17*f[23])/6)/eps + (f[21]/4 - f[23]/2)/eps^2 - 
     (25*f[23])/6, -f[21] + f[23], 2*f[21] - 2*f[23], 
    f[4]/2 - f[5] + f[7]/2 + f[9]/4 - f[12]/2 + f[14]/2 + f[18] + 
     (5*f[21])/6 - (11*f[23])/3, -f[21]/4 + f[23]/2, 2*f[20] + f[23], 
    -2*f[20] + f[21] - f[23], -4*f[20] - 2*f[23], 
    4*f[20] - 2*f[21] + 2*f[23], -2*f[21], (-7*f[4])/2 + 2*f[5] - 
     (7*f[7])/2 - (13*f[9])/8 + f[12] - 3*f[14] - 2*f[18] + 7*f[23] + 
     f[23]/eps, f[23], -2*f[21], 4*f[21], 4*f[21], 
    7*f[4] - 4*f[5] + 7*f[7] + (13*f[9])/4 - 2*f[12] + 6*f[14] + 4*f[18] - 
     14*f[23] - (2*f[23])/eps, -2*f[23], 5*f[4] + 5*f[7] + (9*f[9])/4 + 
     4*f[14] - (5*f[21])/3 - (8*f[23])/3 - (2*f[23])/eps - 2*f[24], -2*f[23], 
    (-11*f[4])/6 + (23*f[5])/6 - (11*f[7])/6 - (11*f[9])/12 + f[11]/3 + 
     (5*f[12])/3 - (11*f[14])/6 + (4*f[15])/3 - (8*f[18])/3 - f[21]/3 + 
     (25*f[23])/3 + (-f[21]/2 + f[23])/eps^2 + 
     (-f[4] + 2*f[5] - f[7] - f[9]/2 + f[12] - f[14] - 2*f[18] - 
       (5*f[21])/6 + (17*f[23])/3)/eps, -f[4] + 2*f[5] - f[7] - f[9]/2 + 
     f[12] - f[14] - 2*f[18] - (5*f[21])/3 + (22*f[23])/3, f[21]/2 - f[23], 
    (-7*f[4])/2 - (7*f[7])/2 - (7*f[9])/4 - (7*f[14])/2 + 3*f[19] - 
     (13*f[21])/6 + (13*f[23])/3 + (-f[21]/2 + f[23])/eps^2 + f[24] + 
     f[24]/eps, (5*f[4])/2 + (5*f[7])/2 + (9*f[9])/8 + 2*f[14] - 3*f[23] + 
     (-f[21] + f[23])/eps, -f[21] + f[23], 2*f[21] - 2*f[23], 
    -4*f[21] + 4*f[23], -5*f[4] - 5*f[7] - (9*f[9])/4 - 4*f[14] + 
     (2*f[21] - 2*f[23])/eps + 6*f[23], 2*f[21] - 2*f[23], -f[21] + f[23], 
    -f[21] + f[23], 2*f[21] - 2*f[23], 2*f[21] - 2*f[23], 
    (-5*f[21])/6 + (5*f[23])/3 + f[24], f[21]/2 - f[23], -f[21] + f[23], 
    2*f[21] - 2*f[23], f[21] - f[23], f[21] - f[23], -2*f[21] + 2*f[23], 
    -2*f[21] + 2*f[23], f[21] - f[23], -2*f[21] + 2*f[23], f[21] - f[23], 
    -2*f[21] + 2*f[23], -f[4] - f[7] - f[9]/2 - f[14] + f[15] + f[19] + 
     (17*f[21])/9 - (34*f[23])/9, (-13*f[21])/12 + (13*f[23])/6, 
    f[21]/6 - f[23]/3, (-5*f[4])/12 + (5*f[5])/6 - (5*f[7])/12 - 
     (5*f[9])/24 + (5*f[12])/12 - (5*f[14])/12 - (5*f[18])/6 - 
     (13*f[21])/48 + (2*f[22])/3 + ((2*f[20])/3 - (3*f[21])/8 + (3*f[23])/4)/
      eps + (53*f[23])/24, -f[20]/6 + f[21]/24 - f[23]/12, 
    (4*f[20])/3 + (2*f[23])/3, (-4*f[20])/3 + (7*f[21])/12 - (4*f[23])/3, 
    (3*f[21])/4 - (2*f[23])/3, (-2*f[21])/3 + (2*f[23])/3, 
    (2*f[20])/3 - (5*f[21])/12 + (5*f[23])/6, 5*f[20] - (23*f[21])/6 + 
     (23*f[23])/3}, {mono[1], mono[G[{0, 0, 0}, x]], mono[G[{0, 0, 1}, x]], 
    mono[G[{0, 0, 1}, y]], mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], 
    mono[G[{0, 1}, x]], mono[G[{0, 1}, x]*Log[mt2]], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*Log[mt2]], mono[G[{0}, x]*Log[mt2]^2], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], mono[G[{1, 1}, x]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, y]], 
    mono[G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, y]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1}, x]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{y^(-1), 0, 0}, x]], 
    mono[G[{y^(-1), 0, 1}, x]], mono[G[{y, 1, 0}, x]], 
    mono[G[{y^(-1), 1, 0}, x]], mono[G[{y^(-1), 1, 1}, x]], 
    mono[G[{y, 1, 1}, x]], mono[G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{y^(-1)}, x]*G[{1, 1}, y]], mono[G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{y}, x]*G[{1, 1}, y]], mono[Log[mt2]], mono[Log[mt2]^2], 
    mono[Log[mt2]^3], mono[Pi^2], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{y^(-1)}, x]], mono[Pi^2*Log[mt2]], mono[Zeta[3]]}}}


==> anc/A2L_+++-_Ncp2_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (46735*x^2)/(324*(-1 + x)^2*(1 + x)^2) - 
    (10615*x*(1 + x^2))/(162*(-1 + x)^2*(1 + x)^2) + 
    (8356*(x - x^2 + x^3))/(81*(-1 + x)^2*(1 + x)^2) + 
    (20113*(1 + x^4))/(648*(-1 + x)^2*(1 + x)^2) + 
    (4275 + 15838*x + 4275*x^2)/(648*x*(-1 + y)) + 475/(72*y) - 
    (x*(10615 + 12194*x + 10615*x^2)*y)/(162*(-1 + x)^2*(1 + x)^2) + 
    (251*x^2*y^2)/(9*(-1 + x)^2*(1 + x)^2), 
  f[2] -> (3 - 28*x - 9*x^2 - 6*x^3 + 150*x^4 - 160*x^5 - 2*x^6 - 30*x^7 + 
      55*x^8 - 16*x^9 - 5*x^10)/((-1 + x)^5*(1 + x)^5) + 
    (x*(3 + 62*x - 160*x^2 + 178*x^3 - 70*x^4 + 178*x^5 - 160*x^6 + 62*x^7 + 
       3*x^8)*y)/((-1 + x)^5*(1 + x)^5) - 
    (6*x^3*(5 - 16*x + 30*x^2 - 16*x^3 + 5*x^4)*y^2)/((-1 + x)^5*(1 + x)^5) + 
    (-3 + 31*x - 31*x^2 + 31*x^3 - 18*x^4 + 2*x^5)/
     ((-1 + x)^2*(1 + x)*(-1 + x*y)), 
  f[3] -> (9 - 14*x - 14*x^2 + 3*x^3)/((-1 + x)^2*(1 + x)) + 
    (6*(-1 + x)^2)/(x*(-1 + y)^4) + (6*(2 - 5*x + 2*x^2))/(x*(-1 + y)^3) + 
    (6*(1 - 5*x + x^2))/(x*(-1 + y)^2) - (2*(10 - 23*x + 10*x^2))/
     ((-1 + x)^2*(-1 + y)) + (8*x*y)/(-1 + x)^2 + 
    (30 - 53*x + 30*x^2 + 18*x^3 - 80*x^4 + 29*x^5 + 2*x^6)/
     (2*(-1 + x)^2*(1 + x)^2*(-x + y)) + 
    (2 + 35*x - 32*x^2 - 42*x^3 + 6*x^4 - 11*x^5 + 18*x^6)/
     (2*(-1 + x)^2*x*(1 + x)^2*(-1 + x*y)) + (-1 - 7*x + 4*x^2 - 7*x^3 - x^4)/
     (x*(-1 + x - x^2 + x*y)), 
  f[4] -> (151 - 11629*x^5)/(6*(-1 + x)^4*(1 + x)^5) + 
    (-93 - 177*x - 4520*x^2 - 1509*x^3 - 9590*x^4 + 4412*x^5 + 89*x^6)/
     (3*(-1 + x)^4*(1 + x)^5) + (18 + 72*x + 1486*x^2 + 454*x^3 + 1191*x^4 + 
      423*x^5 - 8*x^6 - 64*x^7 + 36*x^8 - 5*x^9)/((-1 + x)^4*(1 + x)^5) + 
    (3*(1421*x^4 + 15*x^9))/(2*(-1 + x)^4*(1 + x)^5) + 
    (-(31*x + 1486*x^3 + 2206*x^5)/(3*(-1 + x)^4*(1 + x)^5) - 
      (-9*x - 12*x^2 - 364*x^3 - 104*x^4 - 626*x^5 - 142*x^6 + 108*x^7 + 
        4*x^8)/((-1 + x)^4*(1 + x)^5))*y - 
    (x^2*(-3 + 14*x - 110*x^2 + 110*x^3 - 62*x^4 + 3*x^5)*y^2)/
     ((-1 + x)^4*(1 + x)^5) + (-13 + 84*x - 50*x^2 - 90*x^3 + 108*x^4 + 
      3*x^5)/(6*(-1 + x)*(1 + x)^2*(-1 + x*y)) - 
    (10*(-1 + x)^2*x)/(-1 + x - x^2 + x*y)^2 + (10 - 3*x + 10*x^2)/
     (-1 + x - x^2 + x*y), f[5] -> (-2125*x^4)/(4*(-1 + x)^3*(1 + x)^5) - 
    (11*(3 - 3*x + 4*x^2 - 2*x^3 + x^4))/(2*(-1 + x)^3*(1 + x)^5) + 
    (x^3*(126 - 126*x + 168*x^2 - 84*x^3 + 181*x^4))/((-1 + x)^3*(1 + x)^5) - 
    (x*(2558 + 668*x + 1914*x^2 + 1305*x^3 - 7*x^4 + 649*x^5))/
     (6*(-1 + x)^3*(1 + x)^5) + (-2675 - 17717*x^2 - 8377*x^6)/
     (36*(-1 + x)^3*(1 + x)^5) + 
    (x^2*(13390 + 1808*x + 16137*x^2 + 146*x^3 + 4721*x^4 + 331*x^6))/
     (18*(-1 + x)^3*(1 + x)^5) - 
    (x*(-444 + 444*x - 592*x^2 + 311*x^3 + 699*x^4 - 411*x^5 + 421*x^6 + 
       5*x^7))/(3*(-1 + x)^3*(1 + x)^5) - 
    (16*(-40 - 141*x - 20*x^2 + 2*x^6 - x^7 + x^8))/
     (9*(-1 + x)^3*(1 + x)^5) - x/(2*y) + 
    ((-11*x*(2 - x + x^2))/(2*(-1 + x)^3*(1 + x)^5) + 
      (42*x^4*(2 - x + x^2))/((-1 + x)^3*(1 + x)^5) + 
      (x^3*(6695 + 4721*x^2))/(18*(-1 + x)^3*(1 + x)^5) - 
      (x^2*(1279 + 1298*x + 642*x^2 + 649*x^3))/(6*(-1 + x)^3*(1 + x)^5) - 
      (x^2*(-296 + 148*x - 148*x^2 + 10*x^3 + 426*x^4 + 5*x^5))/
       (3*(-1 + x)^3*(1 + x)^5) - (16*x*(-20 + x^6))/
       (9*(-1 + x)^3*(1 + x)^5))*y + ((-11*x^2)/(2*(-1 + x)^3*(1 + x)^5) - 
      (649*x^4)/(6*(-1 + x)^3*(1 + x)^5) + (42*x^5)/((-1 + x)^3*(1 + x)^5) - 
      (x^3*(-148 + 5*x^3))/(3*(-1 + x)^3*(1 + x)^5))*y^2 + 
    (((2125*(x^4 - x^5 + x^6))/(4*(-1 + x)^3*(1 + x)^5) - 
        (25*(-7*x + 170*x^5 - 85*x^6 + 85*x^7))/(4*(-1 + x)^3*x*(1 + x)^5))/
       (x - x^2) + ((2581*x - 1890*x^2 + 3804*x^3 + 59*x^4 + 602*x^5 + 
          1961*x^6 - 656*x^7 + 649*x^8)/(6*(-1 + x)^3*(1 + x)^5) + 
        (-3837*x^2 + 1241*x^3 - 5095*x^4 - 59*x^5 - 602*x^6 - 1961*x^7 + 
          656*x^8 - 649*x^9)/(6*(-1 + x)^3*x*(1 + x)^5))/(x - x^2) + 
      (x*(x^4/(1 + x)^4 + (-126*x^3 + 252*x^4 - 420*x^5 + 378*x^6 - 433*x^7 + 
           265*x^8 - 181*x^9)/((-1 + x)^3*x*(1 + x)^5) + 
         (168*x^4 - 252*x^5 + 420*x^6 - 378*x^7 + 572*x^8 - 265*x^9 + 
           181*x^10)/((-1 + x)^3*x^2*(1 + x)^5)))/(x - x^2) + 
      ((-5350*x + 2675*x^2 - 27472*x^3 + 17717*x^4 - 3466*x^5 - 9361*x^6 - 
          16754*x^7 + 1896*x^8 - 8377*x^9)/(36*(-1 + x)^3*x*(1 + x)^5) + 
        (2675 - 2675*x + 20392*x^2 - 17717*x^3 + 17717*x^4 + 5689*x^5 + 
          8377*x^6 - 10016*x^7 + 8377*x^8 + 3275*x^9 + 1031*x^10)/
         (36*(-1 + x)^3*(1 + x)^5))/(x - x^2) + 
      ((16*(-40 - 101*x + 81*x^2 - 121*x^3 - 20*x^4 + 2*x^6 - 3*x^7 + 4*x^8 - 
           2*x^9 + x^10))/(9*(-1 + x)^3*(1 + x)^5) + 
        (960*x + 4192*x^2 - 1296*x^3 + 1936*x^4 + 320*x^5 - 48*x^7 + 48*x^8 + 
          258*x^9 + 32*x^10 - 155*x^11)/(9*(-1 + x)^3*x*(1 + x)^5))/
       (x - x^2) + ((-444*x + 888*x^2 - 1480*x^3 + 1347*x^4 - 204*x^5 - 
          799*x^6 + 1531*x^7 - 827*x^8 + 416*x^9 + 5*x^10)/
         (3*(-1 + x)^3*(1 + x)^5) + (592*x^2 - 888*x^3 + 1480*x^4 - 
          1352*x^5 - 227*x^6 + 799*x^7 - 1531*x^8 + 827*x^9 - 416*x^10 - 
          5*x^11)/(3*(-1 + x)^3*x*(1 + x)^5))/(x - x^2) + 
      ((-13390*x^2 + 11582*x^3 - 27719*x^4 + 14183*x^5 - 20807*x^6 + 
          4575*x^7 - 7049*x^8 + 331*x^9 - 331*x^10 - 373*x^11)/
         (18*(-1 + x)^3*(1 + x)^5) + (20085*x^3 - 3079*x^4 + 32440*x^5 - 
          9316*x^6 + 20712*x^7 - 4575*x^8 + 5383*x^9 - 642*x^10 + 331*x^11)/
         (18*(-1 + x)^3*x*(1 + x)^5))/(x - x^2) + 
      (x*((-x - 3*x^2 - 3*x^3 - 4*x^4 - 3*x^5 - 3*x^6 - x^7)/(2*(1 + x)^4) - 
         (11*(4*x - 6*x^2 + 10*x^3 - 9*x^4 + 7*x^5 - 3*x^6 + x^7))/
          (2*(-1 + x)^3*x^2*(1 + x)^5) + (34 - 66*x + 110*x^2 - 99*x^3 - 
           288*x^4 - 33*x^5 + 11*x^6 + x^12)/(2*(-1 + x)^3*x*(1 + x)^5)))/
       (x - x^2) + ((-635*x^2)/(12*(-1 + x)^3*(1 + x)^5) + 
        (1337*x^3)/(12*(-1 + x)^3*(1 + x)^5) + 
        ((-1637*x^2)/(12*(-1 + x)^3*(1 + x)^5) - (4699*x^4)/
           (12*(-1 + x)^3*(1 + x)^5) + (3911*x^7)/(12*(-1 + x)^3*(1 + x)^5))/
         x)/(x - x^2))/(-1 + x*y) + 
    (((2125*(x^4 - x^5 + x^6))/(4*(-1 + x)^3*(1 + x)^5) - 
        (25*(1 - x + x^2)*(-7*x + 170*x^5 - 85*x^6 + 85*x^7))/
         (4*(-1 + x)^3*x*(1 + x)^5))/(-x + x^2) + 
      ((2581*x - 1890*x^2 + 3804*x^3 + 59*x^4 + 602*x^5 + 1961*x^6 - 
          656*x^7 + 649*x^8)/(6*(-1 + x)^3*(1 + x)^5) + 
        ((1 - x + x^2)*(-3837*x^2 + 1241*x^3 - 5095*x^4 - 59*x^5 - 602*x^6 - 
           1961*x^7 + 656*x^8 - 649*x^9))/(6*(-1 + x)^3*x*(1 + x)^5))/
       (-x + x^2) + (x*(x^4/(1 + x)^4 + ((1 - x + x^2)*(-126*x^3 + 252*x^4 - 
            420*x^5 + 378*x^6 - 433*x^7 + 265*x^8 - 181*x^9))/
          ((-1 + x)^3*x*(1 + x)^5) + ((1 - x + x^2)^2*(168*x^4 - 252*x^5 + 
            420*x^6 - 378*x^7 + 572*x^8 - 265*x^9 + 181*x^10))/
          ((-1 + x)^3*x^2*(1 + x)^5)))/((-x + x^2)*(1 - x + x^2)) + 
      (((1 - x + x^2)*(-5350*x + 2675*x^2 - 27472*x^3 + 17717*x^4 - 
           3466*x^5 - 9361*x^6 - 16754*x^7 + 1896*x^8 - 8377*x^9))/
         (36*(-1 + x)^3*x*(1 + x)^5) + (2675 - 2675*x + 20392*x^2 - 
          17717*x^3 + 17717*x^4 + 5689*x^5 + 8377*x^6 - 10016*x^7 + 
          8377*x^8 + 3275*x^9 + 1031*x^10)/(36*(-1 + x)^3*(1 + x)^5))/
       (-x + x^2) + ((16*(-40 - 101*x + 81*x^2 - 121*x^3 - 20*x^4 + 2*x^6 - 
           3*x^7 + 4*x^8 - 2*x^9 + x^10))/(9*(-1 + x)^3*(1 + x)^5) + 
        ((1 - x + x^2)*(960*x + 4192*x^2 - 1296*x^3 + 1936*x^4 + 320*x^5 - 
           48*x^7 + 48*x^8 + 258*x^9 + 32*x^10 - 155*x^11))/
         (9*(-1 + x)^3*x*(1 + x)^5))/(-x + x^2) + 
      ((-444*x + 888*x^2 - 1480*x^3 + 1347*x^4 - 204*x^5 - 799*x^6 + 
          1531*x^7 - 827*x^8 + 416*x^9 + 5*x^10)/(3*(-1 + x)^3*(1 + x)^5) + 
        ((1 - x + x^2)*(592*x^2 - 888*x^3 + 1480*x^4 - 1352*x^5 - 227*x^6 + 
           799*x^7 - 1531*x^8 + 827*x^9 - 416*x^10 - 5*x^11))/
         (3*(-1 + x)^3*x*(1 + x)^5))/(-x + x^2) + 
      ((-13390*x^2 + 11582*x^3 - 27719*x^4 + 14183*x^5 - 20807*x^6 + 
          4575*x^7 - 7049*x^8 + 331*x^9 - 331*x^10 - 373*x^11)/
         (18*(-1 + x)^3*(1 + x)^5) + ((1 - x + x^2)*(20085*x^3 - 3079*x^4 + 
           32440*x^5 - 9316*x^6 + 20712*x^7 - 4575*x^8 + 5383*x^9 - 
           642*x^10 + 331*x^11))/(18*(-1 + x)^3*x*(1 + x)^5))/(-x + x^2) + 
      (x*((-x - 3*x^2 - 3*x^3 - 4*x^4 - 3*x^5 - 3*x^6 - x^7)/(2*(1 + x)^4) - 
         (11*(1 - x + x^2)^2*(4*x - 6*x^2 + 10*x^3 - 9*x^4 + 7*x^5 - 3*x^6 + 
            x^7))/(2*(-1 + x)^3*x^2*(1 + x)^5) + 
         ((1 - x + x^2)*(34 - 66*x + 110*x^2 - 99*x^3 - 288*x^4 - 33*x^5 + 
            11*x^6 + x^12))/(2*(-1 + x)^3*x*(1 + x)^5)))/
       ((-x + x^2)*(1 - x + x^2)) + ((-635*x^2)/(12*(-1 + x)^3*(1 + x)^5) + 
        (1337*x^3)/(12*(-1 + x)^3*(1 + x)^5) + 
        ((1 - x + x^2)*((-1637*x^2)/(12*(-1 + x)^3*(1 + x)^5) - 
           (4699*x^4)/(12*(-1 + x)^3*(1 + x)^5) + (3911*x^7)/
            (12*(-1 + x)^3*(1 + x)^5)))/x)/(-x + x^2))/(-1 + x - x^2 + x*y), 
  f[6] -> 2 + (2 - x + x^2)/((1 + x)*(-x + y)) + 
    (1 - x + 2*x^2)/((1 + x)*(-1 + x*y)), 
  f[7] -> (2*(2 - x + 2*x^2))/(-1 + x)^2 + 
    (2*(-2 + 12*x - 16*x^2 + x^3 + 8*x^4))/((-1 + x)^2*x*(1 + x)*(-x + y)) - 
    (2*x*(-8 - x + 16*x^2 - 12*x^3 + 2*x^4))/((-1 + x)^2*(1 + x)*(-1 + x*y)), 
  f[8] -> -((-1 - 2*x - x^2 + 10*x^3 + 9*x^4 + 6*x^5 + x^6)/
      ((-1 + x)*(1 + x)^5)) + (x*(1 + 14*x + 14*x^2 + 14*x^3 + x^4)*y)/
     ((-1 + x)*(1 + x)^5) - (6*x^3*y^2)/((-1 + x)*(1 + x)^5) + 
    (-1 + x - 2*x^2)/((1 + x)*(-1 + x*y)), 
  f[9] -> (-16*(1 + x + x^2)*(13 + 8*x + 13*x^2))/(3*(1 + x)^4) - 
    (614*(x + x^3))/(9*(1 + x)^4) - (211*(1 + x^4))/(18*(1 + x)^4) + 
    (48 + 48*x - 17*x^2 + 48*x^3 + 48*x^4)/(1 + x)^4 + 
    (6*(-1 + x)^2)/(x*(-1 + y)^3) + (19*(3 - 8*x + 3*x^2))/(4*x*(-1 + y)^2) + 
    (41 - 190*x + 41*x^2)/(4*x*(-1 + y)) + 2/y^2 - (1 + x)^2/(2*x*y) - 
    (8*x*(1 - 4*x + x^2)*y)/(3*(1 + x)^4) + (16*x^2*y^2)/(1 + x)^4 + 
    (-764 + 529*x - 367*x^2)/(36*(1 + x)*(-x + y)) + 
    (-367 + 529*x - 764*x^2)/(36*(1 + x)*(-1 + x*y)) - 
    (10*(1 - x + x^2))/(-1 + x - x^2 + x*y), 
  f[10] -> (-287*x^3)/(3*(-1 + x)^2*(1 + x)^4) + (841*x^2*(1 + x^2))/
     (36*(-1 + x)^2*(1 + x)^4) + (12145*x + 3744*x^2 + 3744*x^4 + 12145*x^5)/
     (108*(-1 + x)^2*(1 + x)^4) + (775 - 1681*x + 38*x^3 - 1681*x^5 + 
      775*x^6)/(27*(-1 + x)^2*(1 + x)^4) + 202/(27*(-1 + y)) + 
    ((-287*x^3)/(3*(-1 + x)^2*(1 + x)^4) + (841*x^2*(1 + x^2))/
       (36*(-1 + x)^2*(1 + x)^4) + (3659*(x^2 + x^4))/
       (108*(-1 + x)^2*(1 + x)^4) - (1681*(x + x^5))/
       (27*(-1 + x)^2*(1 + x)^4))*y + 
    ((-2171*x^3)/(18*(-1 + x)^2*(1 + x)^4) + (841*x^2*(1 + x^2))/
       (36*(-1 + x)^2*(1 + x)^4))*y^2, 
  f[11] -> (-x^2 - x^3 - x^4)/((-1 + x)^2*(1 + x)^4) + 
    (-11*x - 25*x^2 + 32*x^3 - 25*x^4 - 11*x^5)/(3*(-1 + x)^2*(1 + x)^4) + 
    (-7 + 19*x + 53*x^2 + 53*x^4 + 19*x^5 - 7*x^6)/(6*(-1 + x)^2*(1 + x)^4) + 
    5/(6*(-1 + y)) + ((-25*(x^2 + x^4))/(3*(-1 + x)^2*(1 + x)^4) - 
      (x^2 + x^3 + x^4)/((-1 + x)^2*(1 + x)^4) + (19*(x + x^5))/
       (6*(-1 + x)^2*(1 + x)^4))*y - (x^2*(1 - 10*x + x^2)*y^2)/
     ((-1 + x)^2*(1 + x)^4), 
  f[12] -> (1 + 6*x + 17*x^2 - 23*x^3 + 2*x^4 + 5*x^5)/
     ((-1 + x)^2*(1 + x)^3) + (-1 + y)^(-1) - (x*(1 - 13*x + 19*x^2 + x^3)*y)/
     ((-1 + x)^2*(1 + x)^3) - (4*x*(-1 - 4*x + x^2))/((1 + x)*(-1 + x*y)), 
  f[13] -> (-157 - 416*x - 423*x^2 - 478*x^3 - 423*x^4 - 416*x^5 - 157*x^6)/
     (3*(-1 + x)*(1 + x)^5) + (-1 + 34*x + 94*x^2 + 14*x^3 + 88*x^4 + 
      14*x^5 + 94*x^6 + 34*x^7 - x^8)/((-1 + x)*x*(1 + x)^5) + 
    ((-4*x^2*(133 - 43*x + 133*x^2))/(3*(-1 + x)*(1 + x)^5) + 
      (2*(1 + 17*x + 45*x^2 - 20*x^3 + 45*x^4 + 17*x^5 + x^6))/
       ((-1 + x)*(1 + x)^5))*y - (2*x*(1 + 10*x - 46*x^2 + 10*x^3 + x^4)*y^2)/
     ((-1 + x)*(1 + x)^5) + (-3 + 5*x + 50*x^2 - 107*x^4 - 17*x^5)/
     (3*(-1 + x)*x*(1 + x)^2*(-x + y)) + 
    (-17 - 107*x + 50*x^3 + 5*x^4 - 3*x^5)/(3*(-1 + x)*(1 + x)^2*(-1 + x*y)), 
  f[14] -> (-636 - 970*x - 230*x^2 + 370*x^3 + 12*x^4 + 1064*x^5 + 173*x^7)/
     (3*(-1 + x)^2*(1 + x)^5) + (1 + 237*x + 378*x^2 + 137*x^3 - 88*x^4 - 
      13*x^5 - 324*x^6 + 21*x^7 - 42*x^8)/((-1 + x)^2*x*(1 + x)^5) + 
    17/(3*(-1 + y)) + ((2*(-106*x - 197*x^2 + 2*x^3))/
       (3*(-1 + x)^2*(1 + x)^5) - (2*(1 - 17*x - 21*x^2 + 38*x^3 + 27*x^4 - 
         17*x^5 + 6*x^6))/((-1 + x)^2*(1 + x)^5))*y + 
    (2*x*(-1 - 7*x - 15*x^2 + x^3)*y^2)/((-1 + x)*(1 + x)^5) + 
    (-3 + 5*x + 32*x^2 - 9*x^3 - 59*x^4 - 2*x^5)/(3*(-1 + x)*x*(1 + x)^2*
      (-x + y)) + (13 + 26*x + 49*x^2 + 4*x^3 - 56*x^4)/
     (3*(-1 + x)*(1 + x)^2*(-1 + x*y)) - (10*(-1 + x)^2*x)/
     (-1 + x - x^2 + x*y)^2 + (10 - 3*x + 10*x^2)/(-1 + x - x^2 + x*y), 
  f[15] -> (-55*x*(2 - x + 4*x^2 - x^3 + 2*x^4))/(2*(-1 + x)^2*(1 + x)^4) + 
    (8*x*(4 + 229*x^2 + 4*x^4))/(9*(-1 + x)^2*(1 + x)^4) - 
    (23*(1 - x + 3*x^2 - 2*x^3 + 3*x^4 - x^5 + x^6))/
     (2*(-1 + x)^2*(1 + x)^4) - (19*(179 + 241*x^2 + 241*x^4 + 179*x^6))/
     (36*(-1 + x)^2*(1 + x)^4) + (214 - 41*x + 404*x^2 + 4*x^3 + 404*x^4 - 
      41*x^5 + 214*x^6)/(3*(-1 + x)^2*(1 + x)^4) + (1 + x^2)/(2*x*y) + 
    ((-55*x^2*(1 + x^2))/(2*(-1 + x)^2*(1 + x)^4) - 
      (23*x*(2 - x + 4*x^2 - x^3 + 2*x^4))/(6*(-1 + x)^2*(1 + x)^4) + 
      (x*(107 + 44*x + 106*x^2 + 44*x^3 + 107*x^4))/(3*(-1 + x)^2*(1 + x)^4))*
     y + ((22*x^3)/(3*(-1 + x)^2*(1 + x)^4) - (23*x^2*(1 + x^2))/
       (6*(-1 + x)^2*(1 + x)^4))*y^2 + 
    (x^4/((-1 + x)^3*(1 + x)^4*(-1 + x^2)) + 
      ((214*x - 255*x^2 + 659*x^3 - 441*x^4 + 804*x^5 - 441*x^6 + 659*x^7 - 
          255*x^8 + 214*x^9)/(3*(-1 + x)^2*(1 + x)^4) + 
        (x^2*(321*x - 233*x^2 + 894*x^3 - 419*x^4 + 1146*x^5 - 419*x^6 + 
           894*x^7 - 233*x^8 + 321*x^9))/(3*(-1 + x)^2*(1 + x)^4) + 
        (x*(-214 + 255*x - 980*x^2 + 674*x^3 - 1698*x^4 + 860*x^5 - 
           1698*x^6 + 674*x^7 - 980*x^8 + 255*x^9 - 214*x^10))/
         (3*(-1 + x)^2*(1 + x)^4))/((-1 + x)*(-1 + x^2)) + 
      ((8*(4*x^2 - 4*x^3 + 233*x^4 - 229*x^5 + 233*x^6 - 4*x^7 + 4*x^8))/
         (9*(-1 + x)^2*(1 + x)^4) + (2*x^2*(32*x^2 + 789*x^3 + 1864*x^4 - 
           916*x^5 + 1864*x^6 + 789*x^7 + 32*x^8))/(9*(-1 + x)^2*(1 + x)^4) + 
        (x*(-139 - 32*x + 32*x^2 - 2071*x^3 + 1864*x^4 - 2687*x^5 + 
           1864*x^6 - 2071*x^7 + 32*x^8 - 32*x^9 - 139*x^10))/
         (9*(-1 + x)^2*(1 + x)^4))/((-1 + x)*(-1 + x^2)) + 
      ((-69*x + 138*x^2 - 345*x^3 + 414*x^4 + 347*x^5 + 414*x^6 - 345*x^7 + 
          138*x^8 - 69*x^9)/(6*(-1 + x)^2*(1 + x)^4) - 
        (23*x^2*(4*x - 6*x^2 + 17*x^3 - 18*x^4 + 26*x^5 - 18*x^6 + 17*x^7 - 
           6*x^8 + 4*x^9))/(6*(-1 + x)^2*(1 + x)^4) + 
        (23*x*(3 - 6*x + 19*x^2 - 24*x^3 + 41*x^4 - 36*x^5 + 41*x^6 - 
           24*x^7 + 19*x^8 - 6*x^9 + 3*x^10))/(6*(-1 + x)^2*(1 + x)^4))/
       ((-1 + x)*(-1 + x^2)) + 
      ((x^2*(-3401*x + 2058*x^2 - 7980*x^3 - 1446*x^4 - 9158*x^5 - 1446*x^6 - 
           7980*x^7 + 2058*x^8 - 3401*x^9))/(18*(-1 + x)^2*(1 + x)^4) + 
        (-2334*x + 3401*x^2 - 7980*x^3 + 1284*x^4 - 9158*x^5 + 1284*x^6 - 
          7980*x^7 + 3401*x^8 - 2334*x^9)/(36*(-1 + x)^2*(1 + x)^4) + 
        (x*(3401 - 3401*x + 11003*x^2 - 7980*x^3 + 21717*x^4 - 9158*x^5 + 
           21717*x^6 - 7980*x^7 + 11003*x^8 - 3401*x^9 + 3401*x^10))/
         (36*(-1 + x)^2*(1 + x)^4))/((-1 + x)*(-1 + x^2)) + 
      ((-165*x^3*(x^2 - x^3 + 3*x^4 - 2*x^5 + 3*x^6 - x^7 + x^8))/
         (2*(-1 + x)^2*(1 + x)^4) + (55*x^2*(2*x - 3*x^2 + 10*x^3 - 9*x^4 + 
           16*x^5 - 9*x^6 + 10*x^7 - 3*x^8 + 2*x^9))/(2*(-1 + x)^2*
          (1 + x)^4) + (-1 - x + x^2 + x^8 - x^9 - x^10)/
         (2*(-1 + x)^2*(1 + x)^4) + (1 - 110*x^3 + 165*x^4 - 385*x^5 + 
          330*x^6 - 385*x^7 + 165*x^8 - 110*x^9 + x^12)/
         (2*(-1 + x)^2*(1 + x)^4))/((-1 + x)*x*(-1 + x^2)) + 
      (-373/(18*(-1 + x)^2*(1 + x)^4) - (565*x^3)/(18*(-1 + x)^2*(1 + x)^4) + 
        (535*x^7)/(3*(-1 + x)^2*(1 + x)^4) - (373*x^10)/
         (18*(-1 + x)^2*(1 + x)^4) + x*((131*x)/(18*(-1 + x)^2*(1 + x)^4) + 
          (131*x^9)/(18*(-1 + x)^2*(1 + x)^4)))/((-1 + x)*(-1 + x^2)) + 
      ((809*x^2)/(12*(-1 + x)^2*(1 + x)^4) + (809*x^8)/
         (12*(-1 + x)^2*(1 + x)^4) + 
        x*((-1753*x^4)/(12*(-1 + x)^2*(1 + x)^4) - (1753*x^6)/
           (12*(-1 + x)^2*(1 + x)^4)) + 
        x^2*((931*x)/(12*(-1 + x)^2*(1 + x)^4) + (931*x^9)/
           (12*(-1 + x)^2*(1 + x)^4)))/((-1 + x)*(-1 + x^2)))/(-x + y) + 
    (x^6/((x^(-1) - x)*(-1 + x)^2*(1 + x)^4*(x - x^2)) + 
      ((214*x - 255*x^2 + 659*x^3 - 441*x^4 + 804*x^5 - 441*x^6 + 659*x^7 - 
          255*x^8 + 214*x^9)/(3*(-1 + x)^2*(1 + x)^4) + 
        (321*x - 233*x^2 + 894*x^3 - 419*x^4 + 1146*x^5 - 419*x^6 + 894*x^7 - 
          233*x^8 + 321*x^9)/(3*(-1 + x)^2*x^2*(1 + x)^4) + 
        (-214 + 255*x - 980*x^2 + 674*x^3 - 1698*x^4 + 860*x^5 - 1698*x^6 + 
          674*x^7 - 980*x^8 + 255*x^9 - 214*x^10)/(3*(-1 + x)^2*x*(1 + x)^4))/
       ((x^(-1) - x)*(x - x^2)) + 
      ((8*(4*x^2 - 4*x^3 + 233*x^4 - 229*x^5 + 233*x^6 - 4*x^7 + 4*x^8))/
         (9*(-1 + x)^2*(1 + x)^4) + (2*(32*x^2 + 789*x^3 + 1864*x^4 - 
           916*x^5 + 1864*x^6 + 789*x^7 + 32*x^8))/(9*(-1 + x)^2*x^2*
          (1 + x)^4) + (-139 - 32*x + 32*x^2 - 2071*x^3 + 1864*x^4 - 
          2687*x^5 + 1864*x^6 - 2071*x^7 + 32*x^8 - 32*x^9 - 139*x^10)/
         (9*(-1 + x)^2*x*(1 + x)^4))/((x^(-1) - x)*(x - x^2)) + 
      ((-69*x + 138*x^2 - 345*x^3 + 414*x^4 + 347*x^5 + 414*x^6 - 345*x^7 + 
          138*x^8 - 69*x^9)/(6*(-1 + x)^2*(1 + x)^4) - 
        (23*(4*x - 6*x^2 + 17*x^3 - 18*x^4 + 26*x^5 - 18*x^6 + 17*x^7 - 
           6*x^8 + 4*x^9))/(6*(-1 + x)^2*x^2*(1 + x)^4) + 
        (23*(3 - 6*x + 19*x^2 - 24*x^3 + 41*x^4 - 36*x^5 + 41*x^6 - 24*x^7 + 
           19*x^8 - 6*x^9 + 3*x^10))/(6*(-1 + x)^2*x*(1 + x)^4))/
       ((x^(-1) - x)*(x - x^2)) + 
      ((-3401*x + 2058*x^2 - 7980*x^3 - 1446*x^4 - 9158*x^5 - 1446*x^6 - 
          7980*x^7 + 2058*x^8 - 3401*x^9)/(18*(-1 + x)^2*x^2*(1 + x)^4) + 
        (-2334*x + 3401*x^2 - 7980*x^3 + 1284*x^4 - 9158*x^5 + 1284*x^6 - 
          7980*x^7 + 3401*x^8 - 2334*x^9)/(36*(-1 + x)^2*(1 + x)^4) + 
        (3401 - 3401*x + 11003*x^2 - 7980*x^3 + 21717*x^4 - 9158*x^5 + 
          21717*x^6 - 7980*x^7 + 11003*x^8 - 3401*x^9 + 3401*x^10)/
         (36*(-1 + x)^2*x*(1 + x)^4))/((x^(-1) - x)*(x - x^2)) + 
      (x*((-165*(x^2 - x^3 + 3*x^4 - 2*x^5 + 3*x^6 - x^7 + x^8))/
          (2*(-1 + x)^2*x^3*(1 + x)^4) + (55*(2*x - 3*x^2 + 10*x^3 - 9*x^4 + 
            16*x^5 - 9*x^6 + 10*x^7 - 3*x^8 + 2*x^9))/(2*(-1 + x)^2*x^2*
           (1 + x)^4) + (-1 - x + x^2 + x^8 - x^9 - x^10)/
          (2*(-1 + x)^2*(1 + x)^4) + (1 - 110*x^3 + 165*x^4 - 385*x^5 + 
           330*x^6 - 385*x^7 + 165*x^8 - 110*x^9 + x^12)/(2*(-1 + x)^2*x^2*
           (1 + x)^4)))/((x^(-1) - x)*(x - x^2)) + 
      (-373/(18*(-1 + x)^2*(1 + x)^4) + (535*x^3)/(3*(-1 + x)^2*(1 + x)^4) - 
        (565*x^7)/(18*(-1 + x)^2*(1 + x)^4) - (373*x^10)/
         (18*(-1 + x)^2*(1 + x)^4) + ((131*x)/(18*(-1 + x)^2*(1 + x)^4) + 
          (131*x^9)/(18*(-1 + x)^2*(1 + x)^4))/x)/((x^(-1) - x)*(x - x^2)) + 
      ((809*x^2)/(12*(-1 + x)^2*(1 + x)^4) + (809*x^8)/
         (12*(-1 + x)^2*(1 + x)^4) + ((-1753*x^4)/(12*(-1 + x)^2*(1 + x)^4) - 
          (1753*x^6)/(12*(-1 + x)^2*(1 + x)^4))/x + 
        ((931*x)/(12*(-1 + x)^2*(1 + x)^4) + (931*x^9)/(12*(-1 + x)^2*
            (1 + x)^4))/x^2)/((x^(-1) - x)*(x - x^2)))/(-1 + x*y) + 
    (x^6/((-1 + x)^2*(1 + x)^4*(-x + x^2)*(1 - x + x^2)*
        (-x + (1 - x + x^2)/x)) + 
      ((214*x - 255*x^2 + 659*x^3 - 441*x^4 + 804*x^5 - 441*x^6 + 659*x^7 - 
          255*x^8 + 214*x^9)/(3*(-1 + x)^2*(1 + x)^4) + 
        ((1 - x + x^2)^2*(321*x - 233*x^2 + 894*x^3 - 419*x^4 + 1146*x^5 - 
           419*x^6 + 894*x^7 - 233*x^8 + 321*x^9))/(3*(-1 + x)^2*x^2*
          (1 + x)^4) + ((1 - x + x^2)*(-214 + 255*x - 980*x^2 + 674*x^3 - 
           1698*x^4 + 860*x^5 - 1698*x^6 + 674*x^7 - 980*x^8 + 255*x^9 - 
           214*x^10))/(3*(-1 + x)^2*x*(1 + x)^4))/
       ((-x + x^2)*(-x + (1 - x + x^2)/x)) + 
      ((8*(4*x^2 - 4*x^3 + 233*x^4 - 229*x^5 + 233*x^6 - 4*x^7 + 4*x^8))/
         (9*(-1 + x)^2*(1 + x)^4) + (2*(1 - x + x^2)^2*(32*x^2 + 789*x^3 + 
           1864*x^4 - 916*x^5 + 1864*x^6 + 789*x^7 + 32*x^8))/
         (9*(-1 + x)^2*x^2*(1 + x)^4) + 
        ((1 - x + x^2)*(-139 - 32*x + 32*x^2 - 2071*x^3 + 1864*x^4 - 
           2687*x^5 + 1864*x^6 - 2071*x^7 + 32*x^8 - 32*x^9 - 139*x^10))/
         (9*(-1 + x)^2*x*(1 + x)^4))/((-x + x^2)*(-x + (1 - x + x^2)/x)) + 
      ((-69*x + 138*x^2 - 345*x^3 + 414*x^4 + 347*x^5 + 414*x^6 - 345*x^7 + 
          138*x^8 - 69*x^9)/(6*(-1 + x)^2*(1 + x)^4) - 
        (23*(1 - x + x^2)^2*(4*x - 6*x^2 + 17*x^3 - 18*x^4 + 26*x^5 - 
           18*x^6 + 17*x^7 - 6*x^8 + 4*x^9))/(6*(-1 + x)^2*x^2*(1 + x)^4) + 
        (23*(1 - x + x^2)*(3 - 6*x + 19*x^2 - 24*x^3 + 41*x^4 - 36*x^5 + 
           41*x^6 - 24*x^7 + 19*x^8 - 6*x^9 + 3*x^10))/(6*(-1 + x)^2*x*
          (1 + x)^4))/((-x + x^2)*(-x + (1 - x + x^2)/x)) + 
      (((1 - x + x^2)^2*(-3401*x + 2058*x^2 - 7980*x^3 - 1446*x^4 - 
           9158*x^5 - 1446*x^6 - 7980*x^7 + 2058*x^8 - 3401*x^9))/
         (18*(-1 + x)^2*x^2*(1 + x)^4) + (-2334*x + 3401*x^2 - 7980*x^3 + 
          1284*x^4 - 9158*x^5 + 1284*x^6 - 7980*x^7 + 3401*x^8 - 2334*x^9)/
         (36*(-1 + x)^2*(1 + x)^4) + ((1 - x + x^2)*(3401 - 3401*x + 
           11003*x^2 - 7980*x^3 + 21717*x^4 - 9158*x^5 + 21717*x^6 - 
           7980*x^7 + 11003*x^8 - 3401*x^9 + 3401*x^10))/
         (36*(-1 + x)^2*x*(1 + x)^4))/((-x + x^2)*(-x + (1 - x + x^2)/x)) + 
      (x*((-165*(1 - x + x^2)^3*(x^2 - x^3 + 3*x^4 - 2*x^5 + 3*x^6 - x^7 + 
            x^8))/(2*(-1 + x)^2*x^3*(1 + x)^4) + 
         (55*(1 - x + x^2)^2*(2*x - 3*x^2 + 10*x^3 - 9*x^4 + 16*x^5 - 9*x^6 + 
            10*x^7 - 3*x^8 + 2*x^9))/(2*(-1 + x)^2*x^2*(1 + x)^4) + 
         (-1 - x + x^2 + x^8 - x^9 - x^10)/(2*(-1 + x)^2*(1 + x)^4) + 
         ((1 - x + x^2)*(1 - 110*x^3 + 165*x^4 - 385*x^5 + 330*x^6 - 
            385*x^7 + 165*x^8 - 110*x^9 + x^12))/(2*(-1 + x)^2*x^2*
           (1 + x)^4)))/((-x + x^2)*(1 - x + x^2)*(-x + (1 - x + x^2)/x)) + 
      (-373/(18*(-1 + x)^2*(1 + x)^4) - (565*x^3)/(18*(-1 + x)^2*(1 + x)^4) - 
        (565*x^7)/(18*(-1 + x)^2*(1 + x)^4) - (373*x^10)/
         (18*(-1 + x)^2*(1 + x)^4) + (3775*x^3*(1 - x + x^2)^2)/
         (18*(-1 + x)^2*(1 + x)^4) + ((1 - x + x^2)*
          ((131*x)/(18*(-1 + x)^2*(1 + x)^4) + (131*x^9)/(18*(-1 + x)^2*
             (1 + x)^4)))/x)/((-x + x^2)*(-x + (1 - x + x^2)/x)) + 
      ((809*x^2)/(12*(-1 + x)^2*(1 + x)^4) + (809*x^8)/
         (12*(-1 + x)^2*(1 + x)^4) + ((1 - x + x^2)*
          ((-1753*x^4)/(12*(-1 + x)^2*(1 + x)^4) - (1753*x^6)/
            (12*(-1 + x)^2*(1 + x)^4)))/x + 
        ((1 - x + x^2)^2*((931*x)/(12*(-1 + x)^2*(1 + x)^4) + 
           (931*x^9)/(12*(-1 + x)^2*(1 + x)^4)))/x^2)/
       ((-x + x^2)*(-x + (1 - x + x^2)/x)))/(-1 + x - x^2 + x*y), 
  f[16] -> (-2*(1 + x + x^2))/((-1 + x)*(1 + x)) + 
    (-2 + 5*x + x^2 - 9*x^3 - x^4)/((-1 + x)*(1 + x)^2*(-x + y)) + 
    (-1 - 9*x + x^2 + 5*x^3 - 2*x^4)/((-1 + x)*(1 + x)^2*(-1 + x*y)), 
  f[17] -> (2*(3 - 32*x + 108*x^2 - 32*x^3 + 3*x^4))/(3*(-1 + x)^2*x) + 
    88/(3*(-1 + y)) - 4/y^2 + (4*(1 - 6*x + x^2))/(x*y) - 
    (4*(3 + 22*x + 3*x^2)*y)/(3*(-1 + x)^2) + (4*x*y^2)/(-1 + x)^2 - 
    (2*(9 + 13*x + x^2 + 41*x^3))/(3*x*(1 + x)*(-x + y)) - 
    (2*(41 + x + 13*x^2 + 9*x^3))/(3*(1 + x)*(-1 + x*y)), 
  f[18] -> (1582*(x + x^3))/(9*(1 + x)^4) + (659*(1 + x^4))/(18*(1 + x)^4) - 
    (16*(3 + x + 7*x^2 + x^3 + 3*x^4))/(1 + x)^4 + 
    (208 + 232*x + 1459*x^2 + 232*x^3 + 208*x^4)/(3*(1 + x)^4) - 
    (6*(-1 + x)^2)/(x*(-1 + y)^2) - (2*(8 - 41*x + 8*x^2))/(3*x*(-1 + y)) + 
    3/(2*y^3) + (-9 + 2*x - 9*x^2)/(6*x*y^2) - (13*(2 - 3*x + 2*x^2))/
     (6*x*y) + (8*x*y)/(3*(1 + x)^2) - (16*x^2*y^2)/(1 + x)^4 + 
    (764 - 529*x + 367*x^2)/(18*(1 + x)*(-x + y)) + 
    (367 - 529*x + 764*x^2)/(18*(1 + x)*(-1 + x*y)) + 
    (20*(-1 + x)^2)/(-1 + x - x^2 + x*y), 
  f[19] -> (2*(1 - x + 4*x^2 - x^3 + x^4))/(x*(1 + x)^2) - 2/y^2 + 
    (2*(1 - 6*x + x^2))/(x*y) - (4*(1 + 8*x + 8*x^2 + 8*x^3 + x^4)*y)/
     (1 + x)^4 + (4*x*(1 + 8*x + x^2)*y^2)/(1 + x)^4 + 
    (1 - 2*x + 6*x^2 - 10*x^3 - 6*x^4 - 3*x^5)/((-1 + x)*x*(1 + x)^2*
      (-x + y)) + (3 + 6*x + 10*x^2 - 6*x^3 + 2*x^4 - x^5)/
     ((-1 + x)*(1 + x)^2*(-1 + x*y)), 
  f[20] -> 80 - (8*(14 - 25*x + 8*x^2 + 13*x^3 + 2*x^4))/
     ((-1 + x)*(1 + x)*(-x + y)) + (8*(2 + 13*x + 8*x^2 - 25*x^3 + 14*x^4))/
     ((-1 + x)*x*(1 + x)*(-1 + x*y)) + (16*(1 + 7*x - 4*x^2 + 7*x^3 + x^4))/
     (x*(-1 + x - x^2 + x*y)), 
  f[21] -> -(6193 - 9154*x + 6193*x^2)/(216*(-1 + x)^2) + 
    (1173 - 5768*x + 1173*x^2)/(108*x*(-1 + y)) + 529/(72*y^2) + 
    (-529 + 2310*x - 529*x^2)/(72*x*y) + (404*x*y)/(27*(-1 + x)^2), 
  f[22] -> -((-4 - 6*x - 50*x^2 - 3*x^3 - 61*x^4 + 18*x^5 + 2*x^6 + 7*x^7 + 
       x^8)/((-1 + x)^2*(1 + x)^5)) + 
    (x*(-13 + 59*x - 72*x^2 + 22*x^3 - 77*x^4 + 15*x^5 + 2*x^6)*y)/
     ((-1 + x)^2*(1 + x)^5) - (2*x^2*(-2 + 33*x - 23*x^2 + 7*x^3 + x^4)*y^2)/
     ((-1 + x)^2*(1 + x)^5) + (6*x + 3*x^2 - 16*x^3 - 5*x^4)/
     ((-1 + x)*(1 + x)^2*(-x + y)) - (x*(11 + 13*x - 2*x^2 - 11*x^3 + x^4))/
     ((-1 + x)*(1 + x)^2*(-1 + x*y)), 
  f[23] -> (-499*x^2*(1 + x^2))/(12*(-1 + x)^2*(1 + x)^4) - 
    (517*x*(1 + x^4))/(6*(-1 + x)^2*(1 + x)^4) + 
    (4*(3 - x + 6*x^2 - x^3 + 3*x^4))/(-1 + x^2)^2 + 
    (-176 + 640*x - 176*x^2 - 1449*x^3 - 176*x^4 + 640*x^5 - 176*x^6)/
     (9*(-1 + x)^2*(1 + x)^4) + (617*(1 + x^6))/(36*(-1 + x)^2*(1 + x)^4) + 
    ((x*(1 + x^8))/(4*(1 - x)*(-1 + x)^3*(1 + x)^4*(-1 + 2*x - x^2)) + 
      (1 + x - x^2 - x^3 + 104*x^4 + 5*x^5 + 5*x^6 + 5*x^7 + 104*x^8 - x^9 - 
        x^10 + x^11 + x^12)/((-1 + x)^6*x*(1 + x)^4) + 
      ((7*x)/(2*(-1 + x)^2*(1 + x)^4) - (16*x^2)/((-1 + x)^2*(1 + x)^4) - 
        (7*x^4)/(2*(-1 + x)^2*(1 + x)^4) - (7*x^6)/(2*(-1 + x)^2*(1 + x)^4) - 
        (16*x^8)/((-1 + x)^2*(1 + x)^4) + (7*x^9)/(2*(-1 + x)^2*(1 + x)^4))/
       ((1 - x)*(-1 + x)*(-1 + 2*x - x^2)) + 
      (-112/(3*(-1 + x)^2*(1 + x)^4) - (907*x^2)/(18*(-1 + x)^2*(1 + x)^4) - 
        (1183*x^3)/(18*(-1 + x)^2*(1 + x)^4) + (1993*x^4)/
         (18*(-1 + x)^2*(1 + x)^4) + (15865*x^5)/(18*(-1 + x)^2*(1 + x)^4) + 
        (1993*x^6)/(18*(-1 + x)^2*(1 + x)^4) - (1183*x^7)/
         (18*(-1 + x)^2*(1 + x)^4) - (907*x^8)/(18*(-1 + x)^2*(1 + x)^4) - 
        (112*x^10)/(3*(-1 + x)^2*(1 + x)^4))/((1 - x)*(-1 + x)*
        (-1 + 2*x - x^2)) + ((-160*(x^3 - x^4 + 2*x^5 - x^6 + x^7))/
         (3*(-1 + x)^2*(1 + x)^4) + (419*x^3 + 1145*x^4 + 480*x^5 + 
          1145*x^6 + 419*x^7)/(3*(-1 + x)^2*(1 + x)^4) + 
        (80*(2*x^2 + 5*x^4 + x^5 + 5*x^6 + 2*x^8))/(3*(-1 + x)^2*(1 + x)^4) - 
        (80*(2*x^2 + x^3 + 6*x^4 + 2*x^5 + 6*x^6 + x^7 + 2*x^8))/
         (3*(-1 + x)^2*(1 + x)^4))/((1 - x)*(-1 + x)*(-1 + 2*x - x^2)) + 
      ((-1139*(x^3 + 2*x^5 + x^7))/(6*(-1 + x)^2*(1 + x)^4) + 
        (1139*(x^3 - x^4 + 2*x^5 - x^6 + x^7))/(12*(-1 + x)^2*(1 + x)^4) + 
        (1139*(x^2 + x^3 + 3*x^4 + 2*x^5 + 3*x^6 + x^7 + x^8))/
         (12*(-1 + x)^2*(1 + x)^4) + (275*x - 1139*x^2 - 3417*x^4 - 
          3417*x^6 - 1139*x^8 + 275*x^9)/(12*(-1 + x)^2*(1 + x)^4))/
       ((1 - x)*(-1 + x)*(-1 + 2*x - x^2)) + 
      ((-517*(x^2 + x^4 + x^6 + x^8))/(3*(-1 + x)^2*(1 + x)^4) + 
        (517*(x^2 - x^3 + x^4 + x^6 - x^7 + x^8))/(6*(-1 + x)^2*(1 + x)^4) - 
        (517*(x + 2*x^3 + 2*x^5 + 2*x^7 + x^9))/(6*(-1 + x)^2*(1 + x)^4) + 
        (517*x + 517*x^2 + 1034*x^3 + 517*x^4 - 1673*x^5 + 517*x^6 + 
          1034*x^7 + 517*x^8 + 517*x^9)/(6*(-1 + x)^2*(1 + x)^4))/
       ((1 - x)*(-1 + x)*(-1 + 2*x - x^2)) + 
      ((-258*x + 2478*x^2 - 617*x^3 - 4123*x^4 - 4123*x^6 - 617*x^7 + 
          2478*x^8 - 258*x^9)/(36*(-1 + x)^2*(1 + x)^4) + 
        (617*(x + x^3 + x^7 + x^9))/(18*(-1 + x)^2*(1 + x)^4) + 
        (-617 - 1044*x - 1234*x^2 - 617*x^3 - 617*x^4 - 617*x^6 - 617*x^7 - 
          1234*x^8 - 1044*x^9 - 617*x^10)/(36*(-1 + x)^2*(1 + x)^4) + 
        (617*(1 + 2*x^2 + x^4 + x^6 + 2*x^8 + x^10))/(36*(-1 + x)^2*
          (1 + x)^4))/((1 - x)*(-1 + x)*(-1 + 2*x - x^2)) + 
      ((-264*x + 1437*x^2 - 848*x^3 - 2490*x^4 - 1168*x^5 - 2490*x^6 - 
          848*x^7 + 1437*x^8 - 264*x^9)/(9*(-1 + x)^2*(1 + x)^4) + 
        (176*x - 816*x^2 + 992*x^3 + 633*x^4 - 1097*x^5 + 633*x^6 + 992*x^7 - 
          816*x^8 + 176*x^9)/(9*(-1 + x)^2*(1 + x)^4) + 
        (17 + 640*x - 440*x^2 - 577*x^3 - 296*x^4 - 2258*x^5 - 296*x^6 - 
          577*x^7 - 440*x^8 + 640*x^9 + 17*x^10)/(9*(-1 + x)^2*(1 + x)^4) + 
        (176 - 552*x + 208*x^2 - 610*x^3 - 915*x^4 + 1794*x^5 - 915*x^6 - 
          610*x^7 + 208*x^8 - 552*x^9 + 176*x^10)/(9*(-1 + x)^2*(1 + x)^4))/
       ((1 - x)*(-1 + x)*(-1 + 2*x - x^2)))/(-1 + y) - y^(-2) + 3/(2*y) + 
    ((80*x^3)/(3*(-1 + x)^2*(1 + x)^4) + (8*x*(1 + x^2))/(-1 + x^2)^2 - 
      (8*x*(11 - 40*x - 40*x^3 + 11*x^4))/(9*(-1 + x)^2*(1 + x)^4))*y + 
    (4*x^2*y^2)/(-1 + x^2)^2 + 
    ((x^4*(1 + x^8))/(4*(-1 + x)^4*(1 + x)^4*(-1 + x^2)) + 
      (2*x - 2*x^2 - 2*x^3 + 105*x^4 + 2*x^5 - 4*x^6 - x^7 + 105*x^8 + x^9 + 
        4*x^10 + 8*x^11 + 5*x^12)/((-1 + x)^5*(1 + x)^5) + 
      ((-160*(x^3 - x^4 + 2*x^5 - x^6 + x^7))/(3*(-1 + x)^2*(1 + x)^4) + 
        (x^3*(419*x^3 + 1145*x^4 + 480*x^5 + 1145*x^6 + 419*x^7))/
         (3*(-1 + x)^2*(1 + x)^4) + (80*x*(2*x^2 + 5*x^4 + x^5 + 5*x^6 + 
           2*x^8))/(3*(-1 + x)^2*(1 + x)^4) - 
        (80*x^2*(2*x^2 + x^3 + 6*x^4 + 2*x^5 + 6*x^6 + x^7 + 2*x^8))/
         (3*(-1 + x)^2*(1 + x)^4))/((-1 + x)^2*(-1 + x^2)) + 
      ((-1139*x^3*(x^3 + 2*x^5 + x^7))/(6*(-1 + x)^2*(1 + x)^4) + 
        (1139*(x^3 - x^4 + 2*x^5 - x^6 + x^7))/(12*(-1 + x)^2*(1 + x)^4) + 
        (1139*x^2*(x^2 + x^3 + 3*x^4 + 2*x^5 + 3*x^6 + x^7 + x^8))/
         (12*(-1 + x)^2*(1 + x)^4) + (x*(275*x - 1139*x^2 - 3417*x^4 - 
           3417*x^6 - 1139*x^8 + 275*x^9))/(12*(-1 + x)^2*(1 + x)^4))/
       ((-1 + x)^2*(-1 + x^2)) + ((-517*x^3*(x^2 + x^4 + x^6 + x^8))/
         (3*(-1 + x)^2*(1 + x)^4) + (517*(x^2 - x^3 + x^4 + x^6 - x^7 + x^8))/
         (6*(-1 + x)^2*(1 + x)^4) - (517*x*(x + 2*x^3 + 2*x^5 + 2*x^7 + x^9))/
         (6*(-1 + x)^2*(1 + x)^4) + (x^2*(517*x + 517*x^2 + 1034*x^3 + 
           517*x^4 - 1673*x^5 + 517*x^6 + 1034*x^7 + 517*x^8 + 517*x^9))/
         (6*(-1 + x)^2*(1 + x)^4))/((-1 + x)^2*(-1 + x^2)) + 
      ((-258*x + 2478*x^2 - 617*x^3 - 4123*x^4 - 4123*x^6 - 617*x^7 + 
          2478*x^8 - 258*x^9)/(36*(-1 + x)^2*(1 + x)^4) + 
        (617*x^3*(x + x^3 + x^7 + x^9))/(18*(-1 + x)^2*(1 + x)^4) + 
        (x^2*(-617 - 1044*x - 1234*x^2 - 617*x^3 - 617*x^4 - 617*x^6 - 
           617*x^7 - 1234*x^8 - 1044*x^9 - 617*x^10))/(36*(-1 + x)^2*
          (1 + x)^4) + (617*x*(1 + 2*x^2 + x^4 + x^6 + 2*x^8 + x^10))/
         (36*(-1 + x)^2*(1 + x)^4))/((-1 + x)^2*(-1 + x^2)) + 
      ((x^3*(-264*x + 1437*x^2 - 848*x^3 - 2490*x^4 - 1168*x^5 - 2490*x^6 - 
           848*x^7 + 1437*x^8 - 264*x^9))/(9*(-1 + x)^2*(1 + x)^4) + 
        (176*x - 816*x^2 + 992*x^3 + 633*x^4 - 1097*x^5 + 633*x^6 + 992*x^7 - 
          816*x^8 + 176*x^9)/(9*(-1 + x)^2*(1 + x)^4) + 
        (x*(17 + 640*x - 440*x^2 - 577*x^3 - 296*x^4 - 2258*x^5 - 296*x^6 - 
           577*x^7 - 440*x^8 + 640*x^9 + 17*x^10))/(9*(-1 + x)^2*(1 + x)^4) + 
        (x^2*(176 - 552*x + 208*x^2 - 610*x^3 - 915*x^4 + 1794*x^5 - 
           915*x^6 - 610*x^7 + 208*x^8 - 552*x^9 + 176*x^10))/
         (9*(-1 + x)^2*(1 + x)^4))/((-1 + x)^2*(-1 + x^2)) + 
      ((7*x)/(2*(-1 + x)^2*(1 + x)^4) + (5*x^2)/(2*(-1 + x)^2*(1 + x)^4) - 
        (7*x^4)/(2*(-1 + x)^2*(1 + x)^4) - (7*x^6)/(2*(-1 + x)^2*(1 + x)^4) + 
        (5*x^8)/(2*(-1 + x)^2*(1 + x)^4) + (7*x^9)/(2*(-1 + x)^2*(1 + x)^4) + 
        x^3*((-37*x^2)/(2*(-1 + x)^2*(1 + x)^4) - 
          (37*x^8)/(2*(-1 + x)^2*(1 + x)^4)))/((-1 + x)^2*x*(-1 + x^2)) + 
      (-445/(18*(-1 + x)^2*(1 + x)^4) - (1183*x^3)/(18*(-1 + x)^2*
          (1 + x)^4) + (2311*x^5)/(18*(-1 + x)^2*(1 + x)^4) - 
        (1183*x^7)/(18*(-1 + x)^2*(1 + x)^4) + (7187*x^8)/
         (18*(-1 + x)^2*(1 + x)^4) - (445*x^10)/(18*(-1 + x)^2*(1 + x)^4) + 
        x*((-907*x^2)/(18*(-1 + x)^2*(1 + x)^4) + (1993*x^4)/
           (18*(-1 + x)^2*(1 + x)^4) + (6367*x^5)/(18*(-1 + x)^2*(1 + x)^4) + 
          (1993*x^6)/(18*(-1 + x)^2*(1 + x)^4) - (907*x^8)/
           (18*(-1 + x)^2*(1 + x)^4)) + x^2*(-227/(18*(-1 + x)^2*(1 + x)^4) - 
          (227*x^10)/(18*(-1 + x)^2*(1 + x)^4)))/((-1 + x)^2*(-1 + x^2)))/
     (-x + y) + ((1 + x^8)/(4*(-1 + x^(-1))*(x^(-1) - x)*(-1 + x)^2*x^2*
        (1 + x)^4*(x - x^2)) + (-5 - 8*x - 4*x^2 - x^3 - 105*x^4 + x^5 + 
        4*x^6 - 2*x^7 - 105*x^8 + 2*x^9 + 2*x^10 - 2*x^11)/
       ((-1 + x)^5*x*(1 + x)^5) + ((-160*(x^3 - x^4 + 2*x^5 - x^6 + x^7))/
         (3*(-1 + x)^2*(1 + x)^4) + (419*x^3 + 1145*x^4 + 480*x^5 + 
          1145*x^6 + 419*x^7)/(3*(-1 + x)^2*x^3*(1 + x)^4) + 
        (80*(2*x^2 + 5*x^4 + x^5 + 5*x^6 + 2*x^8))/(3*(-1 + x)^2*x*
          (1 + x)^4) - (80*(2*x^2 + x^3 + 6*x^4 + 2*x^5 + 6*x^6 + x^7 + 
           2*x^8))/(3*(-1 + x)^2*x^2*(1 + x)^4))/((-1 + x^(-1))*(x^(-1) - x)*
        (x - x^2)) + ((-1139*(x^3 + 2*x^5 + x^7))/(6*(-1 + x)^2*x^3*
          (1 + x)^4) + (1139*(x^3 - x^4 + 2*x^5 - x^6 + x^7))/
         (12*(-1 + x)^2*(1 + x)^4) + (1139*(x^2 + x^3 + 3*x^4 + 2*x^5 + 
           3*x^6 + x^7 + x^8))/(12*(-1 + x)^2*x^2*(1 + x)^4) + 
        (275*x - 1139*x^2 - 3417*x^4 - 3417*x^6 - 1139*x^8 + 275*x^9)/
         (12*(-1 + x)^2*x*(1 + x)^4))/((-1 + x^(-1))*(x^(-1) - x)*
        (x - x^2)) + ((-517*(x^2 + x^4 + x^6 + x^8))/(3*(-1 + x)^2*x^3*
          (1 + x)^4) + (517*(x^2 - x^3 + x^4 + x^6 - x^7 + x^8))/
         (6*(-1 + x)^2*(1 + x)^4) - (517*(x + 2*x^3 + 2*x^5 + 2*x^7 + x^9))/
         (6*(-1 + x)^2*x*(1 + x)^4) + (517*x + 517*x^2 + 1034*x^3 + 517*x^4 - 
          1673*x^5 + 517*x^6 + 1034*x^7 + 517*x^8 + 517*x^9)/
         (6*(-1 + x)^2*x^2*(1 + x)^4))/((-1 + x^(-1))*(x^(-1) - x)*
        (x - x^2)) + ((-258*x + 2478*x^2 - 617*x^3 - 4123*x^4 - 4123*x^6 - 
          617*x^7 + 2478*x^8 - 258*x^9)/(36*(-1 + x)^2*(1 + x)^4) + 
        (617*(x + x^3 + x^7 + x^9))/(18*(-1 + x)^2*x^3*(1 + x)^4) + 
        (-617 - 1044*x - 1234*x^2 - 617*x^3 - 617*x^4 - 617*x^6 - 617*x^7 - 
          1234*x^8 - 1044*x^9 - 617*x^10)/(36*(-1 + x)^2*x^2*(1 + x)^4) + 
        (617*(1 + 2*x^2 + x^4 + x^6 + 2*x^8 + x^10))/(36*(-1 + x)^2*x*
          (1 + x)^4))/((-1 + x^(-1))*(x^(-1) - x)*(x - x^2)) + 
      ((-264*x + 1437*x^2 - 848*x^3 - 2490*x^4 - 1168*x^5 - 2490*x^6 - 
          848*x^7 + 1437*x^8 - 264*x^9)/(9*(-1 + x)^2*x^3*(1 + x)^4) + 
        (176*x - 816*x^2 + 992*x^3 + 633*x^4 - 1097*x^5 + 633*x^6 + 992*x^7 - 
          816*x^8 + 176*x^9)/(9*(-1 + x)^2*(1 + x)^4) + 
        (17 + 640*x - 440*x^2 - 577*x^3 - 296*x^4 - 2258*x^5 - 296*x^6 - 
          577*x^7 - 440*x^8 + 640*x^9 + 17*x^10)/(9*(-1 + x)^2*x*(1 + x)^4) + 
        (176 - 552*x + 208*x^2 - 610*x^3 - 915*x^4 + 1794*x^5 - 915*x^6 - 
          610*x^7 + 208*x^8 - 552*x^9 + 176*x^10)/(9*(-1 + x)^2*x^2*
          (1 + x)^4))/((-1 + x^(-1))*(x^(-1) - x)*(x - x^2)) + 
      (x*((7*x)/(2*(-1 + x)^2*(1 + x)^4) + (5*x^2)/(2*(-1 + x)^2*(1 + x)^4) - 
         (7*x^4)/(2*(-1 + x)^2*(1 + x)^4) - (7*x^6)/(2*(-1 + x)^2*
           (1 + x)^4) + (5*x^8)/(2*(-1 + x)^2*(1 + x)^4) + 
         (7*x^9)/(2*(-1 + x)^2*(1 + x)^4) + 
         ((-37*x^2)/(2*(-1 + x)^2*(1 + x)^4) - (37*x^8)/(2*(-1 + x)^2*
             (1 + x)^4))/x^3))/((-1 + x^(-1))*(x^(-1) - x)*(x - x^2)) + 
      (-445/(18*(-1 + x)^2*(1 + x)^4) + (7187*x^2)/(18*(-1 + x)^2*
          (1 + x)^4) - (1183*x^3)/(18*(-1 + x)^2*(1 + x)^4) + 
        (2311*x^5)/(18*(-1 + x)^2*(1 + x)^4) - (1183*x^7)/
         (18*(-1 + x)^2*(1 + x)^4) - (445*x^10)/(18*(-1 + x)^2*(1 + x)^4) + 
        ((-907*x^2)/(18*(-1 + x)^2*(1 + x)^4) + (1993*x^4)/
           (18*(-1 + x)^2*(1 + x)^4) + (6367*x^5)/(18*(-1 + x)^2*(1 + x)^4) + 
          (1993*x^6)/(18*(-1 + x)^2*(1 + x)^4) - (907*x^8)/
           (18*(-1 + x)^2*(1 + x)^4))/x + (-227/(18*(-1 + x)^2*(1 + x)^4) - 
          (227*x^10)/(18*(-1 + x)^2*(1 + x)^4))/x^2)/
       ((-1 + x^(-1))*(x^(-1) - x)*(x - x^2)))/(-1 + x*y) + 
    ((-5 + 22*x - 63*x^2 + 113*x^3 - 246*x^4 + 295*x^5 - 254*x^6 - 11*x^7 + 
        75*x^8 - 11*x^9 - 254*x^10 + 295*x^11 - 246*x^12 + 113*x^13 - 
        63*x^14 + 22*x^15 - 5*x^16)/((-1 + x)^6*x*(1 + x)^4*(1 - x + x^2)) + 
      ((1 - x + x^2)^3*(1 + x^8))/(4*(-1 + x)^2*x^2*(1 + x)^4*(-x + x^2)*
        (-1 + (1 - x + x^2)/x)*(-x + (1 - x + x^2)/x)) + 
      ((-160*(x^3 - x^4 + 2*x^5 - x^6 + x^7))/(3*(-1 + x)^2*(1 + x)^4) + 
        ((1 - x + x^2)^3*(419*x^3 + 1145*x^4 + 480*x^5 + 1145*x^6 + 419*x^7))/
         (3*(-1 + x)^2*x^3*(1 + x)^4) + (80*(1 - x + x^2)*
          (2*x^2 + 5*x^4 + x^5 + 5*x^6 + 2*x^8))/(3*(-1 + x)^2*x*(1 + x)^4) - 
        (80*(1 - x + x^2)^2*(2*x^2 + x^3 + 6*x^4 + 2*x^5 + 6*x^6 + x^7 + 
           2*x^8))/(3*(-1 + x)^2*x^2*(1 + x)^4))/
       ((-x + x^2)*(-1 + (1 - x + x^2)/x)*(-x + (1 - x + x^2)/x)) + 
      ((-1139*(1 - x + x^2)^3*(x^3 + 2*x^5 + x^7))/(6*(-1 + x)^2*x^3*
          (1 + x)^4) + (1139*(x^3 - x^4 + 2*x^5 - x^6 + x^7))/
         (12*(-1 + x)^2*(1 + x)^4) + (1139*(1 - x + x^2)^2*
          (x^2 + x^3 + 3*x^4 + 2*x^5 + 3*x^6 + x^7 + x^8))/
         (12*(-1 + x)^2*x^2*(1 + x)^4) + 
        ((1 - x + x^2)*(275*x - 1139*x^2 - 3417*x^4 - 3417*x^6 - 1139*x^8 + 
           275*x^9))/(12*(-1 + x)^2*x*(1 + x)^4))/
       ((-x + x^2)*(-1 + (1 - x + x^2)/x)*(-x + (1 - x + x^2)/x)) + 
      ((-517*(1 - x + x^2)^3*(x^2 + x^4 + x^6 + x^8))/(3*(-1 + x)^2*x^3*
          (1 + x)^4) + (517*(x^2 - x^3 + x^4 + x^6 - x^7 + x^8))/
         (6*(-1 + x)^2*(1 + x)^4) - (517*(1 - x + x^2)*(x + 2*x^3 + 2*x^5 + 
           2*x^7 + x^9))/(6*(-1 + x)^2*x*(1 + x)^4) + 
        ((1 - x + x^2)^2*(517*x + 517*x^2 + 1034*x^3 + 517*x^4 - 1673*x^5 + 
           517*x^6 + 1034*x^7 + 517*x^8 + 517*x^9))/(6*(-1 + x)^2*x^2*
          (1 + x)^4))/((-x + x^2)*(-1 + (1 - x + x^2)/x)*
        (-x + (1 - x + x^2)/x)) + 
      ((-258*x + 2478*x^2 - 617*x^3 - 4123*x^4 - 4123*x^6 - 617*x^7 + 
          2478*x^8 - 258*x^9)/(36*(-1 + x)^2*(1 + x)^4) + 
        (617*(1 - x + x^2)^3*(x + x^3 + x^7 + x^9))/(18*(-1 + x)^2*x^3*
          (1 + x)^4) + ((1 - x + x^2)^2*(-617 - 1044*x - 1234*x^2 - 617*x^3 - 
           617*x^4 - 617*x^6 - 617*x^7 - 1234*x^8 - 1044*x^9 - 617*x^10))/
         (36*(-1 + x)^2*x^2*(1 + x)^4) + (617*(1 - x + x^2)*
          (1 + 2*x^2 + x^4 + x^6 + 2*x^8 + x^10))/(36*(-1 + x)^2*x*
          (1 + x)^4))/((-x + x^2)*(-1 + (1 - x + x^2)/x)*
        (-x + (1 - x + x^2)/x)) + 
      (((1 - x + x^2)^3*(-264*x + 1437*x^2 - 848*x^3 - 2490*x^4 - 1168*x^5 - 
           2490*x^6 - 848*x^7 + 1437*x^8 - 264*x^9))/(9*(-1 + x)^2*x^3*
          (1 + x)^4) + (176*x - 816*x^2 + 992*x^3 + 633*x^4 - 1097*x^5 + 
          633*x^6 + 992*x^7 - 816*x^8 + 176*x^9)/(9*(-1 + x)^2*(1 + x)^4) + 
        ((1 - x + x^2)*(17 + 640*x - 440*x^2 - 577*x^3 - 296*x^4 - 2258*x^5 - 
           296*x^6 - 577*x^7 - 440*x^8 + 640*x^9 + 17*x^10))/
         (9*(-1 + x)^2*x*(1 + x)^4) + ((1 - x + x^2)^2*(176 - 552*x + 
           208*x^2 - 610*x^3 - 915*x^4 + 1794*x^5 - 915*x^6 - 610*x^7 + 
           208*x^8 - 552*x^9 + 176*x^10))/(9*(-1 + x)^2*x^2*(1 + x)^4))/
       ((-x + x^2)*(-1 + (1 - x + x^2)/x)*(-x + (1 - x + x^2)/x)) + 
      (x*((7*x)/(2*(-1 + x)^2*(1 + x)^4) + (5*x^2)/(2*(-1 + x)^2*(1 + x)^4) - 
         (7*x^4)/(2*(-1 + x)^2*(1 + x)^4) - (7*x^6)/(2*(-1 + x)^2*
           (1 + x)^4) + (5*x^8)/(2*(-1 + x)^2*(1 + x)^4) + 
         (7*x^9)/(2*(-1 + x)^2*(1 + x)^4) + 
         ((1 - x + x^2)^3*((-37*x^2)/(2*(-1 + x)^2*(1 + x)^4) - 
            (37*x^8)/(2*(-1 + x)^2*(1 + x)^4)))/x^3))/
       ((-x + x^2)*(1 - x + x^2)*(-1 + (1 - x + x^2)/x)*
        (-x + (1 - x + x^2)/x)) + (-445/(18*(-1 + x)^2*(1 + x)^4) - 
        (1183*x^3)/(18*(-1 + x)^2*(1 + x)^4) + (2311*x^5)/
         (18*(-1 + x)^2*(1 + x)^4) - (1183*x^7)/(18*(-1 + x)^2*(1 + x)^4) - 
        (445*x^10)/(18*(-1 + x)^2*(1 + x)^4) + (7187*x^2*(1 - x + x^2)^3)/
         (18*(-1 + x)^2*(1 + x)^4) + ((1 - x + x^2)*
          ((-907*x^2)/(18*(-1 + x)^2*(1 + x)^4) + (1993*x^4)/
            (18*(-1 + x)^2*(1 + x)^4) + (6367*x^5)/(18*(-1 + x)^2*
             (1 + x)^4) + (1993*x^6)/(18*(-1 + x)^2*(1 + x)^4) - 
           (907*x^8)/(18*(-1 + x)^2*(1 + x)^4)))/x + 
        ((1 - x + x^2)^2*(-227/(18*(-1 + x)^2*(1 + x)^4) - 
           (227*x^10)/(18*(-1 + x)^2*(1 + x)^4)))/x^2)/
       ((-x + x^2)*(-1 + (1 - x + x^2)/x)*(-x + (1 - x + x^2)/x)))/
     (-1 + x - x^2 + x*y), f[24] -> -(1 + 8*x + x^2)/(6*(-1 + x)^2) + 
    (-3 + 7*x - 3*x^2)/(3*x*(-1 + y)) - 1/(2*y^2) + (1 - 6*x + x^2)/(2*x*y) + 
    (5*x*y)/(3*(-1 + x)^2), 
  f[25] -> (7*(3 + 3*x + 7*x^2 + x^3 + x^4))/(12*(-1 + x)^4*(1 + x)^5) + 
    (78*x^2*(3 + 3*x + 7*x^2 + x^3 + x^4))/((-1 + x)^4*(1 + x)^5) - 
    (1144*x^3*(3 + 3*x + 7*x^2 + x^3 + x^4))/(9*(-1 + x)^4*(1 + x)^5) + 
    (x^2*(2 + 2*x + x^2)*(-6335 + 4541*x - 2668*x^4 + 508*x^5))/
     (27*(-1 + x)^4*(1 + x)^5) + (-134 + 28632*x + 30366*x^2 + 40700*x^3 - 
      26415*x^4 + 56375*x^5 + 47849*x^6 + 23712*x^7)/
     (108*(-1 + x)^4*(1 + x)^5) + (977 - 46267*x + 6793*x^8 - 2755*x^9)/
     (216*(-1 + x)^4*(1 + x)^5) + (-2427*x - 2427*x^2 - 5663*x^3 + 3856*x^4 + 
      3403*x^5 - 7233*x^6 + 498*x^7 + 1404*x^8 - 151*x^9)/
     (36*(-1 + x)^4*(1 + x)^5) - (3*(-1 + x)^2)/(x*(-1 + y)^3) + 
    (-123 + 304*x - 123*x^2)/(24*x*(-1 + y)^2) + (-129 + 592*x - 129*x^2)/
     (72*x*(-1 + y)) + (1 - 2*x)/(6*y) + 
    ((7*x*(2 + 2*x + x^2))/(12*(-1 + x)^4*(1 + x)^5) + 
      (78*x^3*(2 + 2*x + x^2))/((-1 + x)^4*(1 + x)^5) - 
      (1144*x^4*(2 + 2*x + x^2))/(9*(-1 + x)^4*(1 + x)^5) - 
      (x^2*(2 + 2*x + x^2)*(809 - 1555*x^3 + 151*x^4))/
       (36*(-1 + x)^4*(1 + x)^5) + (-67*x + 14383*x^2 + 3535*x^5 + 22157*x^6)/
       (108*(-1 + x)^4*(1 + x)^5) + (-6335*x^3 + 4541*x^4 - 2668*x^7 + 
        508*x^8)/(27*(-1 + x)^4*(1 + x)^5))*y + 
    ((7*x^2)/(12*(-1 + x)^4*(1 + x)^5) + (78*x^4)/((-1 + x)^4*(1 + x)^5) - 
      (1144*x^5)/(9*(-1 + x)^4*(1 + x)^5) - (809*x^3 - 1555*x^6 + 151*x^7)/
       (36*(-1 + x)^4*(1 + x)^5))*y^2 + (367 - 529*x + 764*x^2)/
     (54*(1 + x)*(-1 + x*y)) + ((-159*x^12)/(4*(-1 + x)^11*(1 + x)^5) - 
      (3*x^6)/(2*(-1 + x)^11*(1 + x)^5*(1 - x + x^2)) - 
      (x^3*(-40 + 82*x - 123*x^2 + 82*x^3 - 41*x^4 - 11*x^8 + x^11))/
       (6*(-1 + x)^11*(1 + x)^5*(1 - x + x^2)) + 
      (7 - 49*x + 196*x^2 - 539*x^3 + 1127*x^4 - 1862*x^5 + 2499*x^6 - 
        2751*x^7 + 2499*x^8 - 1862*x^9 + 1127*x^10 - 539*x^11 + 1749*x^12 - 
        49*x^13 + 7*x^14)/(12*(-1 + x)^11*x*(1 + x)^5) + 
      (-24649*x^2 + 102377*x^3 - 236390*x^4 + 374184*x^5 - 430469*x^6 + 
        382550*x^7 - 241670*x^8 + 100356*x^9 - 24649*x^10 + 737*x^14)/
       (54*(-1 + x)^11*(1 + x)^5) + (-194 + 3074*x - 8015*x^2 + 10307*x^3 - 
        6091*x^4 + 685*x^5 + 9234*x^6 - 620*x^7 + 155*x^8 - 3595*x^11 + 
        5225*x^13 - 5225*x^14 + 5225*x^15)/(72*(-1 + x)^11*x*(1 + x)^5) + 
      (-269 + 1094*x - 3332*x^2 + 10752*x^3 - 34220*x^4 + 89182*x^5 - 
        184453*x^6 + 304304*x^7 - 408408*x^8 + 449762*x^9 - 408408*x^10 + 
        304304*x^11 - 184184*x^12 + 88088*x^13 - 32032*x^14 + 8008*x^15 - 
        1144*x^16)/(9*(-1 + x)^11*(1 + x)^5) + 
      (78*x - 624*x^2 + 2808*x^3 - 8736*x^4 + 20748*x^5 - 39312*x^6 + 
        61152*x^7 - 79248*x^8 + 86346*x^9 - 79248*x^10 + 61152*x^11 - 
        39311*x^12 + 20748*x^13 - 8736*x^14 + 2808*x^15 - 624*x^16 + 78*x^17)/
       ((-1 + x)^11*(1 + x)^5*(1 - x + x^2)) + 
      (x*(1 - x + x^2 + x^3 + 2*x^4 - 2*x^6 + 8*x^7 - 2*x^8 - 7*x^9 + 
         115*x^11 - 349*x^12 + 692*x^13 - 809*x^14 + 697*x^15 - 350*x^16 + 
         117*x^17))/(3*(-1 + x)^11*(1 + x)^5*(1 - x + x^2)) + 
      (-2779*x^6 + 773*x^9 - 3092*x^10 + 7730*x^11 - 12368*x^12 + 
        14687*x^13 - 12368*x^14 + 7730*x^15 - 3092*x^16 + 773*x^17)/
       (18*(-1 + x)^11*(1 + x)^5) + (-809 + 5663*x - 22652*x^2 + 63843*x^3 - 
        142804*x^4 + 242126*x^5 - 324451*x^6 + 314944*x^7 - 196804*x^8 + 
        15570*x^9 + 105644*x^10 - 118154*x^11 + 39761*x^12 + 31209*x^13 - 
        56530*x^14 + 37502*x^15 - 15113*x^16 + 2612*x^17 - 151*x^18)/
       (36*(-1 + x)^11*(1 + x)^5) + (-43 + 2568*x - 17673*x^2 + 47754*x^3 - 
        85377*x^4 + 100396*x^5 - 85334*x^6 + 47705*x^7 - 17581*x^8 + 
        19198*x^9 - 33358*x^10 + 50037*x^11 - 33358*x^12 + 16679*x^13 + 
        13*x^14 - 26*x^15 + 39*x^16 - 26*x^17 + 13*x^18)/
       (24*(-1 + x)^11*x*(1 + x)^5) + (-2913*x^4 + 8739*x^5 - 17478*x^6 + 
        20391*x^7 - 17478*x^8 + 8739*x^9 - 2913*x^10 + 17*x^12 - 51*x^13 + 
        102*x^14 - 119*x^15 + 102*x^16 - 51*x^17 + 17*x^18)/
       (8*(-1 + x)^11*(1 + x)^5) + (-6335*x + 42551*x^2 - 160281*x^3 + 
        412111*x^4 - 799868*x^5 + 1219503*x^6 - 1520564*x^7 + 1565663*x^8 - 
        1368887*x^9 + 1029430*x^10 - 708010*x^11 + 462823*x^12 - 
        299730*x^13 + 173982*x^14 - 84260*x^15 + 28092*x^16 - 6188*x^17 + 
        508*x^18)/(27*(-1 + x)^11*(1 + x)^5) + 
      (977 - 51152*x + 245990*x^2 - 672447*x^3 + 1320394*x^4 - 1964350*x^5 + 
        2223757*x^6 - 1938857*x^7 + 1113837*x^8 - 400590*x^9 + 262985*x^10 - 
        1125935*x^11 + 2064264*x^12 - 2453221*x^13 + 1890325*x^14 - 
        1069755*x^15 + 422994*x^16 - 107006*x^17 + 20568*x^18 - 2755*x^19)/
       (216*(-1 + x)^11*x*(1 + x)^5) + (-67 + 14785*x - 41225*x^2 + 
        144123*x^3 - 395982*x^4 + 943205*x^5 - 1654242*x^6 + 2426723*x^7 - 
        2923646*x^8 + 3290135*x^9 - 3370013*x^10 + 3308840*x^11 - 
        2800310*x^12 + 2039953*x^13 - 1152071*x^14 + 501236*x^15 - 
        141364*x^16 + 19402*x^17 + 1724*x^18 - 431*x^19)/
       (108*(-1 + x)^11*x*(1 + x)^5))/(-1 + x - x^2 + x*y), 
  f[26] -> (2*x*(19 + 4*x + 18*x^2 - 142*x^3 + 154*x^4 - 10*x^5 + 42*x^6 - 
       50*x^7 + 7*x^8 + 6*x^9))/((-1 + x)^5*(1 + x)^5) - 
    (4*x^2*(25 - 68*x + 95*x^2 - 56*x^3 + 95*x^4 - 68*x^5 + 25*x^6)*y)/
     ((-1 + x)^5*(1 + x)^5) + (12*x^3*(5 - 16*x + 30*x^2 - 16*x^3 + 5*x^4)*
      y^2)/((-1 + x)^5*(1 + x)^5) - 
    (2*(19*x - 15*x^2 + 21*x^3 - 19*x^4 + 6*x^5))/((-1 + x)^2*(1 + x)*
      (-1 + x*y)), f[27] -> (18*x)/(-1 + x^2) - 
    (6*(-1 + x)^2)/(x*(-1 + y)^4) - (12*(1 - 3*x + x^2))/(x*(-1 + y)^3) - 
    (6*(1 - 7*x + x^2))/(x*(-1 + y)^2) + (6*(3 - 8*x + 3*x^2))/
     ((-1 + x)^2*(-1 + y)) + (-15 + 34*x - 17*x^2 - 18*x^3 + 56*x^4 - 16*x^5)/
     ((-1 + x)^2*(1 + x)^2*(-x + y)) + (-16 + 8*x + 30*x^2 + x^3 + 10*x^4 - 
      9*x^5)/((-1 + x)^2*(1 + x)^2*(-1 + x*y)) + (2*(8 - 7*x + 8*x^2))/
     (-1 + x - x^2 + x*y), 
  f[28] -> (4810*x + 10095*x^2 + 34094*x^3 + 9531*x^4 + 25106*x^5 + 
      5367*x^6 + 1816*x^7)/(9*(-1 + x)^3*(1 + x)^5) + 
    (409 - 43*x^8)/(2*(-1 + x)^3*(1 + x)^5) - 
    (3*(61 - 26*x + 15*x^2 + 190*x^3 - 235*x^4 + 308*x^5 - 159*x^6 + 78*x^7 + 
       6*x^8))/((-1 + x)^3*(1 + x)^5) + 
    (-1776*x - 3176*x^2 - 10326*x^3 - 4871*x^4 - 5378*x^5 - 2979*x^6 - 
      60*x^7 + 30*x^8)/(3*(-1 + x)^3*(1 + x)^5) + x/(2*y) + 
    ((2*(2252*x^2 + 4181*x^4 + 1397*x^6))/(9*(-1 + x)^3*(1 + x)^5) - 
      (50*x + 22*x^2 - 22*x^3 + 252*x^4 - 168*x^5 + 168*x^6 + 9*x^7)/
       ((-1 + x)^3*(1 + x)^5) + (-888*x^2 - 607*x^3 - 1890*x^4 - 1190*x^5 - 
        20*x^6 + 20*x^7)/(3*(-1 + x)^3*(1 + x)^5))*y + 
    (-((-11*x^2 + 84*x^5)/((-1 + x)^3*(1 + x)^5)) + 
      (-296*x^3 + 649*x^4 + 10*x^6)/(3*(-1 + x)^3*(1 + x)^5))*y^2 - 
    ((-1 + x)*(-45 - 18*x + 191*x^2))/(9*x*(1 + x)*(-1 + x*y)) + 
    (10*(-1 + x)^3)/(-1 + x - x^2 + x*y)^2 - (5*(-1 + x)*(1 - 8*x + 2*x^2))/
     (x*(-1 + x - x^2 + x*y)), f[29] -> (2*(-1 + x))/((1 + x)*(-x + y)) - 
    (2*(-1 + x)*x)/((1 + x)*(-1 + x*y)), 
  f[30] -> (2*x*(1 + 2*x + 8*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^5) - 
    (8*x^2*(2 + x + 2*x^2)*y)/((-1 + x)*(1 + x)^5) + 
    (12*x^3*y^2)/((-1 + x)*(1 + x)^5) + (2*(-1 + x)*x)/((1 + x)*(-1 + x*y)), 
  f[31] -> (-6*x)/((-1 + x)*(1 + x)) + (-7 + 9*x + 6*x^2 - 14*x^3)/
     ((-1 + x)*(1 + x)^2*(-x + y)) + (x*(-2 - 6*x - 3*x^2 + 5*x^3))/
     ((-1 + x)*(1 + x)^2*(-1 + x*y)), 
  f[32] -> 2/((-1 + x)^2*(1 + x)^4) + (2*x)/((-1 + x)^2*(1 + x)^4) - 
    (24*x^3)/((-1 + x)^2*(1 + x)^4) + (2*x^5)/((-1 + x)^2*(1 + x)^4) + 
    (2*x^6)/((-1 + x)^2*(1 + x)^4) + ((-4*x)/((-1 + x)^2*(1 + x)^4) + 
      (20*x^2)/((-1 + x)^2*(1 + x)^4) + (20*x^4)/((-1 + x)^2*(1 + x)^4) - 
      (4*x^5)/((-1 + x)^2*(1 + x)^4))*y + 
    ((2*x^2)/((-1 + x)^2*(1 + x)^4) - (20*x^3)/((-1 + x)^2*(1 + x)^4) + 
      (2*x^4)/((-1 + x)^2*(1 + x)^4))*y^2, 
  f[33] -> (-8*x*(-1 - 3*x + 5*x^2 + 3*x^3))/((-1 + x)*(1 + x)^3) + 
    (32*x^2*y)/((-1 + x)*(1 + x)^3) + (8*(-1 + x)*(x + 3*x^2))/
     ((1 + x)*(-1 + x*y)), 
  f[34] -> (2*x*(529 - 244*x + 1058*x^2 - 244*x^3 + 529*x^4))/
     (3*(-1 + x)*(1 + x)^5) + (2*(1 + 15*x - 135*x^2 + 185*x^3 - 328*x^4 + 
       185*x^5 - 135*x^6 + 15*x^7 + x^8))/((-1 + x)*x*(1 + x)^5) + 
    ((2*x^2*(529 - 244*x + 529*x^2))/(3*(-1 + x)*(1 + x)^5) - 
      (2*(1 + 22*x + 90*x^2 - 40*x^3 + 90*x^4 + 22*x^5 + x^6))/
       ((-1 + x)*(1 + x)^5))*y + (4*x*(1 + 10*x - 46*x^2 + 10*x^3 + x^4)*y^2)/
     ((-1 + x)*(1 + x)^5) + (3 + 22*x - 61*x^2 - 10*x^3 + 175*x^4 + 12*x^5 + 
      3*x^6)/(3*(-1 + x)*x*(1 + x)^2*(-x + y)) + 
    (3 + 12*x + 175*x^2 - 10*x^3 - 61*x^4 + 22*x^5 + 3*x^6)/
     (3*(-1 + x)*x*(1 + x)^2*(-1 + x*y)), 
  f[35] -> (217 + 318*x + 154*x^2 + 636*x^3 + 154*x^4 + 318*x^5 + 217*x^6)/
     ((-1 + x)^2*(1 + x)^4) - (2*(249 + 368*x + 248*x^2 + 1290*x^3 + 
       248*x^4 + 368*x^5 + 249*x^6))/(3*(-1 + x)^2*(1 + x)^4) + 
    (-1 - x^2)/(2*x*y) + ((106*(x^2 + x^4))/((-1 + x)^2*(1 + x)^4) - 
      (143*x + 178*x^2 - 2*x^3 + 178*x^4 + 143*x^5)/(3*(-1 + x)^2*(1 + x)^4))*
     y + (x^2*(23 - 44*x + 23*x^2)*y^2)/(3*(-1 + x)^2*(1 + x)^4) + 
    ((-1 + x)*(-191 + 18*x + 45*x^2))/(9*(1 + x)*(-x + y)) + 
    ((-1 + x)*(-45 - 18*x + 191*x^2))/(9*x*(1 + x)*(-1 + x*y)) + 
    (10*(-1 + x)^4)/(-1 + x - x^2 + x*y)^2 - (5*(-1 + x)^2*(1 - 9*x + x^2))/
     (x*(-1 + x - x^2 + x*y)), f[36] -> (12*x)/(-1 + x)^2 + 
    (6*(-8 + 24*x - 25*x^2 + 11*x^3))/((-1 + x)^2*(1 + x)*(-x + y)) - 
    (6*x*(-11 + 25*x - 24*x^2 + 8*x^3))/((-1 + x)^2*(1 + x)*(-1 + x*y)), 
  f[37] -> (2*(1 + 52*x + 157*x^2 + 248*x^3 + 157*x^4 + 52*x^5 + x^6))/
     (x*(1 + x)^4) - (2*(1 + 28*x + 6*x^2 + 28*x^3 + x^4)*y)/(1 + x)^4 + 
    (4*x*(1 + 8*x + x^2)*y^2)/(1 + x)^4 + 
    (-3 + 34*x + 11*x^2 - 46*x^3 - 131*x^4 - 12*x^5 + 3*x^6)/
     (3*(-1 + x)*x*(1 + x)^2*(-x + y)) + 
    (-3 + 12*x + 131*x^2 + 46*x^3 - 11*x^4 - 34*x^5 + 3*x^6)/
     (3*(-1 + x)*x*(1 + x)^2*(-1 + x*y)) - (20*(-1 + x)^4*x)/
     (-1 + x - x^2 + x*y)^3 + (10*(-1 + x)^2*(2 - 9*x + 2*x^2))/
     (-1 + x - x^2 + x*y)^2 + (2*(35 - 58*x + 35*x^2))/(-1 + x - x^2 + x*y), 
  f[38] -> 36 + (4*(-1 + x)*(9 + 25*x))/(x*(1 + x)*(-x + y)) - 
    (4*(-1 + x)*x*(25 + 9*x))/((1 + x)*(-1 + x*y)), 
  f[39] -> (-4*(1 - 2*x + 4*x^2 - 2*x^3 + x^4))/((-1 + x)^2*x) + 4/y^2 - 
    (4*(1 - 6*x + x^2))/(x*y) + (4*(1 + x)^2*y)/(-1 + x)^2 - 
    (8*x*y^2)/(-1 + x)^2 - (2*(-1 + x)*(9 + 13*x + 3*x^2 + 3*x^3))/
     (3*x*(1 + x)*(-x + y)) + (2*(-1 + x)*(3 + 3*x + 13*x^2 + 9*x^3))/
     (3*x*(1 + x)*(-1 + x*y)), 
  f[40] -> (8*(-x - x^2 + 8*x^3))/((-1 + x)*(1 + x)*(-x + y)) + 
    (8*(-8 + x + x^2))/((-1 + x)*(1 + x)*(-1 + x*y)) - 
    (8*(8 - 7*x + 8*x^2))/(-1 + x - x^2 + x*y), 
  f[41] -> (-2*(2 - 7*x - 2*x^2 - 7*x^3 + 2*x^4))/(x*(1 + x)^2) + 2/y^2 - 
    (2*(1 - 6*x + x^2))/(x*y) + (4*(1 + 8*x + 2*x^2 + 8*x^3 + x^4)*y)/
     (1 + x)^4 - (8*x*(1 + 8*x + x^2)*y^2)/(1 + x)^4 + 
    (1 - 2*x + 26*x^2 + 12*x^3 - 3*x^4 - 2*x^5)/(x*(1 + x)^2*(-x + y)) + 
    (-2 - 3*x + 12*x^2 + 26*x^3 - 2*x^4 + x^5)/(x*(1 + x)^2*(-1 + x*y)), 
  f[42] -> 757/72 - (391*(-1 + x)^2)/(36*x*(-1 + y)) - 529/(72*y^2) + 
    (529 - 2310*x + 529*x^2)/(72*x*y) + (5*(-1 + x)^2)/(-1 + x - x^2 + x*y), 
  f[43] -> (-5 - 13*x - 63*x^2 + 87*x^3 - 45*x^4 + 77*x^5 + 15*x^6 + 9*x^7 + 
      2*x^8)/((-1 + x)^2*(1 + x)^5) - 
    (2*x*(-5 + 72*x - 41*x^2 + 76*x^3 - 51*x^4 + 12*x^5 + x^6)*y)/
     ((-1 + x)^2*(1 + x)^5) + (4*x^2*(-2 + 33*x - 23*x^2 + 7*x^3 + x^4)*y^2)/
     ((-1 + x)^2*(1 + x)^5) + (-6*x + 3*x^2 + 25*x^3 + x^4 + x^5)/
     ((-1 + x)*(1 + x)^2*(-x + y)) + (1 + 16*x + 15*x^2 + 3*x^3 - 12*x^4 + 
      x^5)/((-1 + x)*(1 + x)^2*(-1 + x*y)), 
  f[44] -> -1/2 + (1 - 2*x + x^2)/(x*(-1 + y)) + 1/(2*y^2) + 
    (-1 + 6*x - x^2)/(2*x*y), f[45] -> (457*x^3)/(36*(-1 + x)^4*(1 + x)^2) - 
    (487*x^2*(1 + x^2))/(24*(-1 + x)^4*(1 + x)^2) - 
    (251*(x + x^5))/(18*(-1 + x)^4*(1 + x)^2) + 
    (457 + 547*x + 547*x^5 + 457*x^6)/(72*(-1 + x)^4*(1 + x)^2) + 
    457/(72*(-1 + y)) + ((2465*x^3)/(36*(-1 + x)^4*(1 + x)^2) + 
      (547*(x + x^5))/(72*(-1 + x)^4*(1 + x)^2))*y - 
    (251*x^2*(1 + x^2)*y^2)/(6*(-1 + x)^4*(1 + x)^2) + 
    (251*x^3*y^3)/(9*(-1 + x)^4*(1 + x)^2), 
  f[46] -> (3 - 34*x + 12*x^2 + 104*x^3 - 74*x^4 + 41*x^5 - 108*x^6 + 
      71*x^7 + 11*x^8 + 89*x^9 - 56*x^10 - 31*x^11 + 20*x^12)/
     ((-1 + x)^7*(1 + x)^5) - (x*(-3 + 34*x - 18*x^2 + 94*x^3 - 330*x^4 + 
       452*x^5 - 128*x^6 + 118*x^7 - 107*x^8 + 22*x^9 + 10*x^10)*y)/
     ((-1 + x)^7*(1 + x)^5) + (x^3*(65 - 184*x + 295*x^2 - 208*x^3 + 
       295*x^4 - 184*x^5 + 65*x^6)*y^2)/((-1 + x)^7*(1 + x)^5) - 
    (6*x^4*(5 - 16*x + 30*x^2 - 16*x^3 + 5*x^4)*y^3)/((-1 + x)^7*(1 + x)^5) + 
    (3 - 34*x + 24*x^2 - 32*x^3 + 7*x^4 + 18*x^5 - 10*x^6)/
     ((-1 + x)^3*(1 + x)*(-1 + x*y)), 
  f[47] -> (19 - 42*x - 90*x^2 + 13*x^3)/(2*(-1 + x)^2*(1 + x)) + 
    6/(-1 + y)^4 + 18/(-1 + y)^3 + (6*(3 - 8*x + 3*x^2))/
     ((-1 + x)^2*(-1 + y)^2) + (6*(1 - 6*x + x^2))/((-1 + x)^2*(-1 + y)) + 
    (x*(-17 - 12*x + 11*x^2)*y)/(2*(-1 + x)^3*(1 + x)) + 
    (15*x - 49*x^2 + 48*x^3 - 14*x^4 - 77*x^5 + 27*x^6 + 2*x^7)/
     (2*(-1 + x)^3*(1 + x)^2*(-x + y)) + 
    (-2 - 33*x + 35*x^2 + 26*x^3 + 12*x^4 + 19*x^5 - 9*x^6)/
     (2*(-1 + x)^3*x*(1 + x)^2*(-1 + x*y)) + 
    (-1 - 5*x + 11*x^2 - 16*x^3 + 11*x^4 - 5*x^5 - x^6)/
     ((-1 + x)^2*x*(-1 + x - x^2 + x*y)), 
  f[48] -> (-2092*x - 3592*x^2 + 13505*x^3 + 61312*x^4 - 10297*x^5 + 
      45984*x^6)/(3*(-1 + x)^6*(1 + x)^5) + 
    (772 - 579*x + 37391*x^2 - 104093*x^3 + 25181*x^4 - 170711*x^5 + 
      99204*x^6 - 95441*x^7 + 32986*x^8)/(6*(-1 + x)^6*(1 + x)^5) + 
    (60 + 445*x + 1783*x^2 + 2996*x^3 - 10746*x^4 + 16504*x^5 - 17115*x^6 + 
      8231*x^7 - 4552*x^8 + 2565*x^9 - 1506*x^10 - 140*x^11)/
     ((-1 + x)^6*(1 + x)^5) + (-353 + 606*x - 13695*x^2 + 20055*x^3 - 
      27807*x^4 + 30314*x^5 - 29667*x^6 + 15889*x^7 - 2044*x^8 - 5209*x^9 + 
      3054*x^10 + 261*x^11)/(2*(-1 + x)^6*(1 + x)^5) + 
    ((-523*x^2 + 15328*x^5)/(3*(-1 + x)^6*(1 + x)^5) + 
      (193*x + 9203*x^3 - 19121*x^4 - 28337*x^6 + 22033*x^7)/
       (6*(-1 + x)^6*(1 + x)^5) - (-30*x - 159*x^2 - 1115*x^3 - 1066*x^4 + 
        2782*x^5 - 1716*x^6 + 1355*x^7 + 561*x^8 + 498*x^9 + 18*x^10)/
       ((-1 + x)^6*(1 + x)^5) + (-100*x + 75*x^2 - 5343*x^3 + 3951*x^4 - 
        3951*x^5 + 5804*x^6 - 4353*x^7 + 742*x^8 + 1082*x^9 + 110*x^10)/
       (2*(-1 + x)^6*(1 + x)^5))*y + 
    (-((-12*x^2 - 21*x^3 - 491*x^4 - 160*x^5 + 250*x^6 + 528*x^7 + 107*x^8 + 
         9*x^9)/((-1 + x)^6*(1 + x)^5)) + (-25*x^2 - 1317*x^4 + 1451*x^7 + 
        23*x^9)/(2*(-1 + x)^6*(1 + x)^5))*y^2 - 
    ((-3*x^3 + 14*x^4 - 110*x^5 + 110*x^6 - 62*x^7 + 3*x^8)*y^3)/
     ((-1 + x)^6*(1 + x)^5) + (-13 + 106*x + 36*x^2 - 60*x^3)/
     (6*(-1 + x)*(1 + x)*(-1 + x*y)) + (10*(-1 + x)^2*x^2)/
     (-1 + x - x^2 + x*y)^3 - (x*(20 - 37*x + 20*x^2))/
     (-1 + x - x^2 + x*y)^2 + (2*(5 - 23*x + 39*x^2 - 23*x^3 + 5*x^4))/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[49] -> (1062 - 1416*x + 1947*x^2 - 1062*x^3 + 14488*x^4)/
     (4*(-1 + x^2)^5) + (42*x^3*(10 - 20*x + 35*x^2 - 34*x^3 + 27*x^4 - 
       12*x^5 + 4*x^6))/(-1 + x^2)^5 + (30549*x - 20366*x^2 + 20366*x^3 + 
      4934*x^5 - 42850*x^6 + 42850*x^7)/(18*(-1 + x^2)^5) + 
    (6503 + 49445*x^2 + 12646*x^6 + 55114*x^7 - 55114*x^8)/
     (36*(-1 + x^2)^5) + (-44763*x^2 + 29842*x^3 + 4328*x^4 - 45560*x^5 + 
      62645*x^6 - 34170*x^7 + 17085*x^8)/(12*(-1 + x^2)^5) + 
    (-3792 - 12316*x + 17264*x^2 - 28842*x^3 + 19076*x^4 - 34946*x^5 + 
      40240*x^6 - 32469*x^7 + 8376*x^8 + 430*x^9)/(9*(-1 + x^2)^5) + 
    (-110 + 220*x - 385*x^2 + 374*x^3 - 12744*x^4 + 8430*x^5 - 8342*x^6 - 
      95*x^10)/(2*(-1 + x^2)^5) + (1480*x - 2960*x^2 + 5180*x^3 - 5082*x^4 + 
      4096*x^5 - 1855*x^6 + 634*x^7 + 41*x^8 - 661*x^9 + 28*x^10)/
     (3*(-1 + x^2)^5) + (-3409*x + 14432*x^2 - 14916*x^3 + 15642*x^4 + 
      1144*x^5 - 7062*x^6 + 7788*x^7 - 2347*x^8 - 166*x^9 + 166*x^10)/
     (6*(-1 + x^2)^5) + ((-27557*x^7)/(36*(-1 + x^2)^5) + 
      (177*x*(3 - 2*x + 2*x^2))/(4*(-1 + x^2)^5) + 
      (42*x^4*(6 - 8*x + 11*x^2 - 6*x^3 + 3*x^4))/(-1 + x^2)^5 - 
      (66*x - 88*x^2 + 121*x^3 - 66*x^4 + 4182*x^5)/(2*(-1 + x^2)^5) + 
      (10183*x^2 + 21425*x^6)/(18*(-1 + x^2)^5) + 
      (-14921*x^3 + 17085*x^5 - 11390*x^6 + 11390*x^7)/(12*(-1 + x^2)^5) - 
      (2*(632*x + 3711*x^2 - 2474*x^3 + 1236*x^4 - 4592*x^5 + 6971*x^6 - 
         1586*x^7 + 289*x^8))/(9*(-1 + x^2)^5) + 
      (888*x^2 - 1184*x^3 + 1628*x^4 - 918*x^5 + 484*x^6 - 7*x^7 - 2*x^8 + 
        17*x^9)/(3*(-1 + x^2)^5) + (6567*x^3 - 1782*x^4 - 165*x^5 + 
        3894*x^6 - 1947*x^7 + 83*x^9)/(6*(-1 + x^2)^5))*y + 
    ((177*x^2)/(4*(-1 + x^2)^5) + (5695*x^6)/(12*(-1 + x^2)^5) - 
      (11*x^2*(3 - 2*x + 2*x^2))/(2*(-1 + x^2)^5) + 
      (42*x^5*(3 - 2*x + 2*x^2))/(-1 + x^2)^5 - 
      (11*(-70*x^4 - 59*x^5 + 59*x^6))/(3*(-1 + x^2)^5) - 
      (2*(1237*x^3 + 2296*x^5 + 793*x^7))/(9*(-1 + x^2)^5) + 
      (444*x^3 - 296*x^4 + 296*x^5 - 15*x^6 + 10*x^7 + 6*x^8)/
       (3*(-1 + x^2)^5))*y^2 + ((-11*x^3)/(2*(-1 + x^2)^5) - 
      (649*x^5)/(6*(-1 + x^2)^5) + (42*x^6)/(-1 + x^2)^5 - 
      (-148*x^4 + 5*x^7)/(3*(-1 + x^2)^5))*y^3 + 
    (547 - 457*x)/(36*(1 + x)*(-1 + x*y)) + (10*(-1 + x)*x)/
     (-1 + x - x^2 + x*y)^2 + (-15 + 32*x - 20*x^2)/
     ((-1 + x)*(-1 + x - x^2 + x*y)), 
  f[50] -> (1 - 3*x + x^2)/(-1 + x)^2 + (x*y)/(-1 + x)^2 + 
    ((-1 + x)*x)/((1 + x)*(-x + y)) + (1 - x)/((1 + x)*(-1 + x*y)), 
  f[51] -> -((-1 + 4*x^2 - 5*x^4 - 11*x^5 - 2*x^6 + x^7)/
      ((-1 + x)^3*(1 + x)^5)) - (x*(-1 + 2*x^2 + 22*x^3 + 7*x^4 + 4*x^5)*y)/
     ((-1 + x)^3*(1 + x)^5) + (x^3*(11 + 4*x + 11*x^2)*y^2)/
     ((-1 + x)^3*(1 + x)^5) - (6*x^4*y^3)/((-1 + x)^3*(1 + x)^5) + 
    (-1 + x)/((1 + x)*(-1 + x*y)), 
  f[52] -> (21461*x^3)/(18*(-1 + x)^2*(1 + x)^4) - 
    (967*x^2*(3 + x + 3*x^2))/(6*(-1 + x)^2*(1 + x)^4) - 
    (1399*x*(1 + x^2)*(3 + x + 3*x^2))/(9*(-1 + x)^2*(1 + x)^4) - 
    (4*(41 - 2*x + 41*x^2)*(6 + x + 14*x^2 + x^3 + 6*x^4))/
     (3*(-1 + x)^2*(1 + x)^4) + (5525*x + 12821*x^2 + 12821*x^4 + 5525*x^5)/
     (12*(-1 + x)^2*(1 + x)^4) + 
    (16*(10 - 2*x + 35*x^2 - 2*x^3 + 35*x^4 - 2*x^5 + 10*x^6))/
     ((-1 + x)^2*(1 + x)^4) + (5312 + 761*x + 2283*x^2 + 2283*x^4 + 761*x^5 + 
      5312*x^6)/(36*(-1 + x)^2*(1 + x)^4) + 6/(-1 + y)^3 + 
    81/(4*(-1 + y)^2) + (49 - 118*x + 49*x^2)/(2*(-1 + x)^2*(-1 + y)) + 
    x/((-1 + x)^2*y) + ((-967*x^3)/(6*(-1 + x)^2*(1 + x)^4) - 
      (4*x*(3 + x + 3*x^2)*(41 - 2*x + 41*x^2))/(3*(-1 + x)^2*(1 + x)^4) - 
      (1399*(x^2 + x^4))/(9*(-1 + x)^2*(1 + x)^4) + 
      (16*x*(6 + x + 14*x^2 + x^3 + 6*x^4))/((-1 + x)^2*(1 + x)^4) + 
      (761*(x + x^5))/(36*(-1 + x)^2*(1 + x)^4))*y + 
    ((16*x^2*(3 + x + 3*x^2))/((-1 + x)^2*(1 + x)^4) - 
      (4*(41*x^2 - 2*x^3 + 41*x^4))/(3*(-1 + x)^2*(1 + x)^4))*y^2 + 
    (16*x^3*y^3)/((-1 + x)^2*(1 + x)^4) + (457*x - 547*x^2)/
     (36*(1 + x)*(-x + y)) + (-547 + 457*x)/(36*(1 + x)*(-1 + x*y)) + 
    (10*x*(1 - x + x^2))/(-1 + x - x^2 + x*y)^2 + 
    (-15 + 47*x - 72*x^2 + 47*x^3 - 15*x^4)/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[53] -> -(7 - 4*x - 20*x^2 + 5*x^3)/(2*(-1 + x)^2*(1 + x)) - 
    (x*(-7 - 4*x + 5*x^2)*y)/(2*(-1 + x)^3*(1 + x)) + 
    (7*x - 16*x^2 + 6*x^3 + 20*x^4 - 5*x^5)/(2*(-1 + x)^2*(1 + x)^2*
      (-x + y)) + (-7 + 4*x - 6*x^2 - 8*x^3 + 5*x^4)/
     (2*(-1 + x)^2*(1 + x)^2*(-1 + x*y)), 
  f[54] -> x/((-1 + x)^4*(1 + x)^4) - x^2/(2*(-1 + x)^4*(1 + x)^4) - 
    (6*x^3)/((-1 + x)^4*(1 + x)^4) + (3*x^4)/((-1 + x)^4*(1 + x)^4) - 
    (6*x^5)/((-1 + x)^4*(1 + x)^4) - x^6/(2*(-1 + x)^4*(1 + x)^4) + 
    x^7/((-1 + x)^4*(1 + x)^4) + (-x/(2*(-1 + x)^4*(1 + x)^4) + 
      (3*x^2)/((-1 + x)^4*(1 + x)^4) - (5*x^3)/(2*(-1 + x)^4*(1 + x)^4) + 
      (24*x^4)/((-1 + x)^4*(1 + x)^4) - (5*x^5)/(2*(-1 + x)^4*(1 + x)^4) + 
      (3*x^6)/((-1 + x)^4*(1 + x)^4) - x^7/(2*(-1 + x)^4*(1 + x)^4))*y + 
    ((5*x^2)/(2*(-1 + x)^4*(1 + x)^4) - (15*x^3)/((-1 + x)^4*(1 + x)^4) + 
      x^4/((-1 + x)^4*(1 + x)^4) - (15*x^5)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^6)/(2*(-1 + x)^4*(1 + x)^4))*y^2 + 
    (-(x^3/((-1 + x)^4*(1 + x)^4)) + (10*x^4)/((-1 + x)^4*(1 + x)^4) - 
      x^5/((-1 + x)^4*(1 + x)^4))*y^3, 
  f[55] -> (-4*x*(1 + 5*x - 3*x^2 - 15*x^3 + 6*x^4 + 10*x^5))/
     ((-1 + x)^3*(1 + x)^3) + (4*x^2*(-1 - 5*x + 9*x^2 + 5*x^3)*y)/
     ((-1 + x)^3*(1 + x)^3) - (16*x^3*y^2)/((-1 + x)^3*(1 + x)^3) + 
    (4*(x + 5*x^2))/(-1 + x*y), 
  f[56] -> (-179 - 402*x + 125*x^2 - 1066*x^3 + 304*x^4 - 1066*x^5 + 
      125*x^6 - 402*x^7 - 179*x^8)/(3*(-1 + x)^3*(1 + x)^5) + 
    (62 + 93*x - 149*x^2 + 355*x^3 + 154*x^4 + 355*x^5 - 149*x^6 + 93*x^7 + 
      62*x^8)/((-1 + x)^3*(1 + x)^5) + 
    (-(x*(179 + 402*x - 304*x^2 + 1328*x^3 - 304*x^4 + 402*x^5 + 179*x^6))/
       (3*(-1 + x)^3*(1 + x)^5) - (1 - 32*x - 94*x^2 + 235*x^3 - 586*x^4 + 
        235*x^5 - 94*x^6 - 32*x^7 + x^8)/((-1 + x)^3*(1 + x)^5))*y + 
    ((-8*x^3*(83 - 38*x + 83*x^2))/(3*(-1 + x)^3*(1 + x)^5) + 
      (2*x*(1 + 16*x + 45*x^2 - 20*x^3 + 45*x^4 + 16*x^5 + x^6))/
       ((-1 + x)^3*(1 + x)^5))*y^2 - 
    (2*x^2*(1 + 10*x - 46*x^2 + 10*x^3 + x^4)*y^3)/((-1 + x)^3*(1 + x)^5) - 
    (2*(15 - 38*x + 31*x^2 + 10*x^3))/(3*(-1 + x)^2*(-x + y)) + 
    (2*(10 + 31*x - 38*x^2 + 15*x^3))/(3*(-1 + x)^2*(-1 + x*y)), 
  f[57] -> (12*(2 - 7*x + 2*x^2))/(-1 + x)^2 + (6*x*(4 - 9*x + 4*x^2)*y)/
     (-1 + x)^4 + (12*(2*x - 8*x^2 + 12*x^3 - 9*x^4 + 2*x^5))/
     ((-1 + x)^3*(1 + x)*(-x + y)) - (12*(2 - 9*x + 12*x^2 - 8*x^3 + 2*x^4))/
     ((-1 + x)^3*(1 + x)*(-1 + x*y)), 
  f[58] -> (-3275 - 39653*x^2 - 39653*x^4 - 3275*x^6)/
     (18*(-1 + x)^2*(1 + x)^4) - 
    (32*(5 - 4*x + 17*x^2 - 8*x^3 + 17*x^4 - 4*x^5 + 5*x^6))/
     ((-1 + x)^2*(1 + x)^4) + (8*(123 - 47*x + 879*x^2 - 95*x^3 + 879*x^4 - 
       47*x^5 + 123*x^6))/(3*(-1 + x)^2*(1 + x)^4) + 
    (582 + 221*x + 582*x^2 - 5546*x^3 + 582*x^4 + 221*x^5 + 582*x^6)/
     (9*(-1 + x)^2*(1 + x)^4) - 6/(-1 + y)^2 - 40/(3*(-1 + y)) - 
    (4*x)/(3*(-1 + x)^2*y) + ((-16*x*(6 - 2*x + 13*x^2 - 2*x^3 + 6*x^4))/
       ((-1 + x)^2*(1 + x)^4) + (2*(97*x + 1504*x^2 + 1504*x^4 + 97*x^5))/
       (9*(-1 + x)^2*(1 + x)^4) + (4*(123*x - 6*x^2 + 571*x^3 - 6*x^4 + 
         123*x^5))/(3*(-1 + x)^2*(1 + x)^4))*y + 
    ((-48*x^2*(1 + x^2))/((-1 + x)^2*(1 + x)^4) + 
      (4*(41*x^2 - 2*x^3 + 41*x^4))/(3*(-1 + x)^2*(1 + x)^4))*y^2 - 
    (16*x^3*y^3)/((-1 + x)^2*(1 + x)^4) + (-457*x + 547*x^2)/
     (18*(1 + x)*(-x + y)) + (547 - 457*x)/(18*(1 + x)*(-1 + x*y)) - 
    (20*(-1 + x)^2*x)/(-1 + x - x^2 + x*y)^2 + (2*(15 - 37*x + 15*x^2))/
     (-1 + x - x^2 + x*y), f[59] -> -(1 + x)^2/(2*(-1 + x)^2) - 
    (-1 + y)^(-1) + x/(2*(-1 + x)^2*y) + (3*x*y)/(2*(-1 + x)^2), 
  f[60] -> (48*x^3)/((-1 + x)^7*(1 + x)^5) - 
    (65*x^4)/((-1 + x)^7*(1 + x)^5) + (69*x^5)/((-1 + x)^7*(1 + x)^5) - 
    (60*x^6)/((-1 + x)^7*(1 + x)^5) + (79*x^7)/((-1 + x)^7*(1 + x)^5) - 
    (70*x^8)/((-1 + x)^7*(1 + x)^5) + (43*x^9)/((-1 + x)^7*(1 + x)^5) + 
    (4*x^10)/((-1 + x)^7*(1 + x)^5) + x^11/((-1 + x)^7*(1 + x)^5) - 
    x^12/((-1 + x)^7*(1 + x)^5) + ((-48*x^2)/((-1 + x)^7*(1 + x)^5) + 
      (65*x^3)/((-1 + x)^7*(1 + x)^5) - (134*x^4)/((-1 + x)^7*(1 + x)^5) + 
      (244*x^5)/((-1 + x)^7*(1 + x)^5) - (344*x^6)/((-1 + x)^7*(1 + x)^5) + 
      (182*x^7)/((-1 + x)^7*(1 + x)^5) - (158*x^8)/((-1 + x)^7*(1 + x)^5) + 
      (84*x^9)/((-1 + x)^7*(1 + x)^5) - (36*x^10)/((-1 + x)^7*(1 + x)^5) + 
      x^11/((-1 + x)^7*(1 + x)^5))*y + ((65*x^3)/((-1 + x)^7*(1 + x)^5) - 
      (184*x^4)/((-1 + x)^7*(1 + x)^5) + (295*x^5)/((-1 + x)^7*(1 + x)^5) - 
      (208*x^6)/((-1 + x)^7*(1 + x)^5) + (295*x^7)/((-1 + x)^7*(1 + x)^5) - 
      (184*x^8)/((-1 + x)^7*(1 + x)^5) + (65*x^9)/((-1 + x)^7*(1 + x)^5))*
     y^2 + ((-30*x^4)/((-1 + x)^7*(1 + x)^5) + 
      (96*x^5)/((-1 + x)^7*(1 + x)^5) - (180*x^6)/((-1 + x)^7*(1 + x)^5) + 
      (96*x^7)/((-1 + x)^7*(1 + x)^5) - (30*x^8)/((-1 + x)^7*(1 + x)^5))*y^3, 
  f[61] -> -(1 + 16*x + 4*x^2 + 7*x^3)/(2*(-1 + x)^2*(1 + x)) - 
    6/(-1 + y)^4 - 6/(-1 + y)^3 + 6/(-1 + y)^2 - (2*(1 + 4*x + x^2))/
     ((-1 + x)^2*(-1 + y)) + (x*(1 - 24*x + 5*x^2)*y)/
     (2*(-1 + x)^3*(1 + x)) + (6*(x - x^2 + x^3))/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[62] -> (30 + 314*x + 2945*x^2 + 447*x^3 + 3366*x^4 - 12251*x^5 + 
      10907*x^6 - 2570*x^7 + 3221*x^8 - 6470*x^9 + 710*x^10 - 49*x^11)/
     ((-1 + x)^6*(1 + x)^5) + (-40 - 672*x - 6024*x^2 - 690*x^3 - 6567*x^4 + 
      24188*x^5 - 22214*x^6 + 5727*x^7 - 6410*x^8 + 12721*x^9 - 1453*x^10 + 
      138*x^11)/(2*(-1 + x)^6*(1 + x)^5) + 
    (-((x*(-18 - 96*x - 1716*x^2 - 534*x^3 - 1892*x^4 + 2441*x^5 + 1062*x^6 + 
          2266*x^7 - 89*x^8 + 35*x^9))/((-1 + x)^6*(1 + x)^5)) + 
      (x*(-20 - 206*x - 3348*x^2 - 1140*x^3 - 3291*x^4 + 4335*x^5 + 
         2472*x^6 + 4404*x^7 - 69*x^8 + 69*x^9))/(2*(-1 + x)^6*(1 + x)^5))*
     y + (-((x^2*(-9 - 21*x - 381*x^2 - 160*x^3 + 250*x^4 + 525*x^5 + 
          107*x^6 + 9*x^7))/((-1 + x)^6*(1 + x)^5)) + 
      (x^2*(-19 - 1097*x^2 + 1445*x^5 + 23*x^7))/(2*(-1 + x)^6*(1 + x)^5))*
     y^2 - (x^3*(-3 + 14*x - 110*x^2 + 110*x^3 - 62*x^4 + 3*x^5)*y^3)/
     ((-1 + x)^6*(1 + x)^5) - (10*(-1 + x)^2*x^2)/(-1 + x - x^2 + x*y)^3 + 
    (3*x^2)/(-1 + x - x^2 + x*y)^2 + (2*(5 - 21*x + 29*x^2 - 21*x^3 + 5*x^4))/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[63] -> (68 - 392*x - 6553*x^2 + 6480*x^3 - 6945*x^4)/
     (4*(-1 + x)^5*(1 + x)^5) + (5675*x^4*(1 - 2*x + 3*x^2 - 2*x^3 + x^4))/
     (4*(-1 + x)^5*(1 + x)^5) - (x^4*(101414 - 101414*x + 160204*x^2 - 
       58790*x^3 + 37155*x^4))/(36*(-1 + x)^5*(1 + x)^5) - 
    (22*(1 - 3*x + 6*x^2 - 7*x^3 + 6*x^4 - 3*x^5 + x^6))/(-1 + x^2)^5 - 
    (x^2*(1298 - 3894*x + 7788*x^2 - 15883*x^3 + 14585*x^4 - 10691*x^5 + 
       1298*x^6))/(3*(-1 + x)^5*(1 + x)^5) - 
    (x*(-9357 - 1185*x - 14722*x^2 - 29999*x^5 + 2599*x^8))/
     (18*(-1 + x)^5*(1 + x)^5) + 
    (4*x*(148 - 444*x + 888*x^2 - 1041*x^3 + 903*x^4 - 462*x^5 + 159*x^6 + 
       6*x^7 - 9*x^8 + 7*x^9))/(3*(-1 + x)^5*(1 + x)^5) - 
    (x*(6090 - 12180*x + 43580*x^2 - 52654*x^3 + 63103*x^4 - 34800*x^5 + 
       32899*x^6 - 4752*x^7 - 6*x^8 + 26*x^9))/(9*(-1 + x)^5*(1 + x)^5) + 
    (1419*x^2 - 320*x^3 + 1403*x^4 + 520*x^5 + 243*x^6 + 1008*x^7 - 504*x^8 + 
      168*x^9 - x^10)/(-1 + x^2)^5 + x^2/(2*(-1 + x)^2*y) + 
    ((7361*x^2)/(18*(-1 + x)^5*(1 + x)^5) + (5675*x^5*(1 - x + x^2))/
       (6*(-1 + x)^5*(1 + x)^5) - (x*(-41 + 310*x + 3395*x^2))/
       (4*(-1 + x)^5*(1 + x)^5) - (x^5*(50707 + 29395*x^2))/
       (36*(-1 + x)^5*(1 + x)^5) - (33*x*(1 - 2*x + 3*x^2 - 2*x^3 + x^4))/
       (2*(-1 + x^2)^5) - (x^3*(1947 - 3894*x + 5841*x^2 - 10691*x^3 + 
         1947*x^4))/(6*(-1 + x)^5*(1 + x)^5) - 
      (x^2*(4060 - 4060*x + 12488*x^2 - 8428*x^3 + 11600*x^4 - 3172*x^5 + 
         803*x^6 + 13*x^7))/(9*(-1 + x)^5*(1 + x)^5) + 
      (x^2*(444 - 888*x + 1332*x^2 - 903*x^3 + 474*x^4 - 13*x^5 - 2*x^6 + 
         17*x^7))/(3*(-1 + x)^5*(1 + x)^5) + 
      (946*x^3 + 355*x^4 + 694*x^5 + 378*x^6 - 252*x^7 + 126*x^8)/
       (-1 + x^2)^5)*y + ((155*x^2)/(4*(-1 + x)^5*(1 + x)^5) + 
      (5675*x^6)/(12*(-1 + x)^5*(1 + x)^5) - (649*x^4*(1 - x + x^2))/
       (3*(-1 + x)^5*(1 + x)^5) - (11*x^2*(1 - x + x^2))/(-1 + x^2)^5 - 
      (2*x^3*(1015 + 2107*x^2 + 793*x^4))/(9*(-1 + x)^5*(1 + x)^5) + 
      (2*x^3*(148 - 148*x + 148*x^2 - 5*x^3 + 5*x^4 + 3*x^5))/
       (3*(-1 + x)^5*(1 + x)^5) + (473*x^4 + 84*x^5 - 84*x^6 + 84*x^7)/
       (-1 + x^2)^5)*y^2 + ((-649*x^5)/(6*(-1 + x)^5*(1 + x)^5) - 
      (11*x^3)/(2*(-1 + x^2)^5) + (42*x^6)/(-1 + x^2)^5 - 
      (x^4*(-148 + 5*x^3))/(3*(-1 + x)^5*(1 + x)^5))*y^3 - 
    (10*(-1 + x)*x)/(-1 + x - x^2 + x*y)^2 + 
    (-5 + 8*x)/((-1 + x)*(-1 + x - x^2 + x*y)), 
  f[64] -> (1 - x + x^2)/(-1 + x)^2 - (x*y)/(-1 + x)^2, 
  f[65] -> -4/(-1 + x)^4 + (12*x)/(-1 + x)^4 - (16*x^2)/(-1 + x)^4 + 
    (12*x^3)/(-1 + x)^4 - (4*x^4)/(-1 + x)^4 + 
    ((4*x)/(-1 + x)^4 - (2*x^2)/(-1 + x)^4 + (4*x^3)/(-1 + x)^4)*y, 
  f[66] -> -3/(2*(-1 + x)^3*(1 + x)^5) - (7*x)/(2*(-1 + x)^3*(1 + x)^5) - 
    x^2/((-1 + x)^3*(1 + x)^5) - (21*x^3)/(2*(-1 + x)^3*(1 + x)^5) - 
    (15*x^4)/((-1 + x)^3*(1 + x)^5) - (29*x^5)/(2*(-1 + x)^3*(1 + x)^5) + 
    (7*x^6)/((-1 + x)^3*(1 + x)^5) + (17*x^7)/(2*(-1 + x)^3*(1 + x)^5) + 
    (5*x^8)/(2*(-1 + x)^3*(1 + x)^5) + ((3*x)/(2*(-1 + x)^3*(1 + x)^5) + 
      (14*x^2)/((-1 + x)^3*(1 + x)^5) + (13*x^3)/(2*(-1 + x)^3*(1 + x)^5) + 
      (16*x^4)/((-1 + x)^3*(1 + x)^5) - (27*x^5)/(2*(-1 + x)^3*(1 + x)^5) - 
      (2*x^6)/((-1 + x)^3*(1 + x)^5) - (5*x^7)/(2*(-1 + x)^3*(1 + x)^5))*y + 
    ((-22*x^3)/((-1 + x)^3*(1 + x)^5) - (8*x^4)/((-1 + x)^3*(1 + x)^5) - 
      (22*x^5)/((-1 + x)^3*(1 + x)^5))*y^2 + 
    (12*x^4*y^3)/((-1 + x)^3*(1 + x)^5), 
  f[67] -> (2*x^2 + 62*x^3 - 131*x^6 + 10*x^8)/((-1 + x)^5*(1 + x)^5) + 
    (-353*x^4 + 125*x^5 + 428*x^7 - 55*x^9 - 40*x^10)/
     (3*(-1 + x)^5*(1 + x)^5) + x/(2*(-1 + x)^2*y^2) + 
    (-1 + 4*x - x^2)/(2*(-1 + x)^2*y) + 
    ((-7*x)/(2*(-1 + x)^5*(1 + x)^5) + (203*x^9)/(6*(-1 + x)^5*(1 + x)^5) - 
      (-425*x^3 + 541*x^4 + 1189*x^6 + 193*x^8)/(3*(-1 + x)^5*(1 + x)^5) + 
      (-45*x^2 + 427*x^5 + 151*x^7 + 2*x^10)/((-1 + x)^5*(1 + x)^5))*y + 
    ((329*x^3 + 986*x^5 + 749*x^7)/(3*(-1 + x)^5*(1 + x)^5) - 
      (-x^2 + 342*x^4 + 360*x^6 + 49*x^8 + 4*x^9)/((-1 + x)^5*(1 + x)^5))*
     y^2 + (2*x^3*(2 - 33*x + 107*x^2 - 83*x^3 + 16*x^4 + 2*x^5)*y^3)/
     ((-1 + x)^5*(1 + x)^5), 
  f[68] -> (838*x*(1 + x^2)*(2 + x + 2*x^2))/(9*(-1 + x)^2*(1 + x)^4) + 
    (791*(2 + x + 2*x^2)*(1 + x^4))/(18*(-1 + x)^2*(1 + x)^4) - 
    (2731*(x + x^5))/(12*(-1 + x)^2*(1 + x)^4) + 
    (-348 + 24*x - 706*x^2 + 415*x^3 - 706*x^4 + 24*x^5 - 348*x^6)/
     (3*(-1 + x)^2*(1 + x)^4) + (-293 - 1601*x^2 - 2881*x^3 - 1601*x^4 - 
      293*x^6)/(6*(-1 + x)^2*(1 + x)^4) + 
    (16*(4 - 3*x + 18*x^2 - 3*x^3 + 18*x^4 - 3*x^5 + 4*x^6))/
     ((-1 + x)^2*(1 + x)^4) - 6/(-1 + y)^3 - 47/(4*(-1 + y)^2) + 
    (-29 + 50*x - 29*x^2)/(4*(-1 + x)^2*(-1 + y)) - (2*x)/((-1 + x)^2*y^2) + 
    (3 + 2*x + 3*x^2)/(2*(-1 + x)^2*y) + 
    ((838*(x^2 + x^4))/(9*(-1 + x)^2*(1 + x)^4) + (48*x*(1 + 3*x^2 + x^4))/
       ((-1 + x)^2*(1 + x)^4) + (791*(x + x^5))/(18*(-1 + x)^2*(1 + x)^4) - 
      (232*x + 100*x^2 + 113*x^3 + 100*x^4 + 232*x^5)/
       (3*(-1 + x)^2*(1 + x)^4))*y + 
    ((16*x^2*(2 + x + 2*x^2))/((-1 + x)^2*(1 + x)^4) - 
      (4*(29*x^2 - 2*x^3 + 29*x^4))/(3*(-1 + x)^2*(1 + x)^4))*y^2 + 
    (16*x^3*y^3)/((-1 + x)^2*(1 + x)^4) - (10*x*(1 - x + x^2))/
     (-1 + x - x^2 + x*y)^2 + (-5 + 13*x - 8*x^2 + 13*x^3 - 5*x^4)/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), f[69] -> -4/(-1 + y), 
  f[70] -> 4/(3*(-1 + x)^3*(1 + x)^5) + (3*x)/((-1 + x)^3*(1 + x)^5) + 
    (50*x^2)/(3*(-1 + x)^3*(1 + x)^5) - (133*x^3)/(3*(-1 + x)^3*(1 + x)^5) + 
    (28*x^4)/(3*(-1 + x)^3*(1 + x)^5) - (133*x^5)/(3*(-1 + x)^3*(1 + x)^5) + 
    (50*x^6)/(3*(-1 + x)^3*(1 + x)^5) + (3*x^7)/((-1 + x)^3*(1 + x)^5) + 
    (4*x^8)/(3*(-1 + x)^3*(1 + x)^5) + (-(1/((-1 + x)^3*(1 + x)^5)) - 
      (43*x)/(3*(-1 + x)^3*(1 + x)^5) + (56*x^2)/(3*(-1 + x)^3*(1 + x)^5) - 
      (147*x^3)/((-1 + x)^3*(1 + x)^5) + (26*x^4)/((-1 + x)^3*(1 + x)^5) - 
      (147*x^5)/((-1 + x)^3*(1 + x)^5) + (56*x^6)/(3*(-1 + x)^3*(1 + x)^5) - 
      (43*x^7)/(3*(-1 + x)^3*(1 + x)^5) - x^8/((-1 + x)^3*(1 + x)^5))*y + 
    ((2*x)/((-1 + x)^3*(1 + x)^5) + (32*x^2)/((-1 + x)^3*(1 + x)^5) - 
      (394*x^3)/(3*(-1 + x)^3*(1 + x)^5) + 
      (184*x^4)/(3*(-1 + x)^3*(1 + x)^5) - 
      (394*x^5)/(3*(-1 + x)^3*(1 + x)^5) + (32*x^6)/((-1 + x)^3*(1 + x)^5) + 
      (2*x^7)/((-1 + x)^3*(1 + x)^5))*y^2 + 
    ((-2*x^2)/((-1 + x)^3*(1 + x)^5) - (20*x^3)/((-1 + x)^3*(1 + x)^5) + 
      (92*x^4)/((-1 + x)^3*(1 + x)^5) - (20*x^5)/((-1 + x)^3*(1 + x)^5) - 
      (2*x^6)/((-1 + x)^3*(1 + x)^5))*y^3, 
  f[71] -> (252 + 218*x + 437*x^2 - 188*x^3 + 283*x^4 + 286*x^5 - 1045*x^6 + 
      687*x^7 - 70*x^8)/((-1 + x)^3*(1 + x)^5) + 
    (-799 - 726*x - 1079*x^2 + 1123*x^3 - 657*x^4 - 1162*x^5 + 2843*x^6 - 
      2076*x^7 + 229*x^8)/(3*(-1 + x)^3*(1 + x)^5) + 17/(3*(-1 + y)) + 
    (-((1 - 113*x - 198*x^2 - 65*x^3 + 95*x^4 + 73*x^5 - 282*x^6 + 33*x^7)/
        ((-1 + x)^3*(1 + x)^5)) + (-407*x - 770*x^2 - 466*x^3 + 247*x^5 - 
        814*x^6 + 158*x^7)/(3*(-1 + x)^3*(1 + x)^5))*y - 
    (x*(-2 - 27*x - 62*x^2 - 42*x^3 - 56*x^4 + 9*x^5)*y^2)/
     ((-1 + x)^3*(1 + x)^5) + (2*x^2*(-1 - 7*x - 15*x^2 + x^3)*y^3)/
     ((-1 + x)^3*(1 + x)^5) - (10*(-1 + x)^2*x^2)/(-1 + x - x^2 + x*y)^3 + 
    (3*x^2)/(-1 + x - x^2 + x*y)^2 + (2*(5 - 21*x + 29*x^2 - 21*x^3 + 5*x^4))/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[72] -> (3382*x^3*(1 - x + x^2))/(9*(-1 + x)^4*(1 + x)^4) + 
    (201*x^2*(1 - 2*x + 3*x^2 - 2*x^3 + x^4))/(2*(-1 + x^2)^4) + 
    (2623*x*(1 - x + x^2 + x^4 - x^5 + x^6))/(9*(-1 + x)^4*(1 + x)^4) + 
    (319*x^2 - 370*x^3 - 370*x^5 + 319*x^6)/(-1 + x^2)^4 - 
    (x*(817 - 624*x + 1248*x^2 - 1160*x^3 + 1248*x^4 - 624*x^5 + 817*x^6))/
     (3*(-1 + x)^4*(1 + x)^4) + (-2369 + 2369*x - 8688*x^2 + 6319*x^3 - 
      12638*x^4 + 6319*x^5 - 8688*x^6 + 2369*x^7 - 2369*x^8)/
     (18*(-1 + x)^4*(1 + x)^4) + (-92 + 276*x - 644*x^2 + 920*x^3 + 937*x^4 + 
      920*x^5 - 644*x^6 + 276*x^7 - 92*x^8)/(6*(-1 + x)^4*(1 + x)^4) + 
    (145*(1 + x^8))/(4*(-1 + x)^4*(1 + x)^4) + 
    (401*(1 - 2*x + 3*x^2 - 2*x^3 + 2*x^4 - 2*x^5 + 3*x^6 - 2*x^7 + x^8))/
     (4*(-1 + x)^4*(1 + x)^4) + (-1 - x^2)/(2*(-1 + x)^2*y) + 
    ((1691*x^4)/(9*(-1 + x)^4*(1 + x)^4) + (67*x^3*(1 - x + x^2))/
       (-1 + x^2)^4 + (2623*x^2*(1 + x^4))/(18*(-1 + x)^4*(1 + x)^4) - 
      (2*x^2*(115 - 82*x + 197*x^2 - 82*x^3 + 115*x^4))/
       (3*(-1 + x)^4*(1 + x)^4) - (23*x*(1 - 2*x + 4*x^2 - 4*x^3 + 4*x^4 - 
         2*x^5 + x^6))/(2*(-1 + x)^4*(1 + x)^4) + 
      (401*x*(1 - x + x^2 + x^4 - x^5 + x^6))/(6*(-1 + x)^4*(1 + x)^4) - 
      (x*(2369 + 6319*x^2 + 6319*x^4 + 2369*x^6))/(36*(-1 + x)^4*(1 + x)^4))*
     y + ((67*x^4)/(2*(-1 + x^2)^4) - (4*x^3*(26 + 11*x + 26*x^2))/
       (3*(-1 + x)^4*(1 + x)^4) + (401*x^2*(1 + x^4))/
       (12*(-1 + x)^4*(1 + x)^4) - (23*x^2*(1 - x + 2*x^2 - x^3 + x^4))/
       (3*(-1 + x)^4*(1 + x)^4))*y^2 + ((22*x^4)/(3*(-1 + x)^4*(1 + x)^4) - 
      (23*x^3*(1 + x^2))/(6*(-1 + x)^4*(1 + x)^4))*y^3 - 
    (10*(-1 + x)^2*x)/(-1 + x - x^2 + x*y)^2 + (-5 + 3*x - 5*x^2)/
     (-1 + x - x^2 + x*y), f[73] -> -(1/((-1 + x)^3*(1 + x))) + 
    (3*x)/((-1 + x)^3*(1 + x)) - (4*x^2)/((-1 + x)^3*(1 + x)) + 
    (3*x^3)/((-1 + x)^3*(1 + x)) - x^4/((-1 + x)^3*(1 + x)) + 
    (x/((-1 + x)^3*(1 + x)) - (8*x^2)/((-1 + x)^3*(1 + x)) + 
      x^3/((-1 + x)^3*(1 + x)))*y, 
  f[74] -> (322 - 441*x - 142*x^2 - 24*x^3 - 142*x^4 - 441*x^5 + 322*x^6)/
     ((-1 + x)^2*(1 + x)^4) - (2*(514 - 633*x - 444*x^2 - 439*x^3 - 444*x^4 - 
       633*x^5 + 514*x^6))/(3*(-1 + x)^2*(1 + x)^4) - 34/(3*(-1 + y)) + 
    ((-5*(113*x - x^2 - x^4 + 113*x^5))/(3*(-1 + x)^2*(1 + x)^4) - 
      (1 - 146*x + 72*x^2 + 142*x^3 + 72*x^4 - 146*x^5 + x^6)/
       ((-1 + x)^2*(1 + x)^4))*y + (2*x*(1 + 18*x + 4*x^2 + 18*x^3 + x^4)*
      y^2)/((-1 + x)^2*(1 + x)^4) - (2*x^2*(1 + 8*x + x^2)*y^3)/
     ((-1 + x)^2*(1 + x)^4) + (20*(-1 + x)^2*x^2)/(-1 + x - x^2 + x*y)^3 - 
    (6*x^2)/(-1 + x - x^2 + x*y)^2 - (4*(5 - 21*x + 29*x^2 - 21*x^3 + 5*x^4))/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[75] -> (2*(3 - 16*x + 24*x^2 - 16*x^3 + 3*x^4))/(-1 + x)^4 + 
    88/(3*(-1 + y)) + (4*x)/((-1 + x)^2*y^2) - (4*(1 - 4*x + x^2))/
     ((-1 + x)^2*y) + (2*(1 - 4*x + 12*x^2 - 4*x^3 + x^4)*y)/(-1 + x)^4 - 
    (4*x*(1 + x + x^2)*y^2)/(-1 + x)^4 + (4*x^2*y^3)/(-1 + x)^4, 
  f[76] -> (4781*(x + x^5))/(18*(-1 + x)^2*(1 + x)^4) + 
    (-886 - 1912*x + 1233*x^2 - 3824*x^3 + 1233*x^4 - 1912*x^5 - 886*x^6)/
     (9*(-1 + x)^2*(1 + x)^4) + (-64 + 96*x - 548*x^2 + 583*x^3 - 548*x^4 + 
      96*x^5 - 64*x^6)/((-1 + x)^2*(1 + x)^4) + 
    (569 - 256*x + 1292*x^2 - 528*x^3 + 1292*x^4 - 256*x^5 + 569*x^6)/
     (3*(-1 + x)^2*(1 + x)^4) + 6/(-1 + y)^2 + 12/(-1 + y) - 
    (3*x)/(2*(-1 + x)^2*y^3) + (9 + 7*x + 9*x^2)/(6*(-1 + x)^2*y^2) + 
    (-1 - 11*x - x^2)/(6*(-1 + x)^2*y) + 
    ((8*x*(1 + x^2)*(29 - 2*x + 29*x^2))/(3*(-1 + x)^2*(1 + x)^4) - 
      (2*(24*x - 16*x^2 + 129*x^3 - 16*x^4 + 24*x^5))/
       ((-1 + x)^2*(1 + x)^4) - (443*x + 956*x^2 + 956*x^4 + 443*x^5)/
       (9*(-1 + x)^2*(1 + x)^4))*y + 
    ((-32*x^2*(1 + x^2))/((-1 + x)^2*(1 + x)^4) + 
      (4*(29*x^2 - 2*x^3 + 29*x^4))/(3*(-1 + x)^2*(1 + x)^4))*y^2 - 
    (16*x^3*y^3)/((-1 + x)^2*(1 + x)^4) + (20*(-1 + x)^2*x)/
     (-1 + x - x^2 + x*y)^2 + (2*(5 - 3*x + 5*x^2))/(-1 + x - x^2 + x*y), 
  f[77] -> (-2*(2 + 7*x + 2*x^2))/(3*(-1 + x)^2) + 12/(-1 + y) + 
    (2*x)/((-1 + x)^2*y^2) - (2*(1 - 4*x + x^2))/((-1 + x)^2*y) + 
    (4*x*y)/(3*(-1 + x)^2), f[78] -> (7*(1 - 3*x + x^2))/(-1 + x)^2 - 
    (5*x*y)/(-1 + x)^2 - (12*(x - x^2 + x^3))/
     ((-1 + x)^2*(-1 + x - x^2 + x*y)), 
  f[79] -> -((4 + 5*x + 4*x^2)/(-1 + x)^2) + (2*x)/((-1 + x)^2*y^2) - 
    (2*(1 - 4*x + x^2))/((-1 + x)^2*y) + 
    ((2 + 17*x + 46*x^2 + 86*x^3 + 46*x^4 + 17*x^5 + 2*x^6)*y)/
     ((-1 + x)^2*(1 + x)^4) - (4*x*(1 + 8*x + 2*x^2 + 8*x^3 + x^4)*y^2)/
     ((-1 + x)^2*(1 + x)^4) + (4*x^2*(1 + 8*x + x^2)*y^3)/
     ((-1 + x)^2*(1 + x)^4), f[80] -> 4/((-1 + x)^3*(1 + x)^3) + 
    (4*x)/((-1 + x)^3*(1 + x)^3) - (4*x^2)/((-1 + x)^3*(1 + x)^3) + 
    (24*x^3)/((-1 + x)^3*(1 + x)^3) - (4*x^4)/((-1 + x)^3*(1 + x)^3) + 
    (4*x^5)/((-1 + x)^3*(1 + x)^3) + (4*x^6)/((-1 + x)^3*(1 + x)^3) + 
    ((-4*x)/((-1 + x)^3*(1 + x)^3) - (32*x^2)/((-1 + x)^3*(1 + x)^3) + 
      (8*x^3)/((-1 + x)^3*(1 + x)^3) - (32*x^4)/((-1 + x)^3*(1 + x)^3) - 
      (4*x^5)/((-1 + x)^3*(1 + x)^3))*y + (32*x^3*y^2)/
     ((-1 + x)^3*(1 + x)^3), f[81] -> (-2*x)/((-1 + x)^4*(1 + x)^5) - 
    (6*x^2)/((-1 + x)^4*(1 + x)^5) + (54*x^3)/((-1 + x)^4*(1 + x)^5) + 
    (3*x^4)/((-1 + x)^4*(1 + x)^5) + (17*x^5)/((-1 + x)^4*(1 + x)^5) - 
    (58*x^6)/((-1 + x)^4*(1 + x)^5) + (6*x^7)/((-1 + x)^4*(1 + x)^5) + 
    (13*x^8)/((-1 + x)^4*(1 + x)^5) + (5*x^9)/((-1 + x)^4*(1 + x)^5) + 
    (x/((-1 + x)^4*(1 + x)^5) - (36*x^2)/((-1 + x)^4*(1 + x)^5) + 
      (56*x^3)/((-1 + x)^4*(1 + x)^5) - (104*x^4)/((-1 + x)^4*(1 + x)^5) + 
      (78*x^5)/((-1 + x)^4*(1 + x)^5) - (90*x^6)/((-1 + x)^4*(1 + x)^5) + 
      (10*x^7)/((-1 + x)^4*(1 + x)^5) - (10*x^8)/((-1 + x)^4*(1 + x)^5) - 
      x^9/((-1 + x)^4*(1 + x)^5))*y + ((-7*x^2)/((-1 + x)^4*(1 + x)^5) + 
      (105*x^3)/((-1 + x)^4*(1 + x)^5) - (66*x^4)/((-1 + x)^4*(1 + x)^5) + 
      (116*x^5)/((-1 + x)^4*(1 + x)^5) - (73*x^6)/((-1 + x)^4*(1 + x)^5) + 
      (19*x^7)/((-1 + x)^4*(1 + x)^5) + (2*x^8)/((-1 + x)^4*(1 + x)^5))*y^2 + 
    ((4*x^3)/((-1 + x)^4*(1 + x)^5) - (66*x^4)/((-1 + x)^4*(1 + x)^5) + 
      (46*x^5)/((-1 + x)^4*(1 + x)^5) - (14*x^6)/((-1 + x)^4*(1 + x)^5) - 
      (2*x^7)/((-1 + x)^4*(1 + x)^5))*y^3}, 
 A1["2L", "+++-", "Ncp2", "Finite"] -> 
  {{f[1], f[2], f[3], f[4], f[5], f[6], f[7], f[8], f[9], f[10], f[11], 
    f[12], f[13], f[14], f[15], f[16], f[17], f[18], f[19], f[20], f[21], 
    f[22], f[23], f[24], f[25], f[26], f[29], f[30], f[31], f[32], f[33], 
    f[34], f[36], f[38], f[39], f[40], f[41], f[42], f[43], f[44], f[45], 
    f[50], f[51], f[53], f[54], f[55], f[56], f[58], f[59], f[64], f[66], 
    f[69], f[70], f[72], f[73], f[75], f[77], f[79], f[80], f[81]}, 
   {mono[1] + (2592*mono[Pi^2*G[{0}, x]])/23275 + 
     (101064*mono[Pi^2*G[{1}, x]])/162925 - (58731*mono[Pi^2*G[{1}, y]])/
      93100 + (12648*mono[Pi^2*G[{y^(-1)}, x]])/23275 + 
     (18972*mono[G[{0}, x]*G[{0, 1}, y]])/23275 - 
     (18972*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/23275 - 
     (18972*mono[G[{y}, x]*G[{0, 1}, y]])/23275 - 
     (11736*mono[G[{1}, y]*G[{1, 0}, x]])/4655 + 
     (23472*mono[G[{1}, y]*G[{1, 1}, x]])/4655 + 
     (10368*mono[G[{0}, x]*G[{1, 1}, y]])/23275 - 
     (96624*mono[G[{1}, x]*G[{1, 1}, y]])/23275 + 
     (37944*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/23275 + 
     (37944*mono[G[{y}, x]*G[{1, 1}, y]])/23275 + 
     (18972*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/23275 - 
     (37944*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/23275 + 
     (18972*mono[G[{1}, y]*G[{y, 0}, x]])/23275 - 
     (37944*mono[G[{1}, y]*G[{y, 1}, x]])/23275 + (333*mono[G[{0, 0, 1}, y]])/
      6650 - (180144*mono[G[{0, 1, 0}, x]])/162925 + 
     (360288*mono[G[{0, 1, 1}, x]])/162925 - (12699*mono[G[{0, 1, 1}, y]])/
      23275 + (130059*mono[G[{1, 0, 1}, y]])/46550 + 
     (9864*mono[G[{1, 1, 0}, x]])/3325 - (19728*mono[G[{1, 1, 1}, x]])/3325 + 
     (18972*mono[G[{y^(-1), 0, 0}, x]])/23275 - 
     (37944*mono[G[{y^(-1), 0, 1}, x]])/23275 - 
     (18972*mono[G[{y^(-1), 1, 0}, x]])/23275 + 
     (37944*mono[G[{y^(-1), 1, 1}, x]])/23275 - (18972*mono[G[{y, 1, 0}, x]])/
      23275 + (37944*mono[G[{y, 1, 1}, x]])/23275 - (96*mono[Log[mt2]])/475 + 
     (36*mono[G[{0}, x]*Log[mt2]])/475 - (72*mono[G[{1}, x]*Log[mt2]])/475 - 
     (72*mono[G[{1}, y]*Log[mt2]])/475 - (36*mono[Log[mt2]^2])/475 - 
     (421812*mono[Zeta[3]])/162925, (4*mono[Pi^4])/45 + 
     (7*mono[Pi^2*G[{1}, x]])/18 - (49*mono[Pi^2*G[{1}, y]])/96 + 
     mono[Pi^2*G[{0, 0}, x]]/3 + (2*mono[Pi^2*G[{0, 1}, x]])/3 + 
     (49*mono[G[{0, 0, 1}, y]])/48 + (7*mono[G[{0, 1, 0}, x]])/6 - 
     (7*mono[G[{0, 1, 1}, x]])/3 - (49*mono[G[{0, 1, 1}, y]])/24 + 
     (49*mono[G[{1, 0, 1}, y]])/48 + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]] + (7*mono[Zeta[3]])/6, 
    (-3*mono[Pi^4])/40 - mono[Pi^2*G[{0, 1}, y]]/2 + 
     mono[G[{0, 0, 0, 1}, y]] - 2*mono[G[{0, 0, 1, 1}, y]] + 
     mono[G[{0, 1, 0, 1}, y]], mono[Pi^2*G[{0}, x]]/3 + 
     (2*mono[Pi^2*G[{1}, x]])/3 - (7*mono[Pi^2*G[{1}, y]])/8 + 
     mono[G[{0, 0, 0}, x]] - 2*mono[G[{0, 0, 1}, x]] + 
     (7*mono[G[{0, 0, 1}, y]])/4 - (7*mono[G[{0, 1, 1}, y]])/2 + 
     (7*mono[G[{1, 0, 1}, y]])/4, (7*mono[Pi^2*G[{1}, y]])/8 + 
     mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]] - (7*mono[G[{0, 0, 1}, y]])/
      4 + (7*mono[G[{0, 1, 1}, y]])/2 - (7*mono[G[{1, 0, 1}, y]])/4, 
    (21*mono[Pi^4])/16 - (313*mono[Pi^2*G[{0}, x]])/72 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{0}, x]])/3 - (1139*mono[Pi^2*G[{1}, x]])/84 + 
     (4*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/3 + mono[Pi^2*G[{0}, x]*G[{1}, x]]/
      6 - mono[Pi^2*G[{1}, x]^2]/3 + (32503*mono[Pi^2*G[{1}, y]])/1536 + 
     (8*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/3 - 
     4*mono[Pi^2*G[{0}, x]*G[{1}, y]] - (79*mono[Pi^2*G[{1}, x]*G[{1}, y]])/
      12 + (5*mono[Pi^2*G[{1}, y]^2])/3 - 
     (9*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/2 + 
     (53*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/24 + 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/8 - 
     (5*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/6 - 
     (13*mono[Pi^2*G[{1}, x]*G[{x}, y]])/24 - (353*mono[Pi^2*G[{y^(-1)}, x]])/
      12 + (2*mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]])/3 - 
     (25*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/24 + 
     (7*mono[Pi^2*G[{1}, y]*G[{y}, x]])/24 + (32*mono[Pi^2*G[{-1, -1}, x]])/
      3 - 2*mono[Pi^2*G[{-1, 0}, x]] + (4*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     (65*mono[Pi^2*G[{0, -1}, x]])/6 - (73*mono[Pi^2*G[{0, 1}, x]])/24 + 
     (113*mono[Pi^2*G[{0, 1}, y]])/24 - (353*mono[G[{0}, x]*G[{0, 1}, y]])/
      8 + mono[G[{0}, x]^2*G[{0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]] + 
     (353*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/8 - 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     (353*mono[G[{y}, x]*G[{0, 1}, y]])/8 - 
     mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]] - 
     3*mono[G[{0, 0}, x]*G[{0, 1}, y]] + (2*mono[Pi^2*G[{0, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{0, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{0, x^(-1)}, y]] - 
     (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + 
     3*mono[G[{0, 1}, y]*G[{0, y}, x]] + (4*mono[Pi^2*G[{1, -1}, x]])/3 + 
     (7*mono[Pi^2*G[{1, 0}, x]])/6 + (1187*mono[G[{1}, y]*G[{1, 0}, x]])/12 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, y]^2*G[{1, 0}, x]] + (13*mono[G[{0, 1}, y]*G[{1, 0}, x]])/
      2 - mono[G[{0, x^(-1)}, y]*G[{1, 0}, x]] - 
     mono[G[{0, x}, y]*G[{1, 0}, x]] + (16*mono[Pi^2*G[{1, 1}, x]])/3 - 
     (1187*mono[G[{1}, y]*G[{1, 1}, x]])/6 + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     8*mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     8*mono[G[{1}, y]^2*G[{1, 1}, x]] + 
     2*mono[G[{0, x^(-1)}, y]*G[{1, 1}, x]] + 
     2*mono[G[{0, x}, y]*G[{1, 1}, x]] - (4*mono[Pi^2*G[{1, 1}, y]])/3 - 
     (16*mono[G[{0}, x]*G[{1, 1}, y]])/3 - 2*mono[G[{0}, x]^2*G[{1, 1}, y]] + 
     (1123*mono[G[{1}, x]*G[{1, 1}, y]])/6 + 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]] + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]] - 
     (353*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/4 + 
     2*mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     (353*mono[G[{y}, x]*G[{1, 1}, y]])/4 + 
     2*mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]] + 
     10*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 
     12*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     6*mono[G[{0, y}, x]*G[{1, 1}, y]] - 14*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (14*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + 7*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     14*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     7*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     14*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     11*mono[G[{1, 0}, x]*G[{1, x}, y]] + 
     22*mono[G[{1, 1}, x]*G[{1, x}, y]] + (13*mono[Pi^2*G[{1, y^(-1)}, x]])/
      3 - (13*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/2 + 
     13*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     (13*mono[G[{0, 1}, y]*G[{1, y}, x]])/2 + 
     13*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     6*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] + 
     12*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] + 
     6*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] + 
     12*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     6*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] - 
     12*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     6*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] - 
     12*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/8 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - 
     4*mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] + 
     (5*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/6 + 
     (5*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]])/4 - 
     (5*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]])/2 - 
     (5*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]])/4 + 
     (5*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]])/2 + 
     (27*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/4 - 
     (27*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/2 - 
     (7*mono[Pi^2*G[{x, 1}, y]])/24 + mono[G[{0, 0}, x]*G[{x, 1}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x, 1}, y]] - 4*mono[G[{1, 0}, x]*G[{x, 1}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x, 1}, y]] + (5*mono[Pi^2*G[{x, x^(-1)}, y]])/6 + 
     (5*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/4 - 
     (5*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]])/2 - 
     (5*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/4 + 
     (5*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]])/2 - 
     (5*mono[G[{1, 0}, x]*G[{x, x}, y]])/4 + 
     (5*mono[G[{1, 1}, x]*G[{x, x}, y]])/2 - 
     (5*mono[Pi^2*G[{y^(-1), -1}, x]])/6 - (5*mono[Pi^2*G[{y^(-1), 0}, x]])/
      24 - (353*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/8 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]^2*G[{y^(-1), 0}, x]] - 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]])/4 - 
     mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + (31*mono[Pi^2*G[{y^(-1), 1}, x]])/
      8 + (353*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/4 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     4*mono[G[{1}, y]^2*G[{y^(-1), 1}, x]] + 
     7*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     (5*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/6 + 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]])/4 - 
     (5*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]])/2 + 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]])/4 - 
     (5*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]])/2 + 
     (5*mono[Pi^2*G[{y, -1}, x]])/6 - (353*mono[G[{1}, y]*G[{y, 0}, x]])/8 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]^2*G[{y, 0}, x]] - (5*mono[G[{0, 1}, y]*G[{y, 0}, x]])/
      4 - mono[G[{1, 1}, y]*G[{y, 0}, x]] + (13*mono[Pi^2*G[{y, 1}, x]])/24 + 
     (353*mono[G[{1}, y]*G[{y, 1}, x]])/4 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{1}, y]^2*G[{y, 1}, x]] + 7*mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     (5*mono[Pi^2*G[{y, y^(-1)}, x]])/6 + 
     (5*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]])/4 - 
     (5*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]])/2 + 
     (5*mono[G[{0, 1}, y]*G[{y, y}, x]])/4 - 
     (5*mono[G[{1, 1}, y]*G[{y, y}, x]])/2 - 
     mono[G[{0}, x]*G[{-1, 0, 0}, x]] + 2*mono[G[{1}, x]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{1}, y]*G[{-1, 0, 0}, x]] - 
     (27*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/4 - 
     (5*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/4 + 
     2*mono[G[{0}, x]*G[{-1, 0, 1}, x]] - 
     4*mono[G[{1}, x]*G[{-1, 0, 1}, x]] - 
     8*mono[G[{1}, y]*G[{-1, 0, 1}, x]] + 
     (27*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/2 + 
     (5*mono[G[{x}, y]*G[{-1, 0, 1}, x]])/2 - 
     8*mono[G[{1}, y]*G[{0, 0, 0}, x]] + 
     (27*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/4 + 
     16*mono[G[{1}, y]*G[{0, 0, 1}, x]] - 
     (27*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/2 - 
     (5885*mono[G[{0, 0, 1}, y]])/256 - (17*mono[G[{0}, x]*G[{0, 0, 1}, y]])/
      4 - mono[G[{1}, x]*G[{0, 0, 1}, y]]/2 + 
     4*mono[G[{1}, y]*G[{0, 0, 1}, y]] + 
     (11*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]])/2 + 
     (11*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + (3821*mono[G[{0, 1, 0}, x]])/
      84 - 9*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     (15*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/4 - 
     (13*mono[G[{x}, y]*G[{0, 1, 0}, x]])/4 - (3821*mono[G[{0, 1, 1}, x]])/
      42 + 18*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     (15*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/2 + 
     (13*mono[G[{x}, y]*G[{0, 1, 1}, x]])/2 + (19703*mono[G[{0, 1, 1}, y]])/
      384 - mono[G[{0}, x]*G[{0, 1, 1}, y]] + 
     13*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 8*mono[G[{1}, y]*G[{0, 1, 1}, y]] - 
     (15*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/2 - 
     (15*mono[G[{y}, x]*G[{0, 1, 1}, y]])/2 + 
     mono[G[{0}, x]*G[{0, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{0, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{0, x, 1}, y]] - 2*mono[G[{1}, x]*G[{0, x, 1}, y]] - 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     3*mono[G[{1}, y]*G[{0, y, 0}, x]] + 6*mono[G[{1}, y]*G[{0, y, 1}, x]] - 
     mono[G[{0}, x]*G[{1, 0, 0}, x]] + 2*mono[G[{1}, x]*G[{1, 0, 0}, x]] - 
     mono[G[{1}, y]*G[{1, 0, 0}, x]] - 
     (13*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/4 - 
     (9*mono[G[{x}, y]*G[{1, 0, 0}, x]])/4 + 
     2*mono[G[{0}, x]*G[{1, 0, 1}, x]] - 4*mono[G[{1}, x]*G[{1, 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     (13*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/2 + 
     (9*mono[G[{x}, y]*G[{1, 0, 1}, x]])/2 - (109559*mono[G[{1, 0, 1}, y]])/
      768 + mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     13*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 8*mono[G[{1}, y]*G[{1, 0, 1}, y]] - 
     (15*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/2 - 
     (15*mono[G[{y}, x]*G[{1, 0, 1}, y]])/2 - (417*mono[G[{1, 1, 0}, x]])/4 + 
     4*mono[G[{0}, x]*G[{1, 1, 0}, x]] - 8*mono[G[{1}, x]*G[{1, 1, 0}, x]] - 
     7*mono[G[{1}, y]*G[{1, 1, 0}, x]] - mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/
      2 + (15*mono[G[{x}, y]*G[{1, 1, 0}, x]])/2 + 
     (417*mono[G[{1, 1, 1}, x]])/2 - 8*mono[G[{0}, x]*G[{1, 1, 1}, x]] + 
     16*mono[G[{1}, x]*G[{1, 1, 1}, x]] + 
     14*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     15*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 8*mono[G[{0}, x]*G[{1, 1, 1}, y]] + 
     16*mono[G[{1}, y]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     7*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     14*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     11*mono[G[{0}, x]*G[{1, x, 1}, y]] - 
     22*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     (13*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/2 - 
     13*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     (13*mono[G[{1}, y]*G[{1, y, 0}, x]])/2 - 
     13*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     3*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     6*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     (5*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]])/4 - 
     (5*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]])/2 - 
     (27*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/4 + 
     (27*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/2 + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     3*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 6*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     (5*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/4 - 
     (5*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]])/2 + 
     (5*mono[G[{0}, x]*G[{x, x, 1}, y]])/4 - 
     (5*mono[G[{1}, x]*G[{x, x, 1}, y]])/2 - (353*mono[G[{y^(-1), 0, 0}, x]])/
      8 + mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]] - 
     5*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] + 
     (353*mono[G[{y^(-1), 0, 1}, x]])/4 - 
     2*mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]] + 
     4*mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]] + 
     10*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     (353*mono[G[{y^(-1), 1, 0}, x]])/8 - 
     mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]] + 
     (21*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]])/2 - 
     (353*mono[G[{y^(-1), 1, 1}, x]])/4 + 
     2*mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]] - 
     21*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     (5*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]])/2 - 
     (5*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]])/2 - 
     3*mono[G[{1}, y]*G[{y, 0, 0}, x]] + 6*mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     (353*mono[G[{y, 1, 0}, x]])/8 - mono[G[{0}, x]*G[{y, 1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{y, 1, 0}, x]] + (21*mono[G[{1}, y]*G[{y, 1, 0}, x]])/
      2 - (353*mono[G[{y, 1, 1}, x]])/4 + 2*mono[G[{0}, x]*G[{y, 1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{y, 1, 1}, x]] - 21*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     (5*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]])/2 - 
     (5*mono[G[{1}, y]*G[{y, y, 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y, y, 1}, x]])/2 + 16*mono[G[{-1, -1, 0, 0}, x]] - 
     32*mono[G[{-1, -1, 0, 1}, x]] - 3*mono[G[{-1, 0, 0, 0}, x]] + 
     6*mono[G[{-1, 0, 0, 1}, x]] - 12*mono[G[{-1, 0, 1, 0}, x]] + 
     24*mono[G[{-1, 0, 1, 1}, x]] + 2*mono[G[{-1, 1, 0, 0}, x]] - 
     4*mono[G[{-1, 1, 0, 1}, x]] - (65*mono[G[{0, -1, 0, 0}, x]])/4 + 
     (65*mono[G[{0, -1, 0, 1}, x]])/2 + (15*mono[G[{0, 0, 1, 0}, x]])/4 - 
     (15*mono[G[{0, 0, 1, 1}, x]])/2 + (3*mono[G[{0, 0, 1, 1}, y]])/2 - 
     (37*mono[G[{0, 1, 0, 0}, x]])/4 + (37*mono[G[{0, 1, 0, 1}, x]])/2 - 
     25*mono[G[{0, 1, 0, 1}, y]] + (39*mono[G[{0, 1, 1, 0}, x]])/2 - 
     39*mono[G[{0, 1, 1, 1}, x]] + 28*mono[G[{0, 1, 1, 1}, y]] - 
     mono[G[{0, x^(-1), 0, 1}, y]] + 2*mono[G[{0, x^(-1), 1, 1}, y]] - 
     mono[G[{0, x, 0, 1}, y]] + 2*mono[G[{0, x, 1, 1}, y]] - 
     mono[G[{0, y^(-1), 0, 0}, x]] + 2*mono[G[{0, y^(-1), 0, 1}, x]] + 
     mono[G[{0, y^(-1), 1, 0}, x]] - 2*mono[G[{0, y^(-1), 1, 1}, x]] + 
     3*mono[G[{0, y, 1, 0}, x]] - 6*mono[G[{0, y, 1, 1}, x]] + 
     2*mono[G[{1, -1, 0, 0}, x]] - 4*mono[G[{1, -1, 0, 1}, x]] + 
     5*mono[G[{1, 0, 0, 0}, x]] - 10*mono[G[{1, 0, 0, 1}, x]] - 
     5*mono[G[{1, 0, 0, 1}, y]] + mono[G[{1, 0, 1, 0}, x]]/2 - 
     mono[G[{1, 0, 1, 1}, x]] + 26*mono[G[{1, 0, 1, 1}, y]] - 
     10*mono[G[{1, 1, 0, 0}, x]] + 20*mono[G[{1, 1, 0, 1}, x]] + 
     32*mono[G[{1, 1, 0, 1}, y]] + 32*mono[G[{1, 1, 1, 0}, x]] - 
     64*mono[G[{1, 1, 1, 1}, x]] - 80*mono[G[{1, 1, 1, 1}, y]] - 
     7*mono[G[{1, x^(-1), 0, 1}, y]] + 14*mono[G[{1, x^(-1), 1, 1}, y]] - 
     11*mono[G[{1, x, 0, 1}, y]] + 22*mono[G[{1, x, 1, 1}, y]] + 
     (13*mono[G[{1, y^(-1), 0, 0}, x]])/2 - 
     13*mono[G[{1, y^(-1), 0, 1}, x]] - (13*mono[G[{1, y^(-1), 1, 0}, x]])/
      2 + 13*mono[G[{1, y^(-1), 1, 1}, x]] - (13*mono[G[{1, y, 1, 0}, x]])/
      2 + 13*mono[G[{1, y, 1, 1}, x]] + 
     12*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     24*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     12*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     24*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     12*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     24*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     24*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     48*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     12*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     24*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     12*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     24*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     12*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     24*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     24*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     48*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     12*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     24*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     12*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     24*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     12*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     24*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     24*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     48*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     12*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     24*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     12*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     24*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     12*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     24*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     24*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     48*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     (9*mono[G[{x^(-1), 0, 0, 1}, y]])/4 + mono[G[{x^(-1), 0, 1, 1}, y]] - 
     (13*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + 4*mono[G[{x^(-1), 1, 1, 1}, y]] - 
     (5*mono[G[{x^(-1), x^(-1), 0, 1}, y]])/4 + 
     (5*mono[G[{x^(-1), x^(-1), 1, 1}, y]])/2 + 
     (27*mono[G[{x^(-1), x, 0, 1}, y]])/4 - 
     (27*mono[G[{x^(-1), x, 1, 1}, y]])/2 - (17*mono[G[{x, 0, 0, 1}, y]])/4 + 
     mono[G[{x, 0, 1, 1}, y]] + (11*mono[G[{x, 1, 0, 1}, y]])/2 + 
     4*mono[G[{x, 1, 1, 1}, y]] - (5*mono[G[{x, x^(-1), 0, 1}, y]])/4 + 
     (5*mono[G[{x, x^(-1), 1, 1}, y]])/2 - (5*mono[G[{x, x, 0, 1}, y]])/4 + 
     (5*mono[G[{x, x, 1, 1}, y]])/2 - (5*mono[G[{y^(-1), -1, 0, 0}, x]])/4 + 
     (5*mono[G[{y^(-1), -1, 0, 1}, x]])/2 - 
     (15*mono[G[{y^(-1), 0, 0, 0}, x]])/4 + 
     (15*mono[G[{y^(-1), 0, 0, 1}, x]])/2 + 8*mono[G[{y^(-1), 0, 1, 0}, x]] - 
     16*mono[G[{y^(-1), 0, 1, 1}, x]] + (37*mono[G[{y^(-1), 1, 0, 0}, x]])/
      4 - (37*mono[G[{y^(-1), 1, 0, 1}, x]])/2 - 
     (27*mono[G[{y^(-1), 1, 1, 0}, x]])/2 + 
     27*mono[G[{y^(-1), 1, 1, 1}, x]] - 
     (5*mono[G[{y^(-1), y^(-1), 0, 0}, x]])/4 + 
     (5*mono[G[{y^(-1), y^(-1), 0, 1}, x]])/2 + 
     (5*mono[G[{y^(-1), y^(-1), 1, 0}, x]])/4 - 
     (5*mono[G[{y^(-1), y^(-1), 1, 1}, x]])/2 + 
     (5*mono[G[{y^(-1), y, 1, 0}, x]])/4 - (5*mono[G[{y^(-1), y, 1, 1}, x]])/
      2 + (5*mono[G[{y, -1, 0, 0}, x]])/4 - (5*mono[G[{y, -1, 0, 1}, x]])/2 + 
     3*mono[G[{y, 0, 1, 0}, x]] - 6*mono[G[{y, 0, 1, 1}, x]] + 
     (17*mono[G[{y, 1, 0, 0}, x]])/4 - (17*mono[G[{y, 1, 0, 1}, x]])/2 - 
     (27*mono[G[{y, 1, 1, 0}, x]])/2 + 27*mono[G[{y, 1, 1, 1}, x]] - 
     (5*mono[G[{y, y^(-1), 0, 0}, x]])/4 + (5*mono[G[{y, y^(-1), 0, 1}, x]])/
      2 + (5*mono[G[{y, y^(-1), 1, 0}, x]])/4 - 
     (5*mono[G[{y, y^(-1), 1, 1}, x]])/2 + (5*mono[G[{y, y, 1, 0}, x]])/4 - 
     (5*mono[G[{y, y, 1, 1}, x]])/2 - (8*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/
      3 + mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]] + 
     (16*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 - 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]] + 
     4*mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]] - 
     2*mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]] + 
     4*mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]] + (8*mono[G[{0, 1}, y]*Log[mt2]])/
      3 - mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]] + 
     (8*mono[G[{1, 0}, x]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]] - 
     (16*mono[G[{1, 1}, x]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]] - 
     (16*mono[G[{1, 1}, y]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]] - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2] + mono[G[{0, 1}, y]*Log[mt2]^2] + 
     mono[G[{1, 0}, x]*Log[mt2]^2] - 2*mono[G[{1, 1}, x]*Log[mt2]^2] - 
     2*mono[G[{1, 1}, y]*Log[mt2]^2] + (6479*mono[Zeta[3]])/56 + 
     8*mono[G[{-1}, x]*Zeta[3]] - 2*mono[G[{1}, x]*Zeta[3]] + 
     10*mono[G[{1}, y]*Zeta[3]] - 
     12*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     12*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     12*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     12*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] + 
     (3*mono[G[{x^(-1)}, y]*Zeta[3]])/4 - (35*mono[G[{y^(-1)}, x]*Zeta[3]])/
      4, (-3*mono[Pi^4])/40 + (7*mono[Pi^2*G[{0}, x]])/36 - 
     (5*mono[Pi^2*G[{1}, x]])/18 + (181*mono[Pi^2*G[{1}, y]])/256 + 
     mono[Pi^2*G[{0}, x]*G[{1}, y]]/2 + mono[Pi^2*G[{1}, x]*G[{1}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] + 
     mono[Pi^2*G[{y^(-1)}, x]]/2 + (4*mono[Pi^2*G[{0, -1}, x]])/3 + 
     mono[Pi^2*G[{0, 1}, x]]/3 + (3*mono[G[{0}, x]*G[{0, 1}, y]])/4 - 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/4 - (2*mono[Pi^2*G[{0, y^(-1)}, x]])/
      3 + mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     (3*mono[G[{1}, y]*G[{1, 0}, x]])/2 + mono[G[{0, 1}, y]*G[{1, 0}, x]] + 
     3*mono[G[{1}, y]*G[{1, 1}, x]] - mono[Pi^2*G[{1, 1}, y]]/6 - 
     3*mono[G[{1}, x]*G[{1, 1}, y]] + (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/
      2 + (3*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     2*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{1, y}, x]] + 2*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 + 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] - 
     (287*mono[G[{0, 0, 1}, y]])/384 - mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     (7*mono[G[{0, 1, 0}, x]])/6 + mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] + 
     (7*mono[G[{0, 1, 1}, x]])/3 - 2*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] + 
     (287*mono[G[{0, 1, 1}, y]])/192 + 2*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] + 
     (737*mono[G[{1, 0, 1}, y]])/384 - mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{1, 0, 1}, y]] + (3*mono[G[{1, 1, 0}, x]])/2 - 
     2*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] - 
     3*mono[G[{1, 1, 1}, x]] + 4*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     (3*mono[G[{y^(-1), 0, 0}, x]])/4 - (3*mono[G[{y^(-1), 0, 1}, x]])/2 - 
     (3*mono[G[{y^(-1), 1, 0}, x]])/4 + (3*mono[G[{y^(-1), 1, 1}, x]])/2 - 
     (3*mono[G[{y, 1, 0}, x]])/4 + (3*mono[G[{y, 1, 1}, x]])/2 + 
     2*mono[G[{0, -1, 0, 0}, x]] - 4*mono[G[{0, -1, 0, 1}, x]] - 
     mono[G[{0, 0, 1, 0}, x]] + 2*mono[G[{0, 0, 1, 1}, x]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] - 
     2*mono[G[{0, 1, 1, 0}, x]] + 4*mono[G[{0, 1, 1, 1}, x]] - 
     mono[G[{0, y^(-1), 0, 0}, x]] + 2*mono[G[{0, y^(-1), 0, 1}, x]] + 
     mono[G[{0, y^(-1), 1, 0}, x]] - 2*mono[G[{0, y^(-1), 1, 1}, x]] + 
     mono[G[{1, 0, 0, 1}, y]] + mono[G[{1, 0, 1, 0}, x]] - 
     2*mono[G[{1, 0, 1, 1}, x]] - 2*mono[G[{1, 0, 1, 1}, y]] - 
     mono[G[{1, 1, 0, 1}, y]] + mono[G[{1, y^(-1), 0, 0}, x]] - 
     2*mono[G[{1, y^(-1), 0, 1}, x]] - mono[G[{1, y^(-1), 1, 0}, x]] + 
     2*mono[G[{1, y^(-1), 1, 1}, x]] - mono[G[{1, y, 1, 0}, x]] + 
     2*mono[G[{1, y, 1, 1}, x]] - mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, 
       x]] + 2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] - (37*mono[Zeta[3]])/12 - 
     mono[G[{1}, y]*Zeta[3]] + mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], (-7*mono[Pi^4])/30 - 
     (4*mono[Pi^2*G[{-1}, x]*G[{0}, x]])/3 + mono[Pi^2*G[{0}, x]^2]/6 + 
     (1669*mono[Pi^2*G[{1}, x]])/112 + (8*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/
      3 + mono[Pi^2*G[{0}, x]*G[{1}, x]] - (8*mono[Pi^2*G[{1}, x]^2])/3 - 
     (5007*mono[Pi^2*G[{1}, y]])/256 + (16*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/
      3 - (4*mono[Pi^2*G[{0}, x]*G[{1}, y]])/3 + 
     (8*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 
     (8*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     (8*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 + (32*mono[Pi^2*G[{-1, -1}, x]])/
      3 + (4*mono[Pi^2*G[{-1, 0}, x]])/3 - (8*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     4*mono[Pi^2*G[{0, -1}, x]] - (5*mono[Pi^2*G[{0, 0}, x]])/3 - 
     (13*mono[Pi^2*G[{0, 1}, x]])/3 - (8*mono[Pi^2*G[{1, -1}, x]])/3 - 
     mono[Pi^2*G[{1, 0}, x]]/3 + (16*mono[Pi^2*G[{1, 1}, x]])/3 + 
     (8*mono[Pi^2*G[{1, 1}, y]])/3 + 4*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 
     8*mono[G[{0, 1}, x]*G[{1, 1}, y]] - (8*mono[Pi^2*G[{1, x^(-1)}, y]])/3 - 
     4*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] + 
     8*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] - 
     8*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     4*mono[G[{1, 0}, x]*G[{1, x}, y]] + 8*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     2*mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     8*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (8*mono[Pi^2*G[{x, 1}, y]])/3 - 
     2*mono[G[{0, 0}, x]*G[{x, 1}, y]] + 4*mono[G[{0, 1}, x]*G[{x, 1}, y]] + 
     (8*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     4*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     8*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     4*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0}, x]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{1}, x]*G[{-1, 0, 0}, x]] + 
     8*mono[G[{1}, y]*G[{-1, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     4*mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{0}, x]*G[{-1, 0, 1}, x]] - 
     8*mono[G[{1}, x]*G[{-1, 0, 1}, x]] - 
     16*mono[G[{1}, y]*G[{-1, 0, 1}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     8*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - mono[G[{0}, x]*G[{0, 0, 0}, x]] + 
     2*mono[G[{1}, x]*G[{0, 0, 0}, x]] - 4*mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     2*mono[G[{0}, x]*G[{0, 0, 1}, x]] - 4*mono[G[{1}, x]*G[{0, 0, 1}, x]] + 
     8*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + (5007*mono[G[{0, 0, 1}, y]])/
      128 + (5007*mono[G[{0, 1, 0}, x]])/112 + 
     2*mono[G[{0}, x]*G[{0, 1, 0}, x]] - 4*mono[G[{1}, x]*G[{0, 1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{x}, y]*G[{0, 1, 0}, x]] - (5007*mono[G[{0, 1, 1}, x]])/56 - 
     4*mono[G[{0}, x]*G[{0, 1, 1}, x]] + 8*mono[G[{1}, x]*G[{0, 1, 1}, x]] + 
     8*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     16*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     8*mono[G[{x}, y]*G[{0, 1, 1}, x]] - (5007*mono[G[{0, 1, 1}, y]])/64 + 
     2*mono[G[{0}, x]*G[{1, 0, 0}, x]] - 4*mono[G[{1}, x]*G[{1, 0, 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     2*mono[G[{x}, y]*G[{1, 0, 0}, x]] - 4*mono[G[{0}, x]*G[{1, 0, 1}, x]] + 
     8*mono[G[{1}, x]*G[{1, 0, 1}, x]] - 8*mono[G[{1}, y]*G[{1, 0, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     4*mono[G[{x}, y]*G[{1, 0, 1}, x]] + (5007*mono[G[{1, 0, 1}, y]])/128 - 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] + 
     8*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     4*mono[G[{0}, x]*G[{1, x, 1}, y]] - 8*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     4*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     8*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 0, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     8*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + 16*mono[G[{-1, -1, 0, 0}, x]] - 
     32*mono[G[{-1, -1, 0, 1}, x]] + 10*mono[G[{-1, 0, 0, 0}, x]] - 
     20*mono[G[{-1, 0, 0, 1}, x]] - 32*mono[G[{-1, 0, 1, 0}, x]] + 
     64*mono[G[{-1, 0, 1, 1}, x]] - 4*mono[G[{-1, 1, 0, 0}, x]] + 
     8*mono[G[{-1, 1, 0, 1}, x]] - 6*mono[G[{0, -1, 0, 0}, x]] + 
     12*mono[G[{0, -1, 0, 1}, x]] - 14*mono[G[{0, 1, 0, 0}, x]] + 
     28*mono[G[{0, 1, 0, 1}, x]] + 24*mono[G[{0, 1, 1, 0}, x]] - 
     48*mono[G[{0, 1, 1, 1}, x]] - 4*mono[G[{1, -1, 0, 0}, x]] + 
     8*mono[G[{1, -1, 0, 1}, x]] - 6*mono[G[{1, 0, 0, 0}, x]] + 
     12*mono[G[{1, 0, 0, 1}, x]] + 8*mono[G[{1, 0, 1, 0}, x]] - 
     16*mono[G[{1, 0, 1, 1}, x]] + 8*mono[G[{1, 1, 0, 0}, x]] - 
     16*mono[G[{1, 1, 0, 1}, x]] + 4*mono[G[{1, x^(-1), 0, 1}, y]] - 
     8*mono[G[{1, x^(-1), 1, 1}, y]] - 4*mono[G[{1, x, 0, 1}, y]] + 
     8*mono[G[{1, x, 1, 1}, y]] - 6*mono[G[{x^(-1), 0, 0, 1}, y]] + 
     8*mono[G[{x^(-1), 0, 1, 1}, y]] + 4*mono[G[{x^(-1), x, 0, 1}, y]] - 
     8*mono[G[{x^(-1), x, 1, 1}, y]] + 6*mono[G[{x, 0, 0, 1}, y]] - 
     8*mono[G[{x, 0, 1, 1}, y]] - 4*mono[G[{x, x^(-1), 0, 1}, y]] + 
     8*mono[G[{x, x^(-1), 1, 1}, y]] + (16*mono[Pi^2*Log[mt2]])/9 - 
     (2*mono[Pi^2*G[{0}, x]*Log[mt2]])/3 + (4*mono[Pi^2*G[{1}, x]*Log[mt2]])/
      3 + (4*mono[Pi^2*G[{1}, y]*Log[mt2]])/3 + 
     (8*mono[G[{0, 0}, x]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]] - 
     (16*mono[G[{0, 1}, x]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]] + (2*mono[Pi^2*Log[mt2]^2])/3 + 
     mono[G[{0, 0}, x]*Log[mt2]^2] - 2*mono[G[{0, 1}, x]*Log[mt2]^2] + 
     (5007*mono[Zeta[3]])/112 - 4*mono[G[{1}, x]*Zeta[3]], 
    (-5*mono[Pi^2*G[{1}, y]])/32 + mono[G[{0, 1}, y]] + 
     (5*mono[G[{0, 0, 1}, y]])/16 - (5*mono[G[{0, 1, 1}, y]])/8 + 
     (5*mono[G[{1, 0, 1}, y]])/16, mono[G[{0}, x]] - 
     (867456*mono[Pi^2*G[{0}, x]])/2630075 - 2*mono[G[{1}, x]] - 
     (33365606*mono[Pi^2*G[{1}, x]])/55231575 + 
     (170975573*mono[Pi^2*G[{1}, y]])/63121800 - 
     (2969642*mono[Pi^2*G[{y^(-1)}, x]])/7890225 - 
     (1484821*mono[G[{0}, x]*G[{0, 1}, y]])/2630075 + 
     (1484821*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2630075 + 
     (1484821*mono[G[{y}, x]*G[{0, 1}, y]])/2630075 + 
     (1981858*mono[G[{1}, y]*G[{1, 0}, x]])/526015 - 
     (3963716*mono[G[{1}, y]*G[{1, 1}, x]])/526015 - 
     (3469824*mono[G[{0}, x]*G[{1, 1}, y]])/2630075 + 
     (12878932*mono[G[{1}, x]*G[{1, 1}, y]])/2630075 - 
     (2969642*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2630075 - 
     (2969642*mono[G[{y}, x]*G[{1, 1}, y]])/2630075 - 
     (1484821*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2630075 + 
     (2969642*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2630075 - 
     (1484821*mono[G[{1}, y]*G[{y, 0}, x]])/2630075 + 
     (2969642*mono[G[{1}, y]*G[{y, 1}, x]])/2630075 - 
     (4601913*mono[G[{0, 0, 1}, y]])/1502900 + 
     (60288192*mono[G[{0, 1, 0}, x]])/18410525 - 
     (120576384*mono[G[{0, 1, 1}, x]])/18410525 + 
     (39153039*mono[G[{0, 1, 1}, y]])/5260150 - 
     (78790199*mono[G[{1, 0, 1}, y]])/10520300 - 
     (1911302*mono[G[{1, 1, 0}, x]])/375725 + (3822604*mono[G[{1, 1, 1}, x]])/
      375725 - (1484821*mono[G[{y^(-1), 0, 0}, x]])/2630075 + 
     (2969642*mono[G[{y^(-1), 0, 1}, x]])/2630075 + 
     (1484821*mono[G[{y^(-1), 1, 0}, x]])/2630075 - 
     (2969642*mono[G[{y^(-1), 1, 1}, x]])/2630075 + 
     (1484821*mono[G[{y, 1, 0}, x]])/2630075 - 
     (2969642*mono[G[{y, 1, 1}, x]])/2630075 + (1728*mono[Log[mt2]])/53675 - 
     (648*mono[G[{0}, x]*Log[mt2]])/53675 + (1296*mono[G[{1}, x]*Log[mt2]])/
      53675 + (1296*mono[G[{1}, y]*Log[mt2]])/53675 + 
     (648*mono[Log[mt2]^2])/53675 + (107115091*mono[Zeta[3]])/18410525, 
    (-18450314*mono[Pi^2*G[{0}, x]])/7890225 + 
     (5408660891*mono[Pi^2*G[{1}, x]])/994168350 + 
     (10734184693*mono[Pi^2*G[{1}, y]])/284048100 + 
     (688622237*mono[Pi^2*G[{y^(-1)}, x]])/142024050 + 
     (688622237*mono[G[{0}, x]*G[{0, 1}, y]])/94682700 - 
     (688622237*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/94682700 - 
     (688622237*mono[G[{y}, x]*G[{0, 1}, y]])/94682700 + 
     (89896007*mono[G[{1}, y]*G[{1, 0}, x]])/9468270 - 
     (89896007*mono[G[{1}, y]*G[{1, 1}, x]])/4734135 - 
     (21093652*mono[G[{0}, x]*G[{1, 1}, y]])/2630075 - 
     (308936501*mono[G[{1}, x]*G[{1, 1}, y]])/23670675 + 
     (688622237*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/47341350 + 
     (688622237*mono[G[{y}, x]*G[{1, 1}, y]])/47341350 + 
     (688622237*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/94682700 - 
     (688622237*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/47341350 + 
     (688622237*mono[G[{1}, y]*G[{y, 0}, x]])/94682700 - 
     (688622237*mono[G[{1}, y]*G[{y, 1}, x]])/47341350 - 
     (68079593*mono[G[{0, 0, 1}, y]])/1127175 + 
     (438829266*mono[G[{0, 1, 0}, x]])/18410525 - 
     (877658532*mono[G[{0, 1, 1}, x]])/18410525 + 
     (1047956158*mono[G[{0, 1, 1}, y]])/7890225 - 
     (3309300409*mono[G[{1, 0, 1}, y]])/47341350 - 
     (64347853*mono[G[{1, 1, 0}, x]])/6763050 + 
     (64347853*mono[G[{1, 1, 1}, x]])/3381525 + 
     (688622237*mono[G[{y^(-1), 0, 0}, x]])/94682700 - 
     (688622237*mono[G[{y^(-1), 0, 1}, x]])/47341350 - 
     (688622237*mono[G[{y^(-1), 1, 0}, x]])/94682700 + 
     (688622237*mono[G[{y^(-1), 1, 1}, x]])/47341350 - 
     (688622237*mono[G[{y, 1, 0}, x]])/94682700 + 
     (688622237*mono[G[{y, 1, 1}, x]])/47341350 + (15744*mono[Log[mt2]])/
      53675 + (411688*mono[G[{0}, x]*Log[mt2]])/161025 - 
     (823376*mono[G[{1}, x]*Log[mt2]])/161025 + 
     (11808*mono[G[{1}, y]*Log[mt2]])/53675 + 
     2*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 2*mono[G[{0, 0}, x]*Log[mt2]] + 
     4*mono[G[{0, 1}, x]*Log[mt2]] + 4*mono[G[{1, 0}, x]*Log[mt2]] - 
     8*mono[G[{1, 1}, x]*Log[mt2]] + (5904*mono[Log[mt2]^2])/53675 + 
     mono[G[{0}, x]*Log[mt2]^2] - 2*mono[G[{1}, x]*Log[mt2]^2] + 
     (16299782773*mono[Zeta[3]])/662778900, (7*mono[Pi^4])/72 + 
     (233*mono[Pi^2*G[{1}, x]])/128 - (4893*mono[Pi^2*G[{1}, y]])/2048 + 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/3 + mono[Pi^2*G[{-1}, x]*G[{x}, y]]/
      3 + (2*mono[Pi^2*G[{1}, x]*G[{x}, y]])/3 - 
     (4*mono[Pi^2*G[{-1, -1}, x]])/3 + (2*mono[Pi^2*G[{-1, 0}, x]])/3 - 
     (2*mono[Pi^2*G[{-1, 1}, x]])/3 + mono[Pi^2*G[{0, -1}, x]] + 
     mono[Pi^2*G[{0, 0}, x]]/6 + (13*mono[Pi^2*G[{0, 1}, x]])/6 - 
     (2*mono[Pi^2*G[{1, -1}, x]])/3 + mono[Pi^2*G[{1, 0}, x]]/2 - 
     mono[Pi^2*G[{1, 1}, x]]/3 + mono[Pi^2*G[{x^(-1), 1}, y]]/3 - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - mono[Pi^2*G[{x, 1}, y]]/3 - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + (4893*mono[G[{0, 0, 1}, y]])/
      1024 + (699*mono[G[{0, 1, 0}, x]])/128 + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]]/2 - (699*mono[G[{0, 1, 1}, x]])/64 - 
     mono[G[{x}, y]*G[{0, 1, 1}, x]] - (4893*mono[G[{0, 1, 1}, y]])/512 + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/2 - mono[G[{x}, y]*G[{1, 0, 1}, x]] + 
     (4893*mono[G[{1, 0, 1}, y]])/1024 + mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/
      2 - mono[G[{x}, y]*G[{1, 1, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - mono[G[{0}, x]*G[{x, 0, 1}, y]]/
      2 + mono[G[{1}, x]*G[{x, 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 2*mono[G[{-1, -1, 0, 0}, x]] + 
     4*mono[G[{-1, -1, 0, 1}, x]] + 2*mono[G[{-1, 0, 0, 0}, x]] - 
     4*mono[G[{-1, 0, 0, 1}, x]] - mono[G[{-1, 0, 1, 0}, x]] + 
     2*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, 1, 0, 0}, x]] + 
     2*mono[G[{-1, 1, 0, 1}, x]] + (3*mono[G[{0, -1, 0, 0}, x]])/2 - 
     3*mono[G[{0, -1, 0, 1}, x]] + (5*mono[G[{0, 0, 1, 0}, x]])/2 - 
     5*mono[G[{0, 0, 1, 1}, x]] + 2*mono[G[{0, 1, 0, 0}, x]] - 
     4*mono[G[{0, 1, 0, 1}, x]] - (5*mono[G[{0, 1, 1, 0}, x]])/2 + 
     5*mono[G[{0, 1, 1, 1}, x]] - mono[G[{1, -1, 0, 0}, x]] + 
     2*mono[G[{1, -1, 0, 1}, x]] + (3*mono[G[{1, 0, 0, 0}, x]])/2 - 
     3*mono[G[{1, 0, 0, 1}, x]] - (3*mono[G[{1, 0, 1, 0}, x]])/2 + 
     3*mono[G[{1, 0, 1, 1}, x]] - mono[G[{1, 1, 0, 0}, x]]/2 + 
     mono[G[{1, 1, 0, 1}, x]] - mono[G[{x^(-1), 0, 0, 1}, y]] + 
     mono[G[{x^(-1), 0, 1, 1}, y]] + (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 - 
     mono[G[{x^(-1), x, 0, 1}, y]]/2 + mono[G[{x^(-1), x, 1, 1}, y]] + 
     mono[G[{x, 0, 0, 1}, y]] - mono[G[{x, 0, 1, 1}, y]] - 
     (3*mono[G[{x, 1, 0, 1}, y]])/2 + mono[G[{x, x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x, x^(-1), 1, 1}, y]] + (699*mono[Zeta[3]])/128 - 
     2*mono[G[{-1}, x]*Zeta[3]] + mono[G[{0}, x]*Zeta[3]] - 
     2*mono[G[{1}, x]*Zeta[3]] + mono[G[{x^(-1)}, y]*Zeta[3]], 
    (2*mono[Pi^2*G[{-1}, x]])/3 - mono[Pi^2*G[{0}, x]]/12 - 
     mono[Pi^2*G[{1}, x]]/168 + mono[Pi^2*G[{1}, y]]/128 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - (33*mono[G[{0, 0, 1}, y]])/64 - 
     (29*mono[G[{0, 1, 0}, x]])/56 + (29*mono[G[{0, 1, 1}, x]])/28 + 
     (33*mono[G[{0, 1, 1}, y]])/32 - mono[G[{1, 0, 1}, y]]/64 - 
     mono[G[{y^(-1), 0, 0}, x]]/2 + mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]]/2 - mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]]/2 + mono[G[{y, 1, 1}, x]] + (27*mono[Zeta[3]])/56, 
    mono[Pi^2*G[{0}, x]]/6 + mono[Pi^2*G[{1}, x]] - 
     (7*mono[Pi^2*G[{1}, y]])/16 + (7*mono[G[{0, 0, 1}, y]])/8 - 
     (7*mono[G[{0, 1, 1}, y]])/4 + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] + (7*mono[G[{1, 0, 1}, y]])/8 - 2*mono[Zeta[3]], 
    (-5*mono[Pi^2*G[{1}, y]])/32 + mono[G[{1, 0}, x]] - 
     2*mono[G[{1, 1}, x]] + (5*mono[G[{0, 0, 1}, y]])/16 - 
     (5*mono[G[{0, 1, 1}, y]])/8 + (5*mono[G[{1, 0, 1}, y]])/16, 
    (9*mono[Pi^4])/80 + (113*mono[Pi^2*G[{1}, x]])/21 - 
     (113*mono[Pi^2*G[{1}, y]])/16 + mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/4 + 
     (7*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (3*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      4 - (13*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/12 + 
     (5*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 - 
     (2*mono[Pi^2*G[{-1, y^(-1)}, x]])/3 + mono[Pi^2*G[{0, -1}, x]]/3 + 
     (3*mono[Pi^2*G[{0, 1}, x]])/4 + (7*mono[Pi^2*G[{0, 1}, y]])/6 + 
     mono[G[{-1, 0}, x]*G[{0, 1}, y]] + 
     mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{-1, y}, x]*G[{0, 1}, y]] - mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 + 
     mono[Pi^2*G[{0, y^(-1)}, x]] - (3*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]])/
      2 + mono[G[{0, 1}, y]*G[{0, y}, x]]/2 + 
     2*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     2*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{-1, y}, x]*G[{1, 1}, y]] - 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     mono[G[{0, y}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{1, x}, y]] - 2*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     (4*mono[Pi^2*G[{1, y^(-1)}, x]])/3 + 
     2*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     4*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{1, y}, x]] + 4*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      3 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (5*mono[Pi^2*G[{x, 1}, y]])/12 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]]/2 - mono[G[{0, 1}, x]*G[{x, 1}, y]] - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]]/3 + 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 - mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 - 2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (7*mono[Pi^2*G[{y^(-1), 1}, x]])/12 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (3*mono[Pi^2*G[{y, 1}, x]])/4 - 4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{-1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{-1, y, 1}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + (113*mono[G[{0, 0, 1}, y]])/8 - 
     mono[G[{-1}, x]*G[{0, 0, 1}, y]] - mono[G[{0}, x]*G[{0, 0, 1}, y]]/2 - 
     2*mono[G[{1}, x]*G[{0, 0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/
      2 + (3*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + (113*mono[G[{0, 1, 0}, x]])/
      7 + mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - 
     mono[G[{x}, y]*G[{0, 1, 0}, x]] - (226*mono[G[{0, 1, 1}, x]])/7 - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - (113*mono[G[{0, 1, 1}, y]])/4 + 
     2*mono[G[{-1}, x]*G[{0, 1, 1}, y]] + 2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 
     4*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + (113*mono[G[{1, 0, 1}, y]])/8 + 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{1, x, 1}, y]] + 2*mono[G[{1}, x]*G[{1, x, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, y, 0}, x]] - 4*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + mono[G[{-1, 0, 1, 0}, x]] - 
     2*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, y^(-1), 0, 0}, x]] + 
     2*mono[G[{-1, y^(-1), 0, 1}, x]] + mono[G[{-1, y^(-1), 1, 0}, x]] - 
     2*mono[G[{-1, y^(-1), 1, 1}, x]] - mono[G[{-1, y, 1, 0}, x]] + 
     2*mono[G[{-1, y, 1, 1}, x]] + mono[G[{0, -1, 0, 0}, x]]/2 - 
     mono[G[{0, -1, 0, 1}, x]] - (3*mono[G[{0, 0, 1, 0}, x]])/2 + 
     3*mono[G[{0, 0, 1, 1}, x]] - mono[G[{0, 0, 1, 1}, y]] - 
     (7*mono[G[{0, 1, 0, 1}, y]])/2 + 2*mono[G[{0, 1, 1, 0}, x]] - 
     4*mono[G[{0, 1, 1, 1}, x]] + 8*mono[G[{0, 1, 1, 1}, y]] + 
     (3*mono[G[{0, y^(-1), 0, 0}, x]])/2 - 3*mono[G[{0, y^(-1), 0, 1}, x]] - 
     (3*mono[G[{0, y^(-1), 1, 0}, x]])/2 + 3*mono[G[{0, y^(-1), 1, 1}, x]] + 
     mono[G[{0, y, 1, 0}, x]]/2 - mono[G[{0, y, 1, 1}, x]] - 
     mono[G[{1, 0, 0, 1}, y]] + 2*mono[G[{1, 0, 1, 0}, x]] - 
     4*mono[G[{1, 0, 1, 1}, x]] + 2*mono[G[{1, 0, 1, 1}, y]] - 
     mono[G[{1, x^(-1), 0, 1}, y]] + 2*mono[G[{1, x^(-1), 1, 1}, y]] + 
     mono[G[{1, x, 0, 1}, y]] - 2*mono[G[{1, x, 1, 1}, y]] - 
     2*mono[G[{1, y^(-1), 0, 0}, x]] + 4*mono[G[{1, y^(-1), 0, 1}, x]] + 
     2*mono[G[{1, y^(-1), 1, 0}, x]] - 4*mono[G[{1, y^(-1), 1, 1}, x]] - 
     2*mono[G[{1, y, 1, 0}, x]] + 4*mono[G[{1, y, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]] - 3*mono[G[{x^(-1), 0, 1, 1}, y]] - 
     2*mono[G[{x^(-1), 1, 0, 1}, y]] + 8*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x, 1, 1}, y]] - mono[G[{x, 0, 0, 1}, y]] + 
     3*mono[G[{x, 0, 1, 1}, y]] + 2*mono[G[{x, 1, 0, 1}, y]] - 
     8*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x, x^(-1), 1, 1}, y]] - mono[G[{x, x, 0, 1}, y]]/2 + 
     mono[G[{x, x, 1, 1}, y]] - mono[G[{y^(-1), -1, 0, 0}, x]]/2 + 
     mono[G[{y^(-1), -1, 0, 1}, x]] + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 - 
     3*mono[G[{y^(-1), 0, 0, 1}, x]] - (3*mono[G[{y^(-1), 0, 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 1, 1}, x]] - 2*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     4*mono[G[{y^(-1), 1, 0, 1}, x]] + 2*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     4*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] - mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 + mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]]/
      2 - mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]]/2 - 
     mono[G[{y, 0, 1, 1}, x]] - 2*mono[G[{y, 1, 1, 0}, x]] + 
     4*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] + (113*mono[Zeta[3]])/7 - 
     (5*mono[G[{x^(-1)}, y]*Zeta[3]])/2 + (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, 
    -mono[Pi^2*G[{0}, x]]/8 - (391*mono[Pi^2*G[{1}, x]])/336 + 
     (215*mono[Pi^2*G[{1}, y]])/128 - mono[Pi^2*G[{y^(-1)}, x]] - 
     (3*mono[G[{0}, x]*G[{0, 1}, y]])/2 + 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2 + 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/2 + (7*mono[G[{1}, y]*G[{1, 0}, x]])/
      2 - 7*mono[G[{1}, y]*G[{1, 1}, x]] + 6*mono[G[{1}, x]*G[{1, 1}, y]] - 
     3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 3*mono[G[{y}, x]*G[{1, 1}, y]] - 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2 + 
     3*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - (3*mono[G[{1}, y]*G[{y, 0}, x]])/
      2 + 3*mono[G[{1}, y]*G[{y, 1}, x]] - (135*mono[G[{0, 0, 1}, y]])/64 + 
     (29*mono[G[{0, 1, 0}, x]])/112 - (29*mono[G[{0, 1, 1}, x]])/56 + 
     (135*mono[G[{0, 1, 1}, y]])/32 - (407*mono[G[{1, 0, 1}, y]])/64 - 
     4*mono[G[{1, 1, 0}, x]] + 8*mono[G[{1, 1, 1}, x]] + 
     mono[G[{1, 1, 1}, y]] - (3*mono[G[{y^(-1), 0, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 1}, x]] + (3*mono[G[{y^(-1), 1, 0}, x]])/2 - 
     3*mono[G[{y^(-1), 1, 1}, x]] + (3*mono[G[{y, 1, 0}, x]])/2 - 
     3*mono[G[{y, 1, 1}, x]] + (281*mono[Zeta[3]])/112, mono[G[{1, 1}, y]], 
    mono[Pi^2*G[{0}, x]]/12 + mono[Pi^2*G[{1}, x]] - 
     (375*mono[Pi^2*G[{1}, y]])/256 + (7*mono[Pi^2*G[{y^(-1)}, x]])/6 + 
     (5*mono[G[{0}, x]*G[{0, 1}, y]])/4 + mono[G[{1}, x]*G[{0, 1}, y]] - 
     (7*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (7*mono[G[{y}, x]*G[{0, 1}, y]])/4 - (7*mono[G[{1}, y]*G[{1, 0}, x]])/
      2 + 7*mono[G[{1}, y]*G[{1, 1}, x]] - 7*mono[G[{1}, x]*G[{1, 1}, y]] + 
     (7*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 + 
     (7*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     (7*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (7*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (7*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (7*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + (375*mono[G[{0, 0, 1}, y]])/128 - (311*mono[G[{0, 1, 1}, y]])/64 + 
     (631*mono[G[{1, 0, 1}, y]])/128 + (7*mono[G[{1, 1, 0}, x]])/2 - 
     7*mono[G[{1, 1, 1}, x]] + (7*mono[G[{y^(-1), 0, 0}, x]])/4 - 
     (7*mono[G[{y^(-1), 0, 1}, x]])/2 - (7*mono[G[{y^(-1), 1, 0}, x]])/4 + 
     (7*mono[G[{y^(-1), 1, 1}, x]])/2 - (7*mono[G[{y, 1, 0}, x]])/4 + 
     (7*mono[G[{y, 1, 1}, x]])/2 - (11*mono[Zeta[3]])/4, 
    (-3*mono[Pi^4])/640 + (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/96 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/48 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/192 + 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/64 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/48 - (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      192 - (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/192 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/192 + mono[Pi^2*G[{0, -1}, x]]/48 - 
     (7*mono[Pi^2*G[{0, 1}, x]])/192 - (17*mono[Pi^2*G[{0, 1}, y]])/192 + 
     mono[Pi^2*G[{0, y^(-1)}, x]]/12 - mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]]/
      8 - (3*mono[G[{0, 1}, y]*G[{1, 0}, x]])/16 - 
     mono[G[{0, 1}, x]*G[{1, 1}, y]]/4 + mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]]/
      4 + mono[G[{1, 0}, x]*G[{1, 1}, y]]/4 + mono[G[{1, 1}, x]*G[{1, 1}, y]]/
      4 - mono[Pi^2*G[{1, y^(-1)}, x]]/8 + 
     (3*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/16 - 
     (3*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]])/8 + 
     (3*mono[G[{0, 1}, y]*G[{1, y}, x]])/16 - 
     (3*mono[G[{1, 1}, y]*G[{1, y}, x]])/8 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/16 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/8 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/16 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/8 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/16 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/8 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/16 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/8 + 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/192 - 
     mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/48 - 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/32 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]]/16 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/32 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]]/16 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/32 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/16 + (11*mono[Pi^2*G[{x, 1}, y]])/
      192 - mono[Pi^2*G[{x, x^(-1)}, y]]/48 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/32 + 
     mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]]/16 + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/32 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]]/16 + 
     mono[G[{1, 0}, x]*G[{x, x}, y]]/32 - mono[G[{1, 1}, x]*G[{x, x}, y]]/
      16 + mono[Pi^2*G[{y^(-1), -1}, x]]/48 + mono[Pi^2*G[{y^(-1), 0}, x]]/
      192 + mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/32 - 
     mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]]/8 - 
     (3*mono[Pi^2*G[{y^(-1), 1}, x]])/64 + 
     mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]]/8 + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/48 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/32 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]]/16 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/32 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]]/16 - mono[Pi^2*G[{y, -1}, x]]/48 + 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/32 - mono[G[{1, 1}, y]*G[{y, 0}, x]]/8 + 
     (7*mono[Pi^2*G[{y, 1}, x]])/192 + mono[G[{1, 1}, y]*G[{y, 1}, x]]/8 + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/48 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      32 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]]/16 - 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/32 + mono[G[{1, 1}, y]*G[{y, y}, x]]/
      16 - mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/32 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/32 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/16 - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]]/16 - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/32 + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/16 + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]]/32 + (3*mono[G[{1}, x]*G[{0, 0, 1}, y]])/
      16 - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/16 - 
     mono[G[{y}, x]*G[{0, 0, 1}, y]]/16 - mono[G[{1}, y]*G[{0, 1, 0}, x]]/8 + 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/32 + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]]/32 + mono[G[{1}, y]*G[{0, 1, 1}, x]]/4 - 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/16 - 
     mono[G[{x}, y]*G[{0, 1, 1}, x]]/16 - mono[G[{0}, x]*G[{0, 1, 1}, y]]/8 - 
     (3*mono[G[{1}, x]*G[{0, 1, 1}, y]])/8 + 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/16 + 
     (3*mono[G[{y}, x]*G[{0, 1, 1}, y]])/16 + 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]]/8 - 
     mono[G[{1}, y]*G[{0, y^(-1), 1}, x]]/4 + 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/32 + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/32 - 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/16 - 
     mono[G[{x}, y]*G[{1, 0, 1}, x]]/16 - (3*mono[G[{1}, x]*G[{1, 0, 1}, y]])/
      8 + (3*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/16 + 
     (3*mono[G[{y}, x]*G[{1, 0, 1}, y]])/16 + 
     (3*mono[G[{1}, y]*G[{1, 1, 0}, x]])/8 - 
     (3*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/16 - 
     (3*mono[G[{x}, y]*G[{1, 1, 0}, x]])/16 - 
     (3*mono[G[{1}, y]*G[{1, 1, 1}, x]])/4 + 
     (3*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/8 + 
     (3*mono[G[{x}, y]*G[{1, 1, 1}, x]])/8 + 
     mono[G[{1}, x]*G[{1, 1, 1}, y]] - mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]]/
      2 - mono[G[{y}, x]*G[{1, 1, 1}, y]]/2 - 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/16 + 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]])/8 - 
     (3*mono[G[{1}, y]*G[{1, y, 0}, x]])/16 + 
     (3*mono[G[{1}, y]*G[{1, y, 1}, x]])/8 + 
     mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]]/8 - 
     mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]]/4 - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/32 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]]/16 - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/32 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/16 + 
     mono[G[{0}, x]*G[{x, 1, 1}, y]]/8 - mono[G[{1}, x]*G[{x, 1, 1}, y]]/4 - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/32 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]]/16 - 
     mono[G[{0}, x]*G[{x, x, 1}, y]]/32 + mono[G[{1}, x]*G[{x, x, 1}, y]]/
      16 - mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]]/16 + 
     mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]]/8 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/32 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]]/16 + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/32 - 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]]/16 - 
     mono[G[{1}, y]*G[{y, 1, 0}, x]]/16 + mono[G[{1}, y]*G[{y, 1, 1}, x]]/8 + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/32 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]]/16 + 
     mono[G[{1}, y]*G[{y, y, 0}, x]]/32 - mono[G[{1}, y]*G[{y, y, 1}, x]]/
      16 + mono[G[{0, -1, 0, 0}, x]]/32 - mono[G[{0, -1, 0, 1}, x]]/16 + 
     mono[G[{0, 0, 1, 0}, x]]/32 - mono[G[{0, 0, 1, 1}, x]]/16 + 
     mono[G[{0, 0, 1, 1}, y]]/16 + mono[G[{0, 1, 0, 0}, x]]/32 - 
     mono[G[{0, 1, 0, 1}, x]]/16 + mono[G[{0, 1, 0, 1}, y]]/4 - 
     (3*mono[G[{0, 1, 1, 0}, x]])/16 + (3*mono[G[{0, 1, 1, 1}, x]])/8 - 
     mono[G[{0, 1, 1, 1}, y]]/2 + mono[G[{0, y^(-1), 0, 0}, x]]/8 - 
     mono[G[{0, y^(-1), 0, 1}, x]]/4 - mono[G[{0, y^(-1), 1, 0}, x]]/8 + 
     mono[G[{0, y^(-1), 1, 1}, x]]/4 - (3*mono[G[{1, 0, 1, 0}, x]])/16 + 
     (3*mono[G[{1, 0, 1, 1}, x]])/8 - (3*mono[G[{1, y^(-1), 0, 0}, x]])/16 + 
     (3*mono[G[{1, y^(-1), 0, 1}, x]])/8 + (3*mono[G[{1, y^(-1), 1, 0}, x]])/
      16 - (3*mono[G[{1, y^(-1), 1, 1}, x]])/8 + (3*mono[G[{1, y, 1, 0}, x]])/
      16 - (3*mono[G[{1, y, 1, 1}, x]])/8 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/8 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/8 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/8 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]]/4 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]]/2 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/8 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/8 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/8 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]]/4 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]]/2 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/8 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/8 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/8 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]]/4 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]]/2 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/8 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/8 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/8 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]]/4 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]]/2 + 
     mono[G[{x^(-1), 0, 0, 1}, y]]/32 - mono[G[{x^(-1), 0, 1, 1}, y]]/8 - 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/16 + mono[G[{x^(-1), 1, 1, 1}, y]]/2 + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/32 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]]/16 + mono[G[{x^(-1), x, 0, 1}, y]]/
      32 - mono[G[{x^(-1), x, 1, 1}, y]]/16 + mono[G[{x, 0, 0, 1}, y]]/32 - 
     mono[G[{x, 0, 1, 1}, y]]/8 - (3*mono[G[{x, 1, 0, 1}, y]])/16 + 
     mono[G[{x, 1, 1, 1}, y]]/2 + mono[G[{x, x^(-1), 0, 1}, y]]/32 - 
     mono[G[{x, x^(-1), 1, 1}, y]]/16 + mono[G[{x, x, 0, 1}, y]]/32 - 
     mono[G[{x, x, 1, 1}, y]]/16 + mono[G[{y^(-1), -1, 0, 0}, x]]/32 - 
     mono[G[{y^(-1), -1, 0, 1}, x]]/16 + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/
      32 - (3*mono[G[{y^(-1), 0, 0, 1}, x]])/16 - 
     mono[G[{y^(-1), 0, 1, 0}, x]]/8 + mono[G[{y^(-1), 0, 1, 1}, x]]/4 - 
     (5*mono[G[{y^(-1), 1, 0, 0}, x]])/32 + (5*mono[G[{y^(-1), 1, 0, 1}, x]])/
      16 + (3*mono[G[{y^(-1), 1, 1, 0}, x]])/16 - 
     (3*mono[G[{y^(-1), 1, 1, 1}, x]])/8 + mono[G[{y^(-1), y^(-1), 0, 0}, x]]/
      32 - mono[G[{y^(-1), y^(-1), 0, 1}, x]]/16 - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]]/32 + 
     mono[G[{y^(-1), y^(-1), 1, 1}, x]]/16 - mono[G[{y^(-1), y, 1, 0}, x]]/
      32 + mono[G[{y^(-1), y, 1, 1}, x]]/16 - mono[G[{y, -1, 0, 0}, x]]/32 + 
     mono[G[{y, -1, 0, 1}, x]]/16 - mono[G[{y, 1, 0, 0}, x]]/32 + 
     mono[G[{y, 1, 0, 1}, x]]/16 + (3*mono[G[{y, 1, 1, 0}, x]])/16 - 
     (3*mono[G[{y, 1, 1, 1}, x]])/8 + mono[G[{y, y^(-1), 0, 0}, x]]/32 - 
     mono[G[{y, y^(-1), 0, 1}, x]]/16 - mono[G[{y, y^(-1), 1, 0}, x]]/32 + 
     mono[G[{y, y^(-1), 1, 1}, x]]/16 - mono[G[{y, y, 1, 0}, x]]/32 + 
     mono[G[{y, y, 1, 1}, x]]/16 + mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/
      8 + mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/8 - 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/8 - 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/8 - 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/32 + (7*mono[G[{y^(-1)}, x]*Zeta[3]])/
      32, (3*mono[Pi^2*G[{0}, x]])/49 + (37453*mono[Pi^2*G[{1}, x]])/30870 + 
     mono[G[{1}, y]] - (83411*mono[Pi^2*G[{1}, y]])/28224 + 
     (2582*mono[Pi^2*G[{y^(-1)}, x]])/2205 + 
     (1291*mono[G[{0}, x]*G[{0, 1}, y]])/735 - 
     (1291*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/735 - 
     (1291*mono[G[{y}, x]*G[{0, 1}, y]])/735 - 
     (2942*mono[G[{1}, y]*G[{1, 0}, x]])/735 + 
     (5884*mono[G[{1}, y]*G[{1, 1}, x]])/735 + 
     (12*mono[G[{0}, x]*G[{1, 1}, y]])/49 - 
     (5524*mono[G[{1}, x]*G[{1, 1}, y]])/735 + 
     (2582*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/735 + 
     (2582*mono[G[{y}, x]*G[{1, 1}, y]])/735 + 
     (1291*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/735 - 
     (2582*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/735 + 
     (1291*mono[G[{1}, y]*G[{y, 0}, x]])/735 - 
     (2582*mono[G[{1}, y]*G[{y, 1}, x]])/735 + (4897*mono[G[{0, 0, 1}, y]])/
      1120 - (417*mono[G[{0, 1, 0}, x]])/686 + (417*mono[G[{0, 1, 1}, x]])/
      343 - (35239*mono[G[{0, 1, 1}, y]])/3920 + 
     (199861*mono[G[{1, 0, 1}, y]])/23520 + (446*mono[G[{1, 1, 0}, x]])/105 - 
     (892*mono[G[{1, 1, 1}, x]])/105 + (1291*mono[G[{y^(-1), 0, 0}, x]])/
      735 - (2582*mono[G[{y^(-1), 0, 1}, x]])/735 - 
     (1291*mono[G[{y^(-1), 1, 0}, x]])/735 + 
     (2582*mono[G[{y^(-1), 1, 1}, x]])/735 - (1291*mono[G[{y, 1, 0}, x]])/
      735 + (2582*mono[G[{y, 1, 1}, x]])/735 - (28109*mono[Zeta[3]])/10290, 
    (-9*mono[Pi^2*G[{1}, x]])/28 + (209*mono[Pi^2*G[{1}, y]])/192 + 
     mono[G[{1}, y]*G[{0, 0}, x]] - 2*mono[G[{1}, y]*G[{0, 1}, x]] - 
     (27*mono[G[{0, 0, 1}, y]])/32 - (27*mono[G[{0, 1, 0}, x]])/28 + 
     (27*mono[G[{0, 1, 1}, x]])/14 + (27*mono[G[{0, 1, 1}, y]])/16 - 
     (27*mono[G[{1, 0, 1}, y]])/32 - (27*mono[Zeta[3]])/28, 
    (-5*mono[Pi^2*G[{1}, y]])/16 + mono[G[{0}, x]*G[{1}, y]] - 
     2*mono[G[{1}, x]*G[{1}, y]] + (5*mono[G[{0, 0, 1}, y]])/8 - 
     (5*mono[G[{0, 1, 1}, y]])/4 + (5*mono[G[{1, 0, 1}, y]])/8, 
    (11751373*mono[Pi^2*G[{0}, x]])/21040600 + 
     (277719348121*mono[Pi^2*G[{1}, x]])/11930020200 - 
     (5845486348319*mono[Pi^2*G[{1}, y]])/109074470400 + 
     (17925078461*mono[Pi^2*G[{y^(-1)}, x]])/852144300 + 
     (17925078461*mono[G[{0}, x]*G[{0, 1}, y]])/568096200 - 
     (17925078461*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/568096200 - 
     (17925078461*mono[G[{y}, x]*G[{0, 1}, y]])/568096200 - 
     (3933528049*mono[G[{1}, y]*G[{1, 0}, x]])/56809620 + 
     (3933528049*mono[G[{1}, y]*G[{1, 1}, x]])/28404810 - 
     (7358653*mono[G[{0}, x]*G[{1, 1}, y]])/7890225 - 
     (17660166953*mono[G[{1}, x]*G[{1, 1}, y]])/142024050 + 
     (17925078461*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/284048100 + 
     (17925078461*mono[G[{y}, x]*G[{1, 1}, y]])/284048100 + 
     (17925078461*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/568096200 - 
     (17925078461*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/284048100 + 
     (17925078461*mono[G[{1}, y]*G[{y, 0}, x]])/568096200 - 
     (17925078461*mono[G[{1}, y]*G[{y, 1}, x]])/284048100 + 
     (68068023713*mono[G[{0, 0, 1}, y]])/865670400 - 
     (1644043283*mono[G[{0, 1, 0}, x]])/441852600 + 
     (1644043283*mono[G[{0, 1, 1}, x]])/220926300 - 
     (485769828839*mono[G[{0, 1, 1}, y]])/3029846400 + 
     (2675135535797*mono[G[{1, 0, 1}, y]])/18179078400 + 
     (2934131591*mono[G[{1, 1, 0}, x]])/40578300 - 
     (2934131591*mono[G[{1, 1, 1}, x]])/20289150 + 
     (17925078461*mono[G[{y^(-1), 0, 0}, x]])/568096200 - 
     (17925078461*mono[G[{y^(-1), 0, 1}, x]])/284048100 - 
     (17925078461*mono[G[{y^(-1), 1, 0}, x]])/568096200 + 
     (17925078461*mono[G[{y^(-1), 1, 1}, x]])/284048100 - 
     (17925078461*mono[G[{y, 1, 0}, x]])/568096200 + 
     (17925078461*mono[G[{y, 1, 1}, x]])/284048100 + 
     (1872*mono[Log[mt2]])/53675 - (702*mono[G[{0}, x]*Log[mt2]])/53675 + 
     (1404*mono[G[{1}, x]*Log[mt2]])/53675 + 
     (433612*mono[G[{1}, y]*Log[mt2]])/161025 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + 4*mono[G[{1, 1}, y]*Log[mt2]] + 
     (702*mono[Log[mt2]^2])/53675 + mono[G[{1}, y]*Log[mt2]^2] - 
     (36411162239*mono[Zeta[3]])/994168350, 
    mono[Pi^2] - (21*mono[Pi^2*G[{1}, y]])/16 + (21*mono[G[{0, 0, 1}, y]])/
      8 - (21*mono[G[{0, 1, 1}, y]])/4 + (21*mono[G[{1, 0, 1}, y]])/8, 
    (7*mono[Pi^2*G[{1}, x]])/36 - (49*mono[Pi^2*G[{1}, y]])/192 + 
     (49*mono[G[{0, 0, 1}, y]])/96 + (7*mono[G[{0, 1, 0}, x]])/12 - 
     (7*mono[G[{0, 1, 1}, x]])/6 - (49*mono[G[{0, 1, 1}, y]])/48 + 
     (49*mono[G[{1, 0, 1}, y]])/96 + (7*mono[Zeta[3]])/12, 
    (-4*mono[Pi^4])/15 + (245*mono[Pi^2*G[{0}, x]])/1296 - 
     (365081*mono[Pi^2*G[{1}, x]])/9072 + (1728817*mono[Pi^2*G[{1}, y]])/
      27648 + (16*mono[Pi^2*G[{0}, x]*G[{1}, y]])/9 + 
     (32*mono[Pi^2*G[{1}, x]*G[{1}, y]])/27 + 
     (32*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/27 - 
     (32*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/27 - 
     (32*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/27 - 
     (3529*mono[Pi^2*G[{y^(-1)}, x]])/216 - (64*mono[Pi^2*G[{-1, -1}, x]])/
      27 + (32*mono[Pi^2*G[{-1, 0}, x]])/27 - (32*mono[Pi^2*G[{-1, 1}, x]])/
      27 + (128*mono[Pi^2*G[{0, -1}, x]])/27 + (32*mono[Pi^2*G[{0, 1}, x]])/
      27 - (3529*mono[G[{0}, x]*G[{0, 1}, y]])/144 + 
     (3529*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/144 + 
     (3529*mono[G[{y}, x]*G[{0, 1}, y]])/144 - 
     (64*mono[Pi^2*G[{0, y^(-1)}, x]])/27 + 
     (32*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]])/9 - 
     (32*mono[Pi^2*G[{1, -1}, x]])/27 - (16*mono[Pi^2*G[{1, 0}, x]])/27 + 
     (4793*mono[G[{1}, y]*G[{1, 0}, x]])/72 + 
     (32*mono[G[{0, 1}, y]*G[{1, 0}, x]])/9 - (80*mono[Pi^2*G[{1, 1}, x]])/
      27 - (4793*mono[G[{1}, y]*G[{1, 1}, x]])/36 - 
     (16*mono[Pi^2*G[{1, 1}, y]])/27 - (79*mono[G[{0}, x]*G[{1, 1}, y]])/9 + 
     (1387*mono[G[{1}, x]*G[{1, 1}, y]])/12 - 
     (3529*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/72 - 
     (3529*mono[G[{y}, x]*G[{1, 1}, y]])/72 + 
     (64*mono[G[{0, 1}, x]*G[{1, 1}, y]])/9 - 
     (64*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]])/9 - 
     (128*mono[G[{1, 1}, x]*G[{1, 1}, y]])/9 + 
     (64*mono[Pi^2*G[{1, y^(-1)}, x]])/27 - 
     (32*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/9 + 
     (64*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]])/9 - 
     (32*mono[G[{0, 1}, y]*G[{1, y}, x]])/9 + 
     (64*mono[G[{1, 1}, y]*G[{1, y}, x]])/9 - 
     (16*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]])/9 - 
     (32*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]])/9 - 
     (16*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]])/9 - 
     (32*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]])/9 + 
     (16*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/9 + 
     (32*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]])/9 + 
     (16*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/9 + 
     (32*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]])/9 + 
     (32*mono[Pi^2*G[{x^(-1), 1}, y]])/27 - 
     (16*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/9 + 
     (32*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/9 - 
     (3529*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/144 + 
     (3529*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/72 - 
     (3529*mono[G[{1}, y]*G[{y, 0}, x]])/144 + 
     (3529*mono[G[{1}, y]*G[{y, 1}, x]])/72 + 
     (16*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/9 - 
     (32*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/9 + 
     (32*mono[G[{1}, y]*G[{0, 0, 0}, x]])/9 - 
     (32*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/9 - 
     (64*mono[G[{1}, y]*G[{0, 0, 1}, x]])/9 + 
     (64*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/9 - 
     (1123249*mono[G[{0, 0, 1}, y]])/13824 - 
     (32*mono[G[{1}, x]*G[{0, 0, 1}, y]])/9 - (93985*mono[G[{0, 1, 0}, x]])/
      3024 + (32*mono[G[{1}, y]*G[{0, 1, 0}, x]])/9 + 
     (93985*mono[G[{0, 1, 1}, x]])/1512 - 
     (64*mono[G[{1}, y]*G[{0, 1, 1}, x]])/9 + (1183921*mono[G[{0, 1, 1}, y]])/
      6912 + (64*mono[G[{1}, x]*G[{0, 1, 1}, y]])/9 - 
     (32*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]])/9 + 
     (64*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]])/9 - 
     (1906481*mono[G[{1, 0, 1}, y]])/13824 - 
     (32*mono[G[{0}, x]*G[{1, 0, 1}, y]])/9 + 
     (64*mono[G[{1}, x]*G[{1, 0, 1}, y]])/9 - (5425*mono[G[{1, 1, 0}, x]])/
      72 - (64*mono[G[{1}, y]*G[{1, 1, 0}, x]])/9 + 
     (16*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/9 + 
     (5425*mono[G[{1, 1, 1}, x]])/36 + (128*mono[G[{1}, y]*G[{1, 1, 1}, x]])/
      9 - (32*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/9 + 
     (32*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/9 - 
     (64*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]])/9 + 
     (32*mono[G[{1}, y]*G[{1, y, 0}, x]])/9 - 
     (64*mono[G[{1}, y]*G[{1, y, 1}, x]])/9 + 
     (16*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]])/9 - 
     (32*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]])/9 + 
     (16*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/9 - 
     (32*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/9 - 
     (3529*mono[G[{y^(-1), 0, 0}, x]])/144 + 
     (3529*mono[G[{y^(-1), 0, 1}, x]])/72 + (3529*mono[G[{y^(-1), 1, 0}, x]])/
      144 - (3529*mono[G[{y^(-1), 1, 1}, x]])/72 + 
     (3529*mono[G[{y, 1, 0}, x]])/144 - (3529*mono[G[{y, 1, 1}, x]])/72 - 
     (32*mono[G[{-1, -1, 0, 0}, x]])/9 + (64*mono[G[{-1, -1, 0, 1}, x]])/9 + 
     (32*mono[G[{-1, 0, 0, 0}, x]])/9 - (64*mono[G[{-1, 0, 0, 1}, x]])/9 - 
     (16*mono[G[{-1, 0, 1, 0}, x]])/9 + (32*mono[G[{-1, 0, 1, 1}, x]])/9 - 
     (16*mono[G[{-1, 1, 0, 0}, x]])/9 + (32*mono[G[{-1, 1, 0, 1}, x]])/9 + 
     (64*mono[G[{0, -1, 0, 0}, x]])/9 - (128*mono[G[{0, -1, 0, 1}, x]])/9 - 
     (32*mono[G[{0, 0, 1, 0}, x]])/9 + (64*mono[G[{0, 0, 1, 1}, x]])/9 + 
     (32*mono[G[{0, 1, 0, 0}, x]])/9 - (64*mono[G[{0, 1, 0, 1}, x]])/9 - 
     (64*mono[G[{0, 1, 1, 0}, x]])/9 + (128*mono[G[{0, 1, 1, 1}, x]])/9 - 
     (32*mono[G[{0, y^(-1), 0, 0}, x]])/9 + 
     (64*mono[G[{0, y^(-1), 0, 1}, x]])/9 + 
     (32*mono[G[{0, y^(-1), 1, 0}, x]])/9 - 
     (64*mono[G[{0, y^(-1), 1, 1}, x]])/9 - (16*mono[G[{1, -1, 0, 0}, x]])/
      9 + (32*mono[G[{1, -1, 0, 1}, x]])/9 + (32*mono[G[{1, 0, 0, 1}, y]])/
      9 - (16*mono[G[{1, 0, 1, 0}, x]])/9 + (32*mono[G[{1, 0, 1, 1}, x]])/9 - 
     (64*mono[G[{1, 0, 1, 1}, y]])/9 - (32*mono[G[{1, 1, 0, 0}, x]])/9 + 
     (64*mono[G[{1, 1, 0, 1}, x]])/9 - (32*mono[G[{1, 1, 0, 1}, y]])/9 + 
     (16*mono[G[{1, 1, 1, 0}, x]])/3 - (32*mono[G[{1, 1, 1, 1}, x]])/3 + 
     (32*mono[G[{1, y^(-1), 0, 0}, x]])/9 - 
     (64*mono[G[{1, y^(-1), 0, 1}, x]])/9 - 
     (32*mono[G[{1, y^(-1), 1, 0}, x]])/9 + 
     (64*mono[G[{1, y^(-1), 1, 1}, x]])/9 - (32*mono[G[{1, y, 1, 0}, x]])/9 + 
     (64*mono[G[{1, y, 1, 1}, x]])/9 - 
     (32*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]])/9 + 
     (64*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]])/9 - 
     (32*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]])/9 + 
     (64*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]])/9 - 
     (32*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]])/9 + 
     (64*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]])/9 + 
     (64*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]])/9 - 
     (128*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]])/9 - 
     (32*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]])/9 + 
     (64*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]])/9 - 
     (32*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]])/9 + 
     (64*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]])/9 - 
     (32*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]])/9 + 
     (64*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]])/9 + 
     (64*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]])/9 - 
     (128*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]])/9 + 
     (32*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]])/9 - 
     (64*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]])/9 + 
     (32*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]])/9 - 
     (64*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]])/9 + 
     (32*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]])/9 - 
     (64*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]])/9 - 
     (64*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]])/9 + 
     (128*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]])/9 + 
     (32*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]])/9 - 
     (64*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]])/9 + 
     (32*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]])/9 - 
     (64*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]])/9 + 
     (32*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]])/9 - 
     (64*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]])/9 - 
     (64*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]])/9 + 
     (128*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]])/9 - 
     (32*mono[G[{x^(-1), 0, 0, 1}, y]])/9 + 
     (32*mono[G[{x^(-1), 0, 1, 1}, y]])/9 + 
     (16*mono[G[{x^(-1), 1, 0, 1}, y]])/3 - 
     (16*mono[G[{x^(-1), x, 0, 1}, y]])/9 + 
     (32*mono[G[{x^(-1), x, 1, 1}, y]])/9 - (11653*mono[Zeta[3]])/1512 - 
     (32*mono[G[{-1}, x]*Zeta[3]])/9 - (32*mono[G[{1}, y]*Zeta[3]])/9 + 
     (32*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]])/9 + 
     (32*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]])/9 - 
     (32*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]])/9 - 
     (32*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]])/9 + 
     (32*mono[G[{x^(-1)}, y]*Zeta[3]])/9, (15497*mono[Pi^2*G[{1}, x]])/2016 - 
     (15497*mono[Pi^2*G[{1}, y]])/1536 + (15497*mono[G[{0, 0, 1}, y]])/768 + 
     (15497*mono[G[{0, 1, 0}, x]])/672 - (15497*mono[G[{0, 1, 1}, x]])/336 - 
     (15497*mono[G[{0, 1, 1}, y]])/384 + (15497*mono[G[{1, 0, 1}, y]])/768 + 
     (15497*mono[Zeta[3]])/672, (-33*mono[Pi^2*G[{1}, x]])/7 + 
     (99*mono[Pi^2*G[{1}, y]])/16 - (99*mono[G[{0, 0, 1}, y]])/8 - 
     (99*mono[G[{0, 1, 0}, x]])/7 + (198*mono[G[{0, 1, 1}, x]])/7 + 
     (99*mono[G[{0, 1, 1}, y]])/4 - (99*mono[G[{1, 0, 1}, y]])/8 - 
     (99*mono[Zeta[3]])/7, (15208187*mono[Pi^2*G[{0}, x]])/15780450 + 
     (3784412899*mono[Pi^2*G[{1}, x]])/662778900 - 
     (46176373*mono[Pi^2*G[{1}, y]])/189365400 + 
     (520081993*mono[Pi^2*G[{y^(-1)}, x]])/94682700 + 
     (520081993*mono[G[{0}, x]*G[{0, 1}, y]])/63121800 - 
     (520081993*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/63121800 - 
     (520081993*mono[G[{y}, x]*G[{0, 1}, y]])/63121800 - 
     (144266357*mono[G[{1}, y]*G[{1, 0}, x]])/6312180 + 
     (144266357*mono[G[{1}, y]*G[{1, 1}, x]])/3156090 + 
     (8385408*mono[G[{0}, x]*G[{1, 1}, y]])/2630075 - 
     (620706889*mono[G[{1}, x]*G[{1, 1}, y]])/15780450 + 
     (520081993*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/31560900 + 
     (520081993*mono[G[{y}, x]*G[{1, 1}, y]])/31560900 + 
     (520081993*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/63121800 - 
     (520081993*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/31560900 + 
     (520081993*mono[G[{1}, y]*G[{y, 0}, x]])/63121800 - 
     (520081993*mono[G[{1}, y]*G[{y, 1}, x]])/31560900 - 
     (3301726*mono[G[{0, 0, 1}, y]])/375725 - 
     (145696464*mono[G[{0, 1, 0}, x]])/18410525 + 
     (291392928*mono[G[{0, 1, 1}, x]])/18410525 + 
     (37838756*mono[G[{0, 1, 1}, y]])/2630075 + 
     (525860149*mono[G[{1, 0, 1}, y]])/31560900 + 
     (117422383*mono[G[{1, 1, 0}, x]])/4508700 - 
     (117422383*mono[G[{1, 1, 1}, x]])/2254350 + 
     (520081993*mono[G[{y^(-1), 0, 0}, x]])/63121800 - 
     (520081993*mono[G[{y^(-1), 0, 1}, x]])/31560900 - 
     (520081993*mono[G[{y^(-1), 1, 0}, x]])/63121800 + 
     (520081993*mono[G[{y^(-1), 1, 1}, x]])/31560900 - 
     (520081993*mono[G[{y, 1, 0}, x]])/63121800 + 
     (520081993*mono[G[{y, 1, 1}, x]])/31560900 - (4176*mono[Log[mt2]])/
      53675 + (1566*mono[G[{0}, x]*Log[mt2]])/53675 - 
     (3132*mono[G[{1}, x]*Log[mt2]])/53675 - (3132*mono[G[{1}, y]*Log[mt2]])/
      53675 - (1566*mono[Log[mt2]^2])/53675 - (9692264503*mono[Zeta[3]])/
      441852600, (5477*mono[Pi^2*G[{1}, x]])/5376 - 
     (5477*mono[Pi^2*G[{1}, y]])/4096 + (5477*mono[G[{0, 0, 1}, y]])/2048 + 
     (5477*mono[G[{0, 1, 0}, x]])/1792 - (5477*mono[G[{0, 1, 1}, x]])/896 - 
     (5477*mono[G[{0, 1, 1}, y]])/1024 + (5477*mono[G[{1, 0, 1}, y]])/2048 + 
     (5477*mono[Zeta[3]])/1792, (109*mono[Pi^2*G[{1}, x]])/336 - 
     (109*mono[Pi^2*G[{1}, y]])/256 + (109*mono[G[{0, 0, 1}, y]])/128 + 
     (109*mono[G[{0, 1, 0}, x]])/112 - (109*mono[G[{0, 1, 1}, x]])/56 - 
     (109*mono[G[{0, 1, 1}, y]])/64 + (109*mono[G[{1, 0, 1}, y]])/128 + 
     (109*mono[Zeta[3]])/112, (-7*mono[Pi^2*G[{0}, x]])/72 + 
     (5*mono[Pi^2*G[{1}, x]])/36 - (181*mono[Pi^2*G[{1}, y]])/512 - 
     mono[Pi^2*G[{y^(-1)}, x]]/4 - (3*mono[G[{0}, x]*G[{0, 1}, y]])/8 + 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/8 + 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/8 + (3*mono[G[{1}, y]*G[{1, 0}, x]])/
      4 - (3*mono[G[{1}, y]*G[{1, 1}, x]])/2 + 
     (3*mono[G[{1}, x]*G[{1, 1}, y]])/2 - 
     (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/4 - 
     (3*mono[G[{y}, x]*G[{1, 1}, y]])/4 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/8 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/4 - 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/8 + (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      4 + (287*mono[G[{0, 0, 1}, y]])/768 + (7*mono[G[{0, 1, 0}, x]])/12 - 
     (7*mono[G[{0, 1, 1}, x]])/6 - (287*mono[G[{0, 1, 1}, y]])/384 - 
     (737*mono[G[{1, 0, 1}, y]])/768 - (3*mono[G[{1, 1, 0}, x]])/4 + 
     (3*mono[G[{1, 1, 1}, x]])/2 - (3*mono[G[{y^(-1), 0, 0}, x]])/8 + 
     (3*mono[G[{y^(-1), 0, 1}, x]])/4 + (3*mono[G[{y^(-1), 1, 0}, x]])/8 - 
     (3*mono[G[{y^(-1), 1, 1}, x]])/4 + (3*mono[G[{y, 1, 0}, x]])/8 - 
     (3*mono[G[{y, 1, 1}, x]])/4 + (37*mono[Zeta[3]])/24, 
    mono[Pi^4]/120 - (17*mono[Pi^2*G[{0}, x]])/2592 + 
     (1081*mono[Pi^2*G[{1}, x]])/9072 - (11017*mono[Pi^2*G[{1}, y]])/55296 - 
     mono[Pi^2*G[{0}, x]*G[{1}, y]]/18 - mono[Pi^2*G[{1}, x]*G[{1}, y]]/27 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/27 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/27 + 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/27 + (13*mono[Pi^2*G[{y^(-1)}, x]])/
      432 + (2*mono[Pi^2*G[{-1, -1}, x]])/27 - mono[Pi^2*G[{-1, 0}, x]]/27 + 
     mono[Pi^2*G[{-1, 1}, x]]/27 - (4*mono[Pi^2*G[{0, -1}, x]])/27 - 
     mono[Pi^2*G[{0, 1}, x]]/27 + (13*mono[G[{0}, x]*G[{0, 1}, y]])/288 - 
     (13*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/288 - 
     (13*mono[G[{y}, x]*G[{0, 1}, y]])/288 + (2*mono[Pi^2*G[{0, y^(-1)}, x]])/
      27 - mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]]/9 + 
     mono[Pi^2*G[{1, -1}, x]]/27 + mono[Pi^2*G[{1, 0}, x]]/54 - 
     (29*mono[G[{1}, y]*G[{1, 0}, x]])/144 - mono[G[{0, 1}, y]*G[{1, 0}, x]]/
      9 + (5*mono[Pi^2*G[{1, 1}, x]])/54 + (29*mono[G[{1}, y]*G[{1, 1}, x]])/
      72 + mono[Pi^2*G[{1, 1}, y]]/54 + mono[G[{0}, x]*G[{1, 1}, y]]/18 - 
     (7*mono[G[{1}, x]*G[{1, 1}, y]])/24 + 
     (13*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/144 + 
     (13*mono[G[{y}, x]*G[{1, 1}, y]])/144 - 
     (2*mono[G[{0, 1}, x]*G[{1, 1}, y]])/9 + 
     (2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]])/9 + 
     (4*mono[G[{1, 1}, x]*G[{1, 1}, y]])/9 - (2*mono[Pi^2*G[{1, y^(-1)}, x]])/
      27 + mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]]/9 - 
     (2*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]])/9 + 
     mono[G[{0, 1}, y]*G[{1, y}, x]]/9 - (2*mono[G[{1, 1}, y]*G[{1, y}, x]])/
      9 + mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/18 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/9 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/18 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/9 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/18 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/9 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/18 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/9 - mono[Pi^2*G[{x^(-1), 1}, y]]/
      27 + mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/18 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/9 + 
     (13*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/288 - 
     (13*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/144 + 
     (13*mono[G[{1}, y]*G[{y, 0}, x]])/288 - 
     (13*mono[G[{1}, y]*G[{y, 1}, x]])/144 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/18 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/9 - 
     mono[G[{1}, y]*G[{0, 0, 0}, x]]/9 + mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]]/
      9 + (2*mono[G[{1}, y]*G[{0, 0, 1}, x]])/9 - 
     (2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/9 + 
     (4489*mono[G[{0, 0, 1}, y]])/27648 + mono[G[{1}, x]*G[{0, 0, 1}, y]]/9 - 
     (67*mono[G[{0, 1, 0}, x]])/3024 - mono[G[{1}, y]*G[{0, 1, 0}, x]]/9 + 
     (67*mono[G[{0, 1, 1}, x]])/1512 + (2*mono[G[{1}, y]*G[{0, 1, 1}, x]])/
      9 - (5257*mono[G[{0, 1, 1}, y]])/13824 - 
     (2*mono[G[{1}, x]*G[{0, 1, 1}, y]])/9 + 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]]/9 - 
     (2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]])/9 + 
     (7433*mono[G[{1, 0, 1}, y]])/27648 + mono[G[{0}, x]*G[{1, 0, 1}, y]]/9 - 
     (2*mono[G[{1}, x]*G[{1, 0, 1}, y]])/9 + (37*mono[G[{1, 1, 0}, x]])/144 + 
     (2*mono[G[{1}, y]*G[{1, 1, 0}, x]])/9 - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/18 - (37*mono[G[{1, 1, 1}, x]])/
      72 - (4*mono[G[{1}, y]*G[{1, 1, 1}, x]])/9 + 
     mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]]/9 - 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]]/9 + 
     (2*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]])/9 - 
     mono[G[{1}, y]*G[{1, y, 0}, x]]/9 + (2*mono[G[{1}, y]*G[{1, y, 1}, x]])/
      9 - mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/18 + 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]]/9 - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/18 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/9 + (13*mono[G[{y^(-1), 0, 0}, x]])/
      288 - (13*mono[G[{y^(-1), 0, 1}, x]])/144 - 
     (13*mono[G[{y^(-1), 1, 0}, x]])/288 + (13*mono[G[{y^(-1), 1, 1}, x]])/
      144 - (13*mono[G[{y, 1, 0}, x]])/288 + (13*mono[G[{y, 1, 1}, x]])/144 + 
     mono[G[{-1, -1, 0, 0}, x]]/9 - (2*mono[G[{-1, -1, 0, 1}, x]])/9 - 
     mono[G[{-1, 0, 0, 0}, x]]/9 + (2*mono[G[{-1, 0, 0, 1}, x]])/9 + 
     mono[G[{-1, 0, 1, 0}, x]]/18 - mono[G[{-1, 0, 1, 1}, x]]/9 + 
     mono[G[{-1, 1, 0, 0}, x]]/18 - mono[G[{-1, 1, 0, 1}, x]]/9 - 
     (2*mono[G[{0, -1, 0, 0}, x]])/9 + (4*mono[G[{0, -1, 0, 1}, x]])/9 + 
     mono[G[{0, 0, 1, 0}, x]]/9 - (2*mono[G[{0, 0, 1, 1}, x]])/9 - 
     mono[G[{0, 1, 0, 0}, x]]/9 + (2*mono[G[{0, 1, 0, 1}, x]])/9 + 
     (2*mono[G[{0, 1, 1, 0}, x]])/9 - (4*mono[G[{0, 1, 1, 1}, x]])/9 + 
     mono[G[{0, y^(-1), 0, 0}, x]]/9 - (2*mono[G[{0, y^(-1), 0, 1}, x]])/9 - 
     mono[G[{0, y^(-1), 1, 0}, x]]/9 + (2*mono[G[{0, y^(-1), 1, 1}, x]])/9 + 
     mono[G[{1, -1, 0, 0}, x]]/18 - mono[G[{1, -1, 0, 1}, x]]/9 - 
     mono[G[{1, 0, 0, 1}, y]]/9 + mono[G[{1, 0, 1, 0}, x]]/18 - 
     mono[G[{1, 0, 1, 1}, x]]/9 + (2*mono[G[{1, 0, 1, 1}, y]])/9 + 
     mono[G[{1, 1, 0, 0}, x]]/9 - (2*mono[G[{1, 1, 0, 1}, x]])/9 + 
     mono[G[{1, 1, 0, 1}, y]]/9 - mono[G[{1, 1, 1, 0}, x]]/6 + 
     mono[G[{1, 1, 1, 1}, x]]/3 - mono[G[{1, y^(-1), 0, 0}, x]]/9 + 
     (2*mono[G[{1, y^(-1), 0, 1}, x]])/9 + mono[G[{1, y^(-1), 1, 0}, x]]/9 - 
     (2*mono[G[{1, y^(-1), 1, 1}, x]])/9 + mono[G[{1, y, 1, 0}, x]]/9 - 
     (2*mono[G[{1, y, 1, 1}, x]])/9 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/9 - 
     (2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]])/9 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/9 - 
     (2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]])/9 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/9 - 
     (2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]])/9 - 
     (2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]])/9 + 
     (4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]])/9 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/9 - 
     (2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]])/9 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/9 - 
     (2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]])/9 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/9 - 
     (2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]])/9 - 
     (2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]])/9 + 
     (4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]])/9 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/9 + 
     (2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]])/9 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/9 + 
     (2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]])/9 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/9 + 
     (2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]])/9 + 
     (2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]])/9 - 
     (4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]])/9 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/9 + 
     (2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]])/9 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/9 + 
     (2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]])/9 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/9 + 
     (2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]])/9 + 
     (2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]])/9 - 
     (4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]])/9 + 
     mono[G[{x^(-1), 0, 0, 1}, y]]/9 - mono[G[{x^(-1), 0, 1, 1}, y]]/9 - 
     mono[G[{x^(-1), 1, 0, 1}, y]]/6 + mono[G[{x^(-1), x, 0, 1}, y]]/18 - 
     mono[G[{x^(-1), x, 1, 1}, y]]/9 - (169*mono[Zeta[3]])/6048 + 
     mono[G[{-1}, x]*Zeta[3]]/9 + mono[G[{1}, y]*Zeta[3]]/9 - 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/9 - 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/9 + 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/9 + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/9 - mono[G[{x^(-1)}, y]*Zeta[3]]/
      9, -mono[Pi^2*G[{0}, x]]/24 - (111*mono[Pi^2*G[{1}, x]])/224 + 
     (299*mono[Pi^2*G[{1}, y]])/384 - (5*mono[Pi^2*G[{y^(-1)}, x]])/12 - 
     (5*mono[G[{0}, x]*G[{0, 1}, y]])/8 + 
     (5*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/8 + 
     (5*mono[G[{y}, x]*G[{0, 1}, y]])/8 + (5*mono[G[{1}, y]*G[{1, 0}, x]])/
      4 - (5*mono[G[{1}, y]*G[{1, 1}, x]])/2 + 
     (5*mono[G[{1}, x]*G[{1, 1}, y]])/2 - 
     (5*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/4 - 
     (5*mono[G[{y}, x]*G[{1, 1}, y]])/4 - 
     (5*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/8 + 
     (5*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/4 - 
     (5*mono[G[{1}, y]*G[{y, 0}, x]])/8 + (5*mono[G[{1}, y]*G[{y, 1}, x]])/
      4 - (89*mono[G[{0, 0, 1}, y]])/64 - (109*mono[G[{0, 1, 0}, x]])/224 + 
     (109*mono[G[{0, 1, 1}, x]])/112 + (89*mono[G[{0, 1, 1}, y]])/32 - 
     (185*mono[G[{1, 0, 1}, y]])/64 - (5*mono[G[{1, 1, 0}, x]])/4 + 
     (5*mono[G[{1, 1, 1}, x]])/2 - (5*mono[G[{y^(-1), 0, 0}, x]])/8 + 
     (5*mono[G[{y^(-1), 0, 1}, x]])/4 + (5*mono[G[{y^(-1), 1, 0}, x]])/8 - 
     (5*mono[G[{y^(-1), 1, 1}, x]])/4 + (5*mono[G[{y, 1, 0}, x]])/8 - 
     (5*mono[G[{y, 1, 1}, x]])/4 + (87*mono[Zeta[3]])/224, 
    (2*mono[Pi^2*G[{1}, x]])/9 - (95*mono[Pi^2*G[{1}, y]])/288 + 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/9 + mono[G[{0}, x]*G[{0, 1}, y]]/3 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/3 - mono[G[{y}, x]*G[{0, 1}, y]]/3 - 
     (2*mono[G[{1}, y]*G[{1, 0}, x]])/3 + (4*mono[G[{1}, y]*G[{1, 1}, x]])/
      3 - (4*mono[G[{1}, x]*G[{1, 1}, y]])/3 + 
     (2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 + 
     (2*mono[G[{y}, x]*G[{1, 1}, y]])/3 + mono[G[{1}, y]*G[{y^(-1), 0}, x]]/
      3 - (2*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 + 
     mono[G[{1}, y]*G[{y, 0}, x]]/3 - (2*mono[G[{1}, y]*G[{y, 1}, x]])/3 + 
     (7*mono[G[{0, 0, 1}, y]])/16 - (7*mono[G[{0, 1, 1}, y]])/8 + 
     (53*mono[G[{1, 0, 1}, y]])/48 + (2*mono[G[{1, 1, 0}, x]])/3 - 
     (4*mono[G[{1, 1, 1}, x]])/3 + mono[G[{y^(-1), 0, 0}, x]]/3 - 
     (2*mono[G[{y^(-1), 0, 1}, x]])/3 - mono[G[{y^(-1), 1, 0}, x]]/3 + 
     (2*mono[G[{y^(-1), 1, 1}, x]])/3 - mono[G[{y, 1, 0}, x]]/3 + 
     (2*mono[G[{y, 1, 1}, x]])/3 - mono[Zeta[3]]/3, 
    mono[Pi^2*G[{0}, x]]/24 + mono[Pi^2*G[{1}, x]]/3 - 
     (869*mono[Pi^2*G[{1}, y]])/1536 + (5*mono[Pi^2*G[{y^(-1)}, x]])/12 + 
     (5*mono[G[{0}, x]*G[{0, 1}, y]])/8 - 
     (5*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/8 - 
     (5*mono[G[{y}, x]*G[{0, 1}, y]])/8 - (5*mono[G[{1}, y]*G[{1, 0}, x]])/
      4 + (5*mono[G[{1}, y]*G[{1, 1}, x]])/2 - 
     (5*mono[G[{1}, x]*G[{1, 1}, y]])/2 + 
     (5*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/4 + 
     (5*mono[G[{y}, x]*G[{1, 1}, y]])/4 + 
     (5*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/8 - 
     (5*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y, 0}, x]])/8 - (5*mono[G[{1}, y]*G[{y, 1}, x]])/
      4 + (247*mono[G[{0, 0, 1}, y]])/256 - (247*mono[G[{0, 1, 1}, y]])/128 + 
     (631*mono[G[{1, 0, 1}, y]])/256 + (5*mono[G[{1, 1, 0}, x]])/4 - 
     (5*mono[G[{1, 1, 1}, x]])/2 + (5*mono[G[{y^(-1), 0, 0}, x]])/8 - 
     (5*mono[G[{y^(-1), 0, 1}, x]])/4 - (5*mono[G[{y^(-1), 1, 0}, x]])/8 + 
     (5*mono[G[{y^(-1), 1, 1}, x]])/4 - (5*mono[G[{y, 1, 0}, x]])/8 + 
     (5*mono[G[{y, 1, 1}, x]])/4 - (7*mono[Zeta[3]])/8, 
    (38*mono[Pi^2*G[{1}, x]])/45 - (365*mono[Pi^2*G[{1}, y]])/144 + 
     (38*mono[Pi^2*G[{y^(-1)}, x]])/45 + (19*mono[G[{0}, x]*G[{0, 1}, y]])/
      15 - (19*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/15 - 
     (19*mono[G[{y}, x]*G[{0, 1}, y]])/15 - (38*mono[G[{1}, y]*G[{1, 0}, x]])/
      15 + (76*mono[G[{1}, y]*G[{1, 1}, x]])/15 - 
     (76*mono[G[{1}, x]*G[{1, 1}, y]])/15 + 
     (38*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/15 + 
     (38*mono[G[{y}, x]*G[{1, 1}, y]])/15 + 
     (19*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/15 - 
     (38*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/15 + 
     (19*mono[G[{1}, y]*G[{y, 0}, x]])/15 - (38*mono[G[{1}, y]*G[{y, 1}, x]])/
      15 + (169*mono[G[{0, 0, 1}, y]])/40 - (169*mono[G[{0, 1, 1}, y]])/20 + 
     (811*mono[G[{1, 0, 1}, y]])/120 + (38*mono[G[{1, 1, 0}, x]])/15 - 
     (76*mono[G[{1, 1, 1}, x]])/15 + (19*mono[G[{y^(-1), 0, 0}, x]])/15 - 
     (38*mono[G[{y^(-1), 0, 1}, x]])/15 - (19*mono[G[{y^(-1), 1, 0}, x]])/
      15 + (38*mono[G[{y^(-1), 1, 1}, x]])/15 - (19*mono[G[{y, 1, 0}, x]])/
      15 + (38*mono[G[{y, 1, 1}, x]])/15 - (19*mono[Zeta[3]])/15, 
    (-109*mono[Pi^2*G[{1}, x]])/168 + (109*mono[Pi^2*G[{1}, y]])/128 - 
     (109*mono[G[{0, 0, 1}, y]])/64 - (109*mono[G[{0, 1, 0}, x]])/56 + 
     (109*mono[G[{0, 1, 1}, x]])/28 + (109*mono[G[{0, 1, 1}, y]])/32 - 
     (109*mono[G[{1, 0, 1}, y]])/64 - (109*mono[Zeta[3]])/56, 
    (-53094931*mono[Pi^2*G[{0}, x]])/63121800 + 
     (22638828512*mono[Pi^2*G[{1}, x]])/1491252525 - 
     (4741021348169*mono[Pi^2*G[{1}, y]])/109074470400 + 
     (11847994961*mono[Pi^2*G[{y^(-1)}, x]])/852144300 + 
     (11847994961*mono[G[{0}, x]*G[{0, 1}, y]])/568096200 - 
     (11847994961*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/568096200 - 
     (11847994961*mono[G[{y}, x]*G[{0, 1}, y]])/568096200 - 
     (2081998189*mono[G[{1}, y]*G[{1, 0}, x]])/56809620 + 
     (2081998189*mono[G[{1}, y]*G[{1, 1}, x]])/28404810 - 
     (6657426*mono[G[{0}, x]*G[{1, 1}, y]])/2630075 - 
     (11128992953*mono[G[{1}, x]*G[{1, 1}, y]])/142024050 + 
     (11847994961*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/284048100 + 
     (11847994961*mono[G[{y}, x]*G[{1, 1}, y]])/284048100 + 
     (11847994961*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/568096200 - 
     (11847994961*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/284048100 + 
     (11847994961*mono[G[{1}, y]*G[{y, 0}, x]])/568096200 - 
     (11847994961*mono[G[{1}, y]*G[{y, 1}, x]])/284048100 + 
     (65423027063*mono[G[{0, 0, 1}, y]])/865670400 + 
     (374684641*mono[G[{0, 1, 0}, x]])/36821050 - 
     (374684641*mono[G[{0, 1, 1}, x]])/18410525 - 
     (450291834689*mono[G[{0, 1, 1}, y]])/3029846400 + 
     (1994391076547*mono[G[{1, 0, 1}, y]])/18179078400 + 
     (1384426991*mono[G[{1, 1, 0}, x]])/40578300 - 
     (1384426991*mono[G[{1, 1, 1}, x]])/20289150 + 
     (11847994961*mono[G[{y^(-1), 0, 0}, x]])/568096200 - 
     (11847994961*mono[G[{y^(-1), 0, 1}, x]])/284048100 - 
     (11847994961*mono[G[{y^(-1), 1, 0}, x]])/568096200 + 
     (11847994961*mono[G[{y^(-1), 1, 1}, x]])/284048100 - 
     (11847994961*mono[G[{y, 1, 0}, x]])/568096200 + 
     (11847994961*mono[G[{y, 1, 1}, x]])/284048100 + 
     (1872*mono[Log[mt2]])/53675 - (702*mono[G[{0}, x]*Log[mt2]])/53675 + 
     (1404*mono[G[{1}, x]*Log[mt2]])/53675 + (1404*mono[G[{1}, y]*Log[mt2]])/
      53675 + (702*mono[Log[mt2]^2])/53675 - (22400139581*mono[Zeta[3]])/
      3976673400, (-31*mono[Pi^2*G[{1}, x]])/502 + 
     (1199*mono[Pi^2*G[{1}, y]])/8032 - (31*mono[Pi^2*G[{y^(-1)}, x]])/502 - 
     (93*mono[G[{0}, x]*G[{0, 1}, y]])/1004 + 
     (93*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/1004 + 
     (93*mono[G[{y}, x]*G[{0, 1}, y]])/1004 + 
     (93*mono[G[{1}, y]*G[{1, 0}, x]])/502 - 
     (93*mono[G[{1}, y]*G[{1, 1}, x]])/251 + 
     (93*mono[G[{1}, x]*G[{1, 1}, y]])/251 - 
     (93*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/502 - 
     (93*mono[G[{y}, x]*G[{1, 1}, y]])/502 - 
     (93*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/1004 + 
     (93*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/502 - 
     (93*mono[G[{1}, y]*G[{y, 0}, x]])/1004 + 
     (93*mono[G[{1}, y]*G[{y, 1}, x]])/502 - (951*mono[G[{0, 0, 1}, y]])/
      4016 + (951*mono[G[{0, 1, 1}, y]])/2008 - (1695*mono[G[{1, 0, 1}, y]])/
      4016 - (93*mono[G[{1, 1, 0}, x]])/502 + (93*mono[G[{1, 1, 1}, x]])/
      251 - (93*mono[G[{y^(-1), 0, 0}, x]])/1004 + 
     (93*mono[G[{y^(-1), 0, 1}, x]])/502 + (93*mono[G[{y^(-1), 1, 0}, x]])/
      1004 - (93*mono[G[{y^(-1), 1, 1}, x]])/502 + (93*mono[G[{y, 1, 0}, x]])/
      1004 - (93*mono[G[{y, 1, 1}, x]])/502 + (93*mono[Zeta[3]])/1004, 
    (-3*mono[Pi^4])/5 + (31*mono[Pi^2*G[{0}, x]])/36 + 
     (1733*mono[Pi^2*G[{1}, x]])/504 - (17947*mono[Pi^2*G[{1}, y]])/2304 + 
     4*mono[Pi^2*G[{0}, x]*G[{1}, y]] + (8*mono[Pi^2*G[{1}, x]*G[{1}, y]])/
      3 + (8*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     (8*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/3 - 
     (8*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/3 - 
     (19*mono[Pi^2*G[{y^(-1)}, x]])/3 - (16*mono[Pi^2*G[{-1, -1}, x]])/3 + 
     (8*mono[Pi^2*G[{-1, 0}, x]])/3 - (8*mono[Pi^2*G[{-1, 1}, x]])/3 + 
     (32*mono[Pi^2*G[{0, -1}, x]])/3 + (8*mono[Pi^2*G[{0, 1}, x]])/3 - 
     (19*mono[G[{0}, x]*G[{0, 1}, y]])/2 + 
     (19*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2 + 
     (19*mono[G[{y}, x]*G[{0, 1}, y]])/2 - (16*mono[Pi^2*G[{0, y^(-1)}, x]])/
      3 + 8*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     (8*mono[Pi^2*G[{1, -1}, x]])/3 - (4*mono[Pi^2*G[{1, 0}, x]])/3 + 
     27*mono[G[{1}, y]*G[{1, 0}, x]] + 8*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     (20*mono[Pi^2*G[{1, 1}, x]])/3 - 54*mono[G[{1}, y]*G[{1, 1}, x]] - 
     (4*mono[Pi^2*G[{1, 1}, y]])/3 - 4*mono[G[{0}, x]*G[{1, 1}, y]] + 
     46*mono[G[{1}, x]*G[{1, 1}, y]] - 19*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     19*mono[G[{y}, x]*G[{1, 1}, y]] + 16*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     16*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     32*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (16*mono[Pi^2*G[{1, y^(-1)}, x]])/
      3 - 8*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     16*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     8*mono[G[{0, 1}, y]*G[{1, y}, x]] + 16*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     4*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] - 
     8*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     4*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] - 
     8*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     4*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] + 
     8*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     4*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] + 
     8*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (8*mono[Pi^2*G[{x^(-1), 1}, y]])/3 - 
     4*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - 
     (19*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2 + 
     19*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - (19*mono[G[{1}, y]*G[{y, 0}, x]])/
      2 + 19*mono[G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     8*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     8*mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     8*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     16*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     16*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + (45019*mono[G[{0, 0, 1}, y]])/
      1152 - 8*mono[G[{1}, x]*G[{0, 0, 1}, y]] + (2939*mono[G[{0, 1, 0}, x]])/
      56 + 8*mono[G[{1}, y]*G[{0, 1, 0}, x]] - (2939*mono[G[{0, 1, 1}, x]])/
      28 - 16*mono[G[{1}, y]*G[{0, 1, 1}, x]] - (42715*mono[G[{0, 1, 1}, y]])/
      576 + 16*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     8*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     16*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + (24475*mono[G[{1, 0, 1}, y]])/
      1152 - 8*mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     16*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 31*mono[G[{1, 1, 0}, x]] - 
     16*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 62*mono[G[{1, 1, 1}, x]] + 
     32*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     8*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     16*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     8*mono[G[{1}, y]*G[{1, y, 0}, x]] - 16*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     4*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] - 
     8*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] - 
     8*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - (19*mono[G[{y^(-1), 0, 0}, x]])/
      2 + 19*mono[G[{y^(-1), 0, 1}, x]] + (19*mono[G[{y^(-1), 1, 0}, x]])/2 - 
     19*mono[G[{y^(-1), 1, 1}, x]] + (19*mono[G[{y, 1, 0}, x]])/2 - 
     19*mono[G[{y, 1, 1}, x]] - 8*mono[G[{-1, -1, 0, 0}, x]] + 
     16*mono[G[{-1, -1, 0, 1}, x]] + 8*mono[G[{-1, 0, 0, 0}, x]] - 
     16*mono[G[{-1, 0, 0, 1}, x]] - 4*mono[G[{-1, 0, 1, 0}, x]] + 
     8*mono[G[{-1, 0, 1, 1}, x]] - 4*mono[G[{-1, 1, 0, 0}, x]] + 
     8*mono[G[{-1, 1, 0, 1}, x]] + 16*mono[G[{0, -1, 0, 0}, x]] - 
     32*mono[G[{0, -1, 0, 1}, x]] - 8*mono[G[{0, 0, 1, 0}, x]] + 
     16*mono[G[{0, 0, 1, 1}, x]] + 8*mono[G[{0, 1, 0, 0}, x]] - 
     16*mono[G[{0, 1, 0, 1}, x]] - 16*mono[G[{0, 1, 1, 0}, x]] + 
     32*mono[G[{0, 1, 1, 1}, x]] - 8*mono[G[{0, y^(-1), 0, 0}, x]] + 
     16*mono[G[{0, y^(-1), 0, 1}, x]] + 8*mono[G[{0, y^(-1), 1, 0}, x]] - 
     16*mono[G[{0, y^(-1), 1, 1}, x]] - 4*mono[G[{1, -1, 0, 0}, x]] + 
     8*mono[G[{1, -1, 0, 1}, x]] + 8*mono[G[{1, 0, 0, 1}, y]] - 
     4*mono[G[{1, 0, 1, 0}, x]] + 8*mono[G[{1, 0, 1, 1}, x]] - 
     16*mono[G[{1, 0, 1, 1}, y]] - 8*mono[G[{1, 1, 0, 0}, x]] + 
     16*mono[G[{1, 1, 0, 1}, x]] - 8*mono[G[{1, 1, 0, 1}, y]] + 
     12*mono[G[{1, 1, 1, 0}, x]] - 24*mono[G[{1, 1, 1, 1}, x]] + 
     8*mono[G[{1, y^(-1), 0, 0}, x]] - 16*mono[G[{1, y^(-1), 0, 1}, x]] - 
     8*mono[G[{1, y^(-1), 1, 0}, x]] + 16*mono[G[{1, y^(-1), 1, 1}, x]] - 
     8*mono[G[{1, y, 1, 0}, x]] + 16*mono[G[{1, y, 1, 1}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     32*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     32*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     32*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     32*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     8*mono[G[{x^(-1), 0, 0, 1}, y]] + 8*mono[G[{x^(-1), 0, 1, 1}, y]] + 
     12*mono[G[{x^(-1), 1, 0, 1}, y]] - 4*mono[G[{x^(-1), x, 0, 1}, y]] + 
     8*mono[G[{x^(-1), x, 1, 1}, y]] + (9545*mono[Zeta[3]])/168 - 
     8*mono[G[{-1}, x]*Zeta[3]] - 8*mono[G[{1}, y]*Zeta[3]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] + 
     8*mono[G[{x^(-1)}, y]*Zeta[3]], (-383*mono[Pi^2*G[{1}, x]])/144 + 
     (2681*mono[Pi^2*G[{1}, y]])/768 - (2681*mono[G[{0, 0, 1}, y]])/384 - 
     (383*mono[G[{0, 1, 0}, x]])/48 + (383*mono[G[{0, 1, 1}, x]])/24 + 
     (2681*mono[G[{0, 1, 1}, y]])/192 - (2681*mono[G[{1, 0, 1}, y]])/384 - 
     (383*mono[Zeta[3]])/48, (170*mono[Pi^2*G[{1}, x]])/21 - 
     (85*mono[Pi^2*G[{1}, y]])/8 + (85*mono[G[{0, 0, 1}, y]])/4 + 
     (170*mono[G[{0, 1, 0}, x]])/7 - (340*mono[G[{0, 1, 1}, x]])/7 - 
     (85*mono[G[{0, 1, 1}, y]])/2 + (85*mono[G[{1, 0, 1}, y]])/4 + 
     (170*mono[Zeta[3]])/7, (5*mono[Pi^2*G[{1}, x]])/6 - 
     (953*mono[Pi^2*G[{1}, y]])/96 + (5*mono[Pi^2*G[{y^(-1)}, x]])/6 + 
     (5*mono[G[{0}, x]*G[{0, 1}, y]])/4 - 
     (5*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 - 
     (5*mono[G[{y}, x]*G[{0, 1}, y]])/4 - (5*mono[G[{1}, y]*G[{1, 0}, x]])/
      2 + 5*mono[G[{1}, y]*G[{1, 1}, x]] - 5*mono[G[{1}, x]*G[{1, 1}, y]] + 
     (5*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2 + 
     (5*mono[G[{y}, x]*G[{1, 1}, y]])/2 + 
     (5*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 - 
     (5*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 + 
     (5*mono[G[{1}, y]*G[{y, 0}, x]])/4 - (5*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 + (913*mono[G[{0, 0, 1}, y]])/48 - (913*mono[G[{0, 1, 1}, y]])/24 + 
     (1033*mono[G[{1, 0, 1}, y]])/48 + (5*mono[G[{1, 1, 0}, x]])/2 - 
     5*mono[G[{1, 1, 1}, x]] + (5*mono[G[{y^(-1), 0, 0}, x]])/4 - 
     (5*mono[G[{y^(-1), 0, 1}, x]])/2 - (5*mono[G[{y^(-1), 1, 0}, x]])/4 + 
     (5*mono[G[{y^(-1), 1, 1}, x]])/2 - (5*mono[G[{y, 1, 0}, x]])/4 + 
     (5*mono[G[{y, 1, 1}, x]])/2 - (5*mono[Zeta[3]])/4, 
    (-3215*mono[Pi^2*G[{1}, x]])/4032 + (3215*mono[Pi^2*G[{1}, y]])/3072 - 
     (3215*mono[G[{0, 0, 1}, y]])/1536 - (3215*mono[G[{0, 1, 0}, x]])/1344 + 
     (3215*mono[G[{0, 1, 1}, x]])/672 + (3215*mono[G[{0, 1, 1}, y]])/768 - 
     (3215*mono[G[{1, 0, 1}, y]])/1536 - (3215*mono[Zeta[3]])/1344, 
    (85*mono[Pi^2*G[{1}, x]])/84 - (85*mono[Pi^2*G[{1}, y]])/64 + 
     (85*mono[G[{0, 0, 1}, y]])/32 + (85*mono[G[{0, 1, 0}, x]])/28 - 
     (85*mono[G[{0, 1, 1}, x]])/14 - (85*mono[G[{0, 1, 1}, y]])/16 + 
     (85*mono[G[{1, 0, 1}, y]])/32 + (85*mono[Zeta[3]])/28, 
    (7*mono[Pi^2*G[{1}, y]])/32 - (7*mono[G[{0, 0, 1}, y]])/16 + 
     (7*mono[G[{0, 1, 1}, y]])/8 - (7*mono[G[{1, 0, 1}, y]])/16, 
    (-4*mono[Pi^2*G[{1}, x]])/3 + 2*mono[Pi^2*G[{1}, y]] - 
     (4*mono[Pi^2*G[{y^(-1)}, x]])/3 - 2*mono[G[{0}, x]*G[{0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 2*mono[G[{y}, x]*G[{0, 1}, y]] + 
     4*mono[G[{1}, y]*G[{1, 0}, x]] - 8*mono[G[{1}, y]*G[{1, 1}, x]] + 
     8*mono[G[{1}, x]*G[{1, 1}, y]] - 4*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{1, 1}, y]] - 2*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 2*mono[G[{1}, y]*G[{y, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y, 1}, x]] - (8*mono[G[{0, 0, 1}, y]])/3 + 
     (16*mono[G[{0, 1, 1}, y]])/3 - (20*mono[G[{1, 0, 1}, y]])/3 - 
     4*mono[G[{1, 1, 0}, x]] + 8*mono[G[{1, 1, 1}, x]] - 
     2*mono[G[{y^(-1), 0, 0}, x]] + 4*mono[G[{y^(-1), 0, 1}, x]] + 
     2*mono[G[{y^(-1), 1, 0}, x]] - 4*mono[G[{y^(-1), 1, 1}, x]] + 
     2*mono[G[{y, 1, 0}, x]] - 4*mono[G[{y, 1, 1}, x]] + 2*mono[Zeta[3]], 
    (-5*mono[Pi^4])/4 + (141838329*mono[Pi^2*G[{0}, x]])/21040600 + 
     mono[Pi^2*G[{0}, x]^2]/12 + (6284870590874339*mono[Pi^2*G[{1}, x]])/
      143732883369600 + mono[Pi^2*G[{0}, x]*G[{1}, x]] - 
     (7*mono[Pi^2*G[{1}, x]^2])/3 - (52743202311132469*mono[Pi^2*G[{1}, y]])/
      328532304844800 + (10*mono[Pi^2*G[{0}, x]*G[{1}, y]])/3 + 
     (22*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 3*mono[Pi^2*G[{1}, y]^2] + 
     (11*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     2*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]] - 
     (4*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/3 - 
     (5*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/3 + 
     (130030131869191*mono[Pi^2*G[{y^(-1)}, x]])/2566658631600 - 
     (4*mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]])/3 + 
     (8*mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]])/3 - 
     mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]]/3 - mono[Pi^2*G[{1}, y]*G[{y}, x]]/
      3 - 4*mono[Pi^2*G[{-1, -1}, x]] + 2*mono[Pi^2*G[{-1, 0}, x]] - 
     2*mono[Pi^2*G[{-1, 1}, x]] + (25*mono[Pi^2*G[{0, -1}, x]])/3 - 
     mono[Pi^2*G[{0, 0}, x]]/3 - (13*mono[Pi^2*G[{0, 1}, x]])/6 - 
     (13*mono[Pi^2*G[{0, 1}, y]])/3 + 
     (130030131869191*mono[G[{0}, x]*G[{0, 1}, y]])/1711105754400 - 
     2*mono[G[{0}, x]^2*G[{0, 1}, y]] + 
     4*mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]] + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]] - 
     (130030131869191*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/1711105754400 + 
     2*mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     (130030131869191*mono[G[{y}, x]*G[{0, 1}, y]])/1711105754400 + 
     2*mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]] + 
     4*mono[G[{0, 0}, x]*G[{0, 1}, y]] - (8*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     4*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     4*mono[G[{0, 1}, y]*G[{0, y}, x]] - 2*mono[Pi^2*G[{1, -1}, x]] - 
     (17*mono[Pi^2*G[{1, 0}, x]])/6 - 
     (6449797132159*mono[G[{1}, y]*G[{1, 0}, x]])/34222115088 + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]] - 
     8*mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]] - 
     8*mono[G[{1}, y]^2*G[{1, 0}, x]] - (5*mono[Pi^2*G[{1, 1}, x]])/3 + 
     (6449797132159*mono[G[{1}, y]*G[{1, 1}, x]])/17111057544 - 
     8*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]] + 
     16*mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]] + 
     16*mono[G[{1}, y]^2*G[{1, 1}, x]] + (14*mono[Pi^2*G[{1, 1}, y]])/3 + 
     (368689793*mono[G[{0}, x]*G[{1, 1}, y]])/23670675 + 
     4*mono[G[{0}, x]^2*G[{1, 1}, y]] - 
     (143356055747383*mono[G[{1}, x]*G[{1, 1}, y]])/427776438600 - 
     8*mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]] - 
     8*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]] + 
     (130030131869191*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/855552877200 - 
     4*mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     8*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     8*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     (130030131869191*mono[G[{y}, x]*G[{1, 1}, y]])/855552877200 - 
     4*mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]] + 
     8*mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]] + 
     8*mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]] - 
     16*mono[G[{0, 0}, x]*G[{1, 1}, y]] + 
     32*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     8*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     8*mono[G[{0, y}, x]*G[{1, 1}, y]] + 40*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     80*mono[G[{1, 1}, x]*G[{1, 1}, y]] - (8*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 - 4*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] + 
     8*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] - 
     8*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{1, 0}, x]*G[{1, x}, y]] - 8*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     4*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] - 
     8*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     4*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] - 
     8*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     4*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] + 
     8*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     4*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] + 
     8*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (8*mono[Pi^2*G[{x^(-1), 1}, y]])/3 - 
     (4*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 - 
     2*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     2*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     4*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     (11*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/2 + 
     11*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (2*mono[Pi^2*G[{x, 1}, y]])/
      3 + (5*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     (5*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/2 - 
     5*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     (5*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/2 + 
     5*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{1, 0}, x]*G[{x, x}, y]] - 4*mono[G[{1, 1}, x]*G[{x, x}, y]] - 
     (4*mono[Pi^2*G[{y^(-1), -1}, x]])/3 + mono[Pi^2*G[{y^(-1), 0}, x]] + 
     (130030131869191*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/1711105754400 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]^2*G[{y^(-1), 0}, x]] - 
     2*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (11*mono[Pi^2*G[{y^(-1), 1}, x]])/3 - 
     (130030131869191*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/855552877200 + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] - 
     8*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] - 
     8*mono[G[{1}, y]^2*G[{y^(-1), 1}, x]] + 
     8*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     (4*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 - 
     2*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     2*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + (4*mono[Pi^2*G[{y, -1}, x]])/
      3 + (130030131869191*mono[G[{1}, y]*G[{y, 0}, x]])/1711105754400 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]] + 
     4*mono[G[{1}, y]^2*G[{y, 0}, x]] + 2*mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (5*mono[Pi^2*G[{y, 1}, x]])/3 - 
     (130030131869191*mono[G[{1}, y]*G[{y, 1}, x]])/855552877200 + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]] - 
     8*mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]] - 
     8*mono[G[{1}, y]^2*G[{y, 1}, x]] + 8*mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     (4*mono[Pi^2*G[{y, y^(-1)}, x]])/3 + 
     2*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{y, y}, x]] + 4*mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     (11*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/2 - 
     (5*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/2 - 
     11*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     5*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 8*mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     7*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     16*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     14*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     (694228656053323*mono[G[{0, 0, 1}, y]])/2607399244800 + 
     4*mono[G[{0}, x]*G[{0, 0, 1}, y]] - 4*mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     4*mono[G[{1}, y]*G[{0, 0, 1}, y]] - 
     4*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     8*mono[G[{y}, x]*G[{0, 0, 1}, y]] - 
     (1239655057607*mono[G[{0, 1, 0}, x]])/21208924800 + 
     4*mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     (7*mono[G[{x}, y]*G[{0, 1, 0}, x]])/2 + 
     (1239655057607*mono[G[{0, 1, 1}, x]])/10604462400 - 
     8*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     7*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 
     (4922652669981709*mono[G[{0, 1, 1}, y]])/9125897356800 - 
     8*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 8*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     8*mono[G[{1}, y]*G[{0, 1, 1}, y]] + 
     8*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     16*mono[G[{y}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     8*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     4*mono[G[{1}, y]*G[{0, y, 0}, x]] - 8*mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     2*mono[G[{0}, x]*G[{1, 0, 0}, x]] - 4*mono[G[{1}, x]*G[{1, 0, 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     (5*mono[G[{x}, y]*G[{1, 0, 0}, x]])/2 - 
     4*mono[G[{0}, x]*G[{1, 0, 1}, x]] + 8*mono[G[{1}, x]*G[{1, 0, 1}, x]] + 
     8*mono[G[{1}, y]*G[{1, 0, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     5*mono[G[{x}, y]*G[{1, 0, 1}, x]] + 
     (25913527132189927*mono[G[{1, 0, 1}, y]])/54755384140800 - 
     8*mono[G[{0}, x]*G[{1, 0, 1}, y]] + 8*mono[G[{1}, y]*G[{1, 0, 1}, y]] + 
     8*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 
     (24938693168881*mono[G[{1, 1, 0}, x]])/122221839600 - 
     4*mono[G[{0}, x]*G[{1, 1, 0}, x]] + 8*mono[G[{1}, x]*G[{1, 1, 0}, x]] + 
     8*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     (7*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/2 + 
     mono[G[{x}, y]*G[{1, 1, 0}, x]]/2 - 
     (24938693168881*mono[G[{1, 1, 1}, x]])/61110919800 + 
     8*mono[G[{0}, x]*G[{1, 1, 1}, x]] - 16*mono[G[{1}, x]*G[{1, 1, 1}, x]] - 
     16*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     7*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{x}, y]*G[{1, 1, 1}, x]] + 24*mono[G[{0}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{1}, y]*G[{1, 1, 1}, y]] - 
     24*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     24*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     4*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] + 
     8*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     4*mono[G[{0}, x]*G[{1, x, 1}, y]] + 8*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     (3*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]])/2 - 
     3*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     4*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     (11*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/2 - 
     11*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     (3*mono[G[{0}, x]*G[{x, 0, 1}, y]])/2 + 
     3*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     (5*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/2 - 
     5*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, x, 1}, y]] + 4*mono[G[{1}, x]*G[{x, x, 1}, y]] + 
     (130030131869191*mono[G[{y^(-1), 0, 0}, x]])/1711105754400 - 
     2*mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]] + 
     4*mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] - 
     (130030131869191*mono[G[{y^(-1), 0, 1}, x]])/855552877200 + 
     4*mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]] - 
     8*mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]] - 
     8*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - 
     (130030131869191*mono[G[{y^(-1), 1, 0}, x]])/1711105754400 + 
     2*mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]] - 
     4*mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]] - 
     8*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + 
     (130030131869191*mono[G[{y^(-1), 1, 1}, x]])/855552877200 - 
     4*mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]] + 
     8*mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]] + 
     16*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] - 
     4*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + 
     4*mono[G[{1}, y]*G[{y, 0, 0}, x]] - 8*mono[G[{1}, y]*G[{y, 0, 1}, x]] - 
     (130030131869191*mono[G[{y, 1, 0}, x]])/1711105754400 + 
     2*mono[G[{0}, x]*G[{y, 1, 0}, x]] - 4*mono[G[{1}, x]*G[{y, 1, 0}, x]] - 
     8*mono[G[{1}, y]*G[{y, 1, 0}, x]] + 
     (130030131869191*mono[G[{y, 1, 1}, x]])/855552877200 - 
     4*mono[G[{0}, x]*G[{y, 1, 1}, x]] + 8*mono[G[{1}, x]*G[{y, 1, 1}, x]] + 
     16*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     2*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{y, y, 0}, x]] - 4*mono[G[{1}, y]*G[{y, y, 1}, x]] - 
     6*mono[G[{-1, -1, 0, 0}, x]] + 12*mono[G[{-1, -1, 0, 1}, x]] + 
     6*mono[G[{-1, 0, 0, 0}, x]] - 12*mono[G[{-1, 0, 0, 1}, x]] - 
     3*mono[G[{-1, 0, 1, 0}, x]] + 6*mono[G[{-1, 0, 1, 1}, x]] - 
     3*mono[G[{-1, 1, 0, 0}, x]] + 6*mono[G[{-1, 1, 0, 1}, x]] + 
     (25*mono[G[{0, -1, 0, 0}, x]])/2 - 25*mono[G[{0, -1, 0, 1}, x]] - 
     (9*mono[G[{0, 0, 1, 0}, x]])/2 + 9*mono[G[{0, 0, 1, 1}, x]] + 
     2*mono[G[{0, 1, 0, 0}, x]] - 4*mono[G[{0, 1, 0, 1}, x]] + 
     16*mono[G[{0, 1, 0, 1}, y]] - (19*mono[G[{0, 1, 1, 0}, x]])/2 + 
     19*mono[G[{0, 1, 1, 1}, x]] - 24*mono[G[{0, 1, 1, 1}, y]] - 
     4*mono[G[{0, y^(-1), 0, 0}, x]] + 8*mono[G[{0, y^(-1), 0, 1}, x]] + 
     4*mono[G[{0, y^(-1), 1, 0}, x]] - 8*mono[G[{0, y^(-1), 1, 1}, x]] - 
     4*mono[G[{0, y, 1, 0}, x]] + 8*mono[G[{0, y, 1, 1}, x]] - 
     3*mono[G[{1, -1, 0, 0}, x]] + 6*mono[G[{1, -1, 0, 1}, x]] - 
     (15*mono[G[{1, 0, 0, 0}, x]])/2 + 15*mono[G[{1, 0, 0, 1}, x]] + 
     8*mono[G[{1, 0, 0, 1}, y]] + (11*mono[G[{1, 0, 1, 0}, x]])/2 - 
     11*mono[G[{1, 0, 1, 1}, x]] - 32*mono[G[{1, 0, 1, 1}, y]] + 
     (17*mono[G[{1, 1, 0, 0}, x]])/2 - 17*mono[G[{1, 1, 0, 1}, x]] - 
     24*mono[G[{1, 1, 0, 1}, y]] - 20*mono[G[{1, 1, 1, 0}, x]] + 
     40*mono[G[{1, 1, 1, 1}, x]] + 64*mono[G[{1, 1, 1, 1}, y]] + 
     4*mono[G[{1, x^(-1), 0, 1}, y]] - 8*mono[G[{1, x^(-1), 1, 1}, y]] + 
     4*mono[G[{1, x, 0, 1}, y]] - 8*mono[G[{1, x, 1, 1}, y]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     16*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     32*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     16*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     32*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     16*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     32*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     16*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     32*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{x^(-1), 0, 0, 1}, y]] + 3*mono[G[{x^(-1), 0, 1, 1}, y]] + 
     (13*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + 
     2*mono[G[{x^(-1), x^(-1), 0, 1}, y]] - 
     4*mono[G[{x^(-1), x^(-1), 1, 1}, y]] - 
     (11*mono[G[{x^(-1), x, 0, 1}, y]])/2 + 
     11*mono[G[{x^(-1), x, 1, 1}, y]] + 5*mono[G[{x, 0, 0, 1}, y]] - 
     3*mono[G[{x, 0, 1, 1}, y]] - (5*mono[G[{x, 1, 0, 1}, y]])/2 - 
     (5*mono[G[{x, x^(-1), 0, 1}, y]])/2 + 5*mono[G[{x, x^(-1), 1, 1}, y]] + 
     2*mono[G[{x, x, 0, 1}, y]] - 4*mono[G[{x, x, 1, 1}, y]] - 
     2*mono[G[{y^(-1), -1, 0, 0}, x]] + 4*mono[G[{y^(-1), -1, 0, 1}, x]] + 
     6*mono[G[{y^(-1), 0, 0, 0}, x]] - 12*mono[G[{y^(-1), 0, 0, 1}, x]] - 
     8*mono[G[{y^(-1), 0, 1, 0}, x]] + 16*mono[G[{y^(-1), 0, 1, 1}, x]] - 
     10*mono[G[{y^(-1), 1, 0, 0}, x]] + 20*mono[G[{y^(-1), 1, 0, 1}, x]] + 
     12*mono[G[{y^(-1), 1, 1, 0}, x]] - 24*mono[G[{y^(-1), 1, 1, 1}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 0, 0}, x]] - 
     4*mono[G[{y^(-1), y^(-1), 0, 1}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 1, 0}, x]] + 
     4*mono[G[{y^(-1), y^(-1), 1, 1}, x]] + 2*mono[G[{y^(-1), y, 1, 0}, x]] - 
     4*mono[G[{y^(-1), y, 1, 1}, x]] + 2*mono[G[{y, -1, 0, 0}, x]] - 
     4*mono[G[{y, -1, 0, 1}, x]] - 4*mono[G[{y, 0, 1, 0}, x]] + 
     8*mono[G[{y, 0, 1, 1}, x]] - 2*mono[G[{y, 1, 0, 0}, x]] + 
     4*mono[G[{y, 1, 0, 1}, x]] + 12*mono[G[{y, 1, 1, 0}, x]] - 
     24*mono[G[{y, 1, 1, 1}, x]] - 2*mono[G[{y, y^(-1), 0, 0}, x]] + 
     4*mono[G[{y, y^(-1), 0, 1}, x]] + 2*mono[G[{y, y^(-1), 1, 0}, x]] - 
     4*mono[G[{y, y^(-1), 1, 1}, x]] - 2*mono[G[{y, y, 1, 0}, x]] + 
     4*mono[G[{y, y, 1, 1}, x]] - (25898663*mono[Log[mt2]])/1449225 + 
     (49*mono[Pi^2*Log[mt2]])/18 - (5008489*mono[G[{0}, x]*Log[mt2]])/
      483075 - mono[Pi^2*G[{0}, x]*Log[mt2]]/3 + 
     (10016978*mono[G[{1}, x]*Log[mt2]])/483075 + 
     (2*mono[Pi^2*G[{1}, x]*Log[mt2]])/3 + 
     (10016978*mono[G[{1}, y]*Log[mt2]])/483075 + 
     (2*mono[Pi^2*G[{1}, y]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     2*mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + 
     8*mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]] - 
     8*mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]] + 
     4*mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]] - 
     8*mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]] + (5*mono[G[{0, 0}, x]*Log[mt2]])/
      3 - (10*mono[G[{0, 1}, x]*Log[mt2]])/3 - 
     (10*mono[G[{1, 0}, x]*Log[mt2]])/3 + (20*mono[G[{1, 1}, x]*Log[mt2]])/
      3 + (20*mono[G[{1, 1}, y]*Log[mt2]])/3 + (1526363*mono[Log[mt2]^2])/
      161025 + mono[Pi^2*Log[mt2]^2]/3 - mono[G[{0}, x]^2*Log[mt2]^2]/2 + 
     2*mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2] - 
     2*mono[G[{1}, x]^2*Log[mt2]^2] + 
     4*mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2] - 
     8*mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2] - 
     2*mono[G[{1}, y]^2*Log[mt2]^2] - (2*mono[Log[mt2]^3])/9 + 
     mono[G[{0}, x]*Log[mt2]^3] - 2*mono[G[{1}, x]*Log[mt2]^3] - 
     2*mono[G[{1}, y]*Log[mt2]^3] - mono[Log[mt2]^4]/2 - 
     (9390534616139689*mono[Zeta[3]])/47910961123200 - 
     6*mono[G[{-1}, x]*Zeta[3]] - 6*mono[G[{1}, y]*Zeta[3]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     3*mono[G[{x^(-1)}, y]*Zeta[3]] + 10*mono[G[{y^(-1)}, x]*Zeta[3]], 
    (-383*mono[Pi^2*G[{1}, x]])/288 + (2681*mono[Pi^2*G[{1}, y]])/1536 - 
     (2681*mono[G[{0, 0, 1}, y]])/768 - (383*mono[G[{0, 1, 0}, x]])/96 + 
     (383*mono[G[{0, 1, 1}, x]])/48 + (2681*mono[G[{0, 1, 1}, y]])/384 - 
     (2681*mono[G[{1, 0, 1}, y]])/768 - (383*mono[Zeta[3]])/96, 
    (13*mono[Pi^4])/80 - (50906201*mono[Pi^2*G[{0}, x]])/36069600 - 
     mono[Pi^2*G[{0}, x]^2]/48 - (726103999790837*mono[Pi^2*G[{1}, x]])/
      82133076211200 - mono[Pi^2*G[{0}, x]*G[{1}, x]]/4 + 
     (7*mono[Pi^2*G[{1}, x]^2])/12 + (7708114439748787*mono[Pi^2*G[{1}, y]])/
      187732745625600 + mono[Pi^2*G[{0}, x]*G[{1}, y]]/6 - 
     (7*mono[Pi^2*G[{1}, x]*G[{1}, y]])/6 + (3*mono[Pi^2*G[{1}, y]^2])/4 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/4 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/6 - 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/3 + 
     (5*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/12 + 
     (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/12 - 
     (12110368744633*mono[Pi^2*G[{y^(-1)}, x]])/1466662075200 + 
     mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]]/3 - 
     (2*mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]])/3 + 
     mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]]/12 + mono[Pi^2*G[{1}, y]*G[{y}, x]]/
      12 - mono[Pi^2*G[{-1, -1}, x]]/3 + mono[Pi^2*G[{-1, 0}, x]]/6 - 
     mono[Pi^2*G[{-1, 1}, x]]/6 + (7*mono[Pi^2*G[{0, -1}, x]])/12 + 
     mono[Pi^2*G[{0, 0}, x]]/12 + (29*mono[Pi^2*G[{0, 1}, x]])/24 + 
     (13*mono[Pi^2*G[{0, 1}, y]])/12 - 
     (12110368744633*mono[G[{0}, x]*G[{0, 1}, y]])/977774716800 + 
     mono[G[{0}, x]^2*G[{0, 1}, y]]/2 - 
     mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]] - 
     mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]] + 
     (12110368744633*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/977774716800 - 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     (12110368744633*mono[G[{y}, x]*G[{0, 1}, y]])/977774716800 - 
     mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]] - 
     mono[G[{0, 0}, x]*G[{0, 1}, y]] - (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + mono[G[{0, 1}, y]*G[{0, y}, x]] - 
     mono[Pi^2*G[{1, -1}, x]]/6 + (3*mono[Pi^2*G[{1, 0}, x]])/8 + 
     (3262590020933*mono[G[{1}, y]*G[{1, 0}, x]])/97777471680 - 
     mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{1}, y]^2*G[{1, 0}, x]] + 2*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     (5*mono[Pi^2*G[{1, 1}, x]])/4 - 
     (3262590020933*mono[G[{1}, y]*G[{1, 1}, x]])/48888735840 + 
     2*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     4*mono[G[{1}, y]^2*G[{1, 1}, x]] - (3*mono[Pi^2*G[{1, 1}, y]])/2 - 
     (49119239*mono[G[{0}, x]*G[{1, 1}, y]])/13526100 - 
     mono[G[{0}, x]^2*G[{1, 1}, y]] + 
     (13885734519049*mono[G[{1}, x]*G[{1, 1}, y]])/244443679200 + 
     2*mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]] - 
     (12110368744633*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/488887358400 + 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     (12110368744633*mono[G[{y}, x]*G[{1, 1}, y]])/488887358400 + 
     mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]] + 
     4*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 4*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y}, x]*G[{1, 1}, y]] - 10*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     12*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x}, y]] + 2*mono[G[{1, 1}, x]*G[{1, x}, y]] + 
     (4*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     2*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     4*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{1, y}, x]] + 4*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/3 + 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     (3*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/8 - 
     (3*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/4 - mono[Pi^2*G[{x, 1}, y]]/6 - 
     (5*mono[Pi^2*G[{x, x^(-1)}, y]])/12 - 
     (5*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/8 + 
     (5*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]])/4 + 
     (5*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/8 - 
     (5*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]])/4 - 
     mono[G[{1, 0}, x]*G[{x, x}, y]]/2 + mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     mono[Pi^2*G[{y^(-1), -1}, x]]/3 - mono[Pi^2*G[{y^(-1), 0}, x]]/4 - 
     (12110368744633*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/977774716800 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     mono[G[{1}, y]^2*G[{y^(-1), 0}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + (11*mono[Pi^2*G[{y^(-1), 1}, x]])/
      12 + (12110368744633*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/488887358400 - 
     mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]^2*G[{y^(-1), 1}, x]] - 
     2*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     (12110368744633*mono[G[{1}, y]*G[{y, 0}, x]])/977774716800 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     mono[G[{1}, y]^2*G[{y, 0}, x]] - mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y, 0}, x]] - (5*mono[Pi^2*G[{y, 1}, x]])/12 + 
     (12110368744633*mono[G[{1}, y]*G[{y, 1}, x]])/488887358400 - 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     2*mono[G[{1}, y]^2*G[{y, 1}, x]] - 2*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/8 + 
     (5*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/8 + 
     (3*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/4 - 
     (5*mono[G[{x}, y]*G[{-1, 0, 1}, x]])/4 - 
     mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]]/4 + 
     mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]]/2 - 
     (107219694453709*mono[G[{0, 0, 1}, y]])/1489942425600 - 
     mono[G[{0}, x]*G[{0, 0, 1}, y]] - mono[G[{1}, x]*G[{0, 0, 1}, y]] + 
     mono[G[{1}, y]*G[{0, 0, 1}, y]] + mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] + 
     2*mono[G[{y}, x]*G[{0, 0, 1}, y]] + (98446232561*mono[G[{0, 1, 0}, x]])/
      12119385600 + mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - 
     (7*mono[G[{x}, y]*G[{0, 1, 0}, x]])/8 - 
     (98446232561*mono[G[{0, 1, 1}, x]])/6059692800 - 
     2*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     (7*mono[G[{x}, y]*G[{0, 1, 1}, x]])/4 + 
     (758176366042267*mono[G[{0, 1, 1}, y]])/5214798489600 + 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 2*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     2*mono[G[{1}, y]*G[{0, 1, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] - 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{0, y, 0}, x]] + 2*mono[G[{1}, y]*G[{0, y, 1}, x]] - 
     mono[G[{0}, x]*G[{1, 0, 0}, x]]/2 + mono[G[{1}, x]*G[{1, 0, 0}, x]] + 
     mono[G[{1}, y]*G[{1, 0, 0}, x]] - mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]]/
      2 + (5*mono[G[{x}, y]*G[{1, 0, 0}, x]])/8 + 
     mono[G[{0}, x]*G[{1, 0, 1}, x]] - 2*mono[G[{1}, x]*G[{1, 0, 1}, x]] - 
     2*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     (5*mono[G[{x}, y]*G[{1, 0, 1}, x]])/4 - 
     (3397431731980561*mono[G[{1, 0, 1}, y]])/31288790937600 + 
     4*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 2*mono[G[{1}, y]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 
     (2584045125583*mono[G[{1, 1, 0}, x]])/69841051200 + 
     mono[G[{0}, x]*G[{1, 1, 0}, x]] - 2*mono[G[{1}, x]*G[{1, 1, 0}, x]] - 
     6*mono[G[{1}, y]*G[{1, 1, 0}, x]] + mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/
      8 - mono[G[{x}, y]*G[{1, 1, 0}, x]]/8 + 
     (2584045125583*mono[G[{1, 1, 1}, x]])/34920525600 - 
     2*mono[G[{0}, x]*G[{1, 1, 1}, x]] + 4*mono[G[{1}, x]*G[{1, 1, 1}, x]] + 
     12*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]]/4 + mono[G[{x}, y]*G[{1, 1, 1}, x]]/
      4 - 6*mono[G[{0}, x]*G[{1, 1, 1}, y]] + 
     4*mono[G[{1}, y]*G[{1, 1, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{1, x, 1}, y]] - 2*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     2*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, y, 0}, x]] - 4*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     (5*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]])/8 - 
     (5*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]])/4 + 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     (3*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/8 + 
     (3*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/4 + 
     (3*mono[G[{0}, x]*G[{x, 0, 1}, y]])/8 - 
     (3*mono[G[{1}, x]*G[{x, 0, 1}, y]])/4 - 
     (5*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/8 + 
     (5*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]])/4 + 
     mono[G[{0}, x]*G[{x, x, 1}, y]]/2 - mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     (12110368744633*mono[G[{y^(-1), 0, 0}, x]])/977774716800 + 
     mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]]/2 - 
     mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] + 
     (12110368744633*mono[G[{y^(-1), 0, 1}, x]])/488887358400 - 
     mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]] + 
     2*mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     (12110368744633*mono[G[{y^(-1), 1, 0}, x]])/977774716800 - 
     mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]]/2 + 
     mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - 
     (12110368744633*mono[G[{y^(-1), 1, 1}, x]])/488887358400 + 
     mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]] - 
     2*mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]] - 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     (12110368744633*mono[G[{y, 1, 0}, x]])/977774716800 - 
     mono[G[{0}, x]*G[{y, 1, 0}, x]]/2 + mono[G[{1}, x]*G[{y, 1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] - 
     (12110368744633*mono[G[{y, 1, 1}, x]])/488887358400 + 
     mono[G[{0}, x]*G[{y, 1, 1}, x]] - 2*mono[G[{1}, x]*G[{y, 1, 1}, x]] - 
     4*mono[G[{1}, y]*G[{y, 1, 1}, x]] + mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/
      2 - mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y, y, 0}, x]]/2 + mono[G[{1}, y]*G[{y, y, 1}, x]] - 
     mono[G[{-1, -1, 0, 0}, x]]/2 + mono[G[{-1, -1, 0, 1}, x]] + 
     mono[G[{-1, 0, 0, 0}, x]]/2 - mono[G[{-1, 0, 0, 1}, x]] - 
     mono[G[{-1, 0, 1, 0}, x]]/4 + mono[G[{-1, 0, 1, 1}, x]]/2 - 
     mono[G[{-1, 1, 0, 0}, x]]/4 + mono[G[{-1, 1, 0, 1}, x]]/2 + 
     (7*mono[G[{0, -1, 0, 0}, x]])/8 - (7*mono[G[{0, -1, 0, 1}, x]])/4 - 
     (7*mono[G[{0, 0, 1, 0}, x]])/8 + (7*mono[G[{0, 0, 1, 1}, x]])/4 + 
     (3*mono[G[{0, 1, 0, 0}, x]])/2 - 3*mono[G[{0, 1, 0, 1}, x]] - 
     4*mono[G[{0, 1, 0, 1}, y]] - (13*mono[G[{0, 1, 1, 0}, x]])/8 + 
     (13*mono[G[{0, 1, 1, 1}, x]])/4 + 6*mono[G[{0, 1, 1, 1}, y]] - 
     mono[G[{0, y^(-1), 0, 0}, x]] + 2*mono[G[{0, y^(-1), 0, 1}, x]] + 
     mono[G[{0, y^(-1), 1, 0}, x]] - 2*mono[G[{0, y^(-1), 1, 1}, x]] + 
     mono[G[{0, y, 1, 0}, x]] - 2*mono[G[{0, y, 1, 1}, x]] - 
     mono[G[{1, -1, 0, 0}, x]]/4 + mono[G[{1, -1, 0, 1}, x]]/2 + 
     (15*mono[G[{1, 0, 0, 0}, x]])/8 - (15*mono[G[{1, 0, 0, 1}, x]])/4 - 
     (19*mono[G[{1, 0, 1, 0}, x]])/8 + (19*mono[G[{1, 0, 1, 1}, x]])/4 + 
     4*mono[G[{1, 0, 1, 1}, y]] - (33*mono[G[{1, 1, 0, 0}, x]])/8 + 
     (33*mono[G[{1, 1, 0, 1}, x]])/4 + 4*mono[G[{1, 1, 0, 1}, y]] + 
     8*mono[G[{1, 1, 1, 0}, x]] - 16*mono[G[{1, 1, 1, 1}, x]] - 
     16*mono[G[{1, 1, 1, 1}, y]] - mono[G[{1, x^(-1), 0, 1}, y]] + 
     2*mono[G[{1, x^(-1), 1, 1}, y]] - mono[G[{1, x, 0, 1}, y]] + 
     2*mono[G[{1, x, 1, 1}, y]] + 2*mono[G[{1, y^(-1), 0, 0}, x]] - 
     4*mono[G[{1, y^(-1), 0, 1}, x]] - 2*mono[G[{1, y^(-1), 1, 0}, x]] + 
     4*mono[G[{1, y^(-1), 1, 1}, x]] - 2*mono[G[{1, y, 1, 0}, x]] + 
     4*mono[G[{1, y, 1, 1}, x]] - (7*mono[G[{x^(-1), 0, 0, 1}, y]])/4 + 
     (5*mono[G[{x^(-1), 0, 1, 1}, y]])/4 + (11*mono[G[{x^(-1), 1, 0, 1}, y]])/
      8 - mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] + (3*mono[G[{x^(-1), x, 0, 1}, y]])/
      8 - (3*mono[G[{x^(-1), x, 1, 1}, y]])/4 - (5*mono[G[{x, 0, 0, 1}, y]])/
      4 + (3*mono[G[{x, 0, 1, 1}, y]])/4 + (5*mono[G[{x, 1, 0, 1}, y]])/8 + 
     (5*mono[G[{x, x^(-1), 0, 1}, y]])/8 - (5*mono[G[{x, x^(-1), 1, 1}, y]])/
      4 - mono[G[{x, x, 0, 1}, y]]/2 + mono[G[{x, x, 1, 1}, y]] + 
     mono[G[{y^(-1), -1, 0, 0}, x]]/2 - mono[G[{y^(-1), -1, 0, 1}, x]] - 
     (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 + 3*mono[G[{y^(-1), 0, 0, 1}, x]] + 
     2*mono[G[{y^(-1), 0, 1, 0}, x]] - 4*mono[G[{y^(-1), 0, 1, 1}, x]] + 
     (5*mono[G[{y^(-1), 1, 0, 0}, x]])/2 - 5*mono[G[{y^(-1), 1, 0, 1}, x]] - 
     3*mono[G[{y^(-1), 1, 1, 0}, x]] + 6*mono[G[{y^(-1), 1, 1, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] + mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 - mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]]/
      2 + mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]] - 
     2*mono[G[{y, 0, 1, 1}, x]] + mono[G[{y, 1, 0, 0}, x]]/2 - 
     mono[G[{y, 1, 0, 1}, x]] - 3*mono[G[{y, 1, 1, 0}, x]] + 
     6*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] + (26034743*mono[Log[mt2]])/5796900 - 
     (49*mono[Pi^2*Log[mt2]])/72 + (4991479*mono[G[{0}, x]*Log[mt2]])/
      1932300 + mono[Pi^2*G[{0}, x]*Log[mt2]]/12 - 
     (4991479*mono[G[{1}, x]*Log[mt2]])/966150 - 
     mono[Pi^2*G[{1}, x]*Log[mt2]]/6 - (4991479*mono[G[{1}, y]*Log[mt2]])/
      966150 - mono[Pi^2*G[{1}, y]*Log[mt2]]/6 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/2 + 
     mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]]/2 + 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 
     2*mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]] - 
     mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]] - (5*mono[G[{0, 0}, x]*Log[mt2]])/
      12 + (5*mono[G[{0, 1}, x]*Log[mt2]])/6 + 
     (5*mono[G[{1, 0}, x]*Log[mt2]])/6 - (5*mono[G[{1, 1}, x]*Log[mt2]])/3 - 
     (5*mono[G[{1, 1}, y]*Log[mt2]])/3 - (1520693*mono[Log[mt2]^2])/644100 - 
     mono[Pi^2*Log[mt2]^2]/12 + mono[G[{0}, x]^2*Log[mt2]^2]/8 - 
     mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2]/2 + mono[G[{1}, x]^2*Log[mt2]^2]/
      2 - mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2] + mono[G[{1}, y]^2*Log[mt2]^2]/
      2 + mono[Log[mt2]^3]/18 - mono[G[{0}, x]*Log[mt2]^3]/4 + 
     mono[G[{1}, x]*Log[mt2]^3]/2 + mono[G[{1}, y]*Log[mt2]^3]/2 + 
     mono[Log[mt2]^4]/8 + (937807908867967*mono[Zeta[3]])/27377692070400 - 
     mono[G[{-1}, x]*Zeta[3]]/2 - mono[G[{1}, y]*Zeta[3]]/2 + 
     (11*mono[G[{x^(-1)}, y]*Zeta[3]])/4 - (5*mono[G[{y^(-1)}, x]*Zeta[3]])/
      2, (-71*mono[Pi^2*G[{1}, x]])/84 + (71*mono[Pi^2*G[{1}, y]])/64 - 
     (71*mono[G[{0, 0, 1}, y]])/32 - (71*mono[G[{0, 1, 0}, x]])/28 + 
     (71*mono[G[{0, 1, 1}, x]])/14 + (71*mono[G[{0, 1, 1}, y]])/16 - 
     (71*mono[G[{1, 0, 1}, y]])/32 - (71*mono[Zeta[3]])/28, 
    (-2*mono[Pi^2*G[{1}, x]])/3 + (17*mono[Pi^2*G[{1}, y]])/24 - 
     (2*mono[Pi^2*G[{y^(-1)}, x]])/3 - mono[G[{0}, x]*G[{0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + mono[G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]] - 4*mono[G[{1}, y]*G[{1, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1, 1}, y]] - 2*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1}, x]] - (3*mono[G[{0, 0, 1}, y]])/4 + 
     (3*mono[G[{0, 1, 1}, y]])/2 - (11*mono[G[{1, 0, 1}, y]])/4 - 
     2*mono[G[{1, 1, 0}, x]] + 4*mono[G[{1, 1, 1}, x]] - 
     mono[G[{y^(-1), 0, 0}, x]] + 2*mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]] - 2*mono[G[{y^(-1), 1, 1}, x]] + 
     mono[G[{y, 1, 0}, x]] - 2*mono[G[{y, 1, 1}, x]] + mono[Zeta[3]], 
    (19001*mono[Pi^2*G[{1}, x]])/4032 - (19001*mono[Pi^2*G[{1}, y]])/3072 + 
     (19001*mono[G[{0, 0, 1}, y]])/1536 + (19001*mono[G[{0, 1, 0}, x]])/
      1344 - (19001*mono[G[{0, 1, 1}, x]])/672 - 
     (19001*mono[G[{0, 1, 1}, y]])/768 + (19001*mono[G[{1, 0, 1}, y]])/1536 + 
     (19001*mono[Zeta[3]])/1344, -mono[Pi^2*G[{1}, x]]/12 + 
     (35*mono[Pi^2*G[{1}, y]])/32 - (35*mono[G[{0, 0, 1}, y]])/16 - 
     mono[G[{0, 1, 0}, x]]/4 + mono[G[{0, 1, 1}, x]]/2 + 
     (35*mono[G[{0, 1, 1}, y]])/8 - (35*mono[G[{1, 0, 1}, y]])/16 - 
     mono[Zeta[3]]/4, mono[Pi^2*G[{1}, x]]/6 - (77*mono[Pi^2*G[{1}, y]])/64 + 
     (77*mono[G[{0, 0, 1}, y]])/32 + mono[G[{0, 1, 0}, x]]/2 - 
     mono[G[{0, 1, 1}, x]] - (77*mono[G[{0, 1, 1}, y]])/16 + 
     (77*mono[G[{1, 0, 1}, y]])/32 + mono[Zeta[3]]/2, 
    (-63*mono[Pi^2*G[{1}, y]])/64 + (63*mono[G[{0, 0, 1}, y]])/32 - 
     (63*mono[G[{0, 1, 1}, y]])/16 + (63*mono[G[{1, 0, 1}, y]])/32, 
    (-393*mono[Pi^2*G[{1}, x]])/896 + (1179*mono[Pi^2*G[{1}, y]])/2048 - 
     (1179*mono[G[{0, 0, 1}, y]])/1024 - (1179*mono[G[{0, 1, 0}, x]])/896 + 
     (1179*mono[G[{0, 1, 1}, x]])/448 + (1179*mono[G[{0, 1, 1}, y]])/512 - 
     (1179*mono[G[{1, 0, 1}, y]])/1024 - (1179*mono[Zeta[3]])/896, 
    -mono[Pi^2*G[{1}, x]]/3 + (7*mono[Pi^2*G[{1}, y]])/16 - 
     (7*mono[G[{0, 0, 1}, y]])/8 - mono[G[{0, 1, 0}, x]] + 
     2*mono[G[{0, 1, 1}, x]] + (7*mono[G[{0, 1, 1}, y]])/4 - 
     (7*mono[G[{1, 0, 1}, y]])/8 - mono[Zeta[3]]}}, 
 A2["2L", "+++-", "Ncp2", "Finite"] -> 
  {{f[1], f[2], f[4], f[5], f[6], f[7], f[8], f[9], f[10], f[11], f[12], 
    f[13], f[14], f[15], f[16], f[17], f[18], f[19], f[21], f[22], f[23], 
    f[24], f[25], f[26], f[27], f[28], f[29], f[30], f[31], f[32], f[33], 
    f[34], f[35], f[36], f[37], f[38], f[39], f[40], f[41], f[42], f[43], 
    f[44], f[45], f[50], f[51], f[53], f[54], f[55], f[56], f[58], f[59], 
    f[64], f[66], f[69], f[70], f[72], f[73], f[75], f[77], f[79], f[80], 
    f[81]}, {-mono[1] - (50773*mono[Pi^2])/162925 - 
     (136692*mono[Pi^2*G[{0}, x]])/162925 - (331224*mono[Pi^2*G[{1}, x]])/
      162925 + (999*mono[Pi^2*G[{1}, y]])/700 - 
     (4356*mono[G[{0}, x]*G[{1}, y]])/23275 + 
     (8712*mono[G[{1}, x]*G[{1}, y]])/23275 + 
     (10368*mono[Pi^2*G[{y^(-1)}, x]])/23275 + (2946*mono[G[{0, 1}, y]])/
      3325 + (15552*mono[G[{0}, x]*G[{0, 1}, y]])/23275 - 
     (15552*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/23275 - 
     (15552*mono[G[{y}, x]*G[{0, 1}, y]])/23275 - 
     (10368*mono[G[{1}, y]*G[{1, 0}, x]])/23275 + 
     (20736*mono[G[{1}, y]*G[{1, 1}, x]])/23275 - (15768*mono[G[{1, 1}, y]])/
      23275 - (10368*mono[G[{0}, x]*G[{1, 1}, y]])/23275 - 
     (41472*mono[G[{1}, x]*G[{1, 1}, y]])/23275 + 
     (31104*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/23275 + 
     (31104*mono[G[{y}, x]*G[{1, 1}, y]])/23275 + 
     (15552*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/23275 - 
     (31104*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/23275 + 
     (15552*mono[G[{1}, y]*G[{y, 0}, x]])/23275 - 
     (31104*mono[G[{1}, y]*G[{y, 1}, x]])/23275 - 
     (288936*mono[G[{0, 0, 0}, x]])/162925 + (577872*mono[G[{0, 0, 1}, x]])/
      162925 - (999*mono[G[{0, 0, 1}, y]])/350 - 
     (160704*mono[G[{0, 1, 0}, x]])/162925 + (321408*mono[G[{0, 1, 1}, x]])/
      162925 + (28647*mono[G[{0, 1, 1}, y]])/4655 - 
     (5112*mono[G[{1, 0, 0}, x]])/8575 + (10224*mono[G[{1, 0, 1}, x]])/8575 - 
     (999*mono[G[{1, 0, 1}, y]])/350 + (15552*mono[G[{y^(-1), 0, 0}, x]])/
      23275 - (31104*mono[G[{y^(-1), 0, 1}, x]])/23275 - 
     (15552*mono[G[{y^(-1), 1, 0}, x]])/23275 + 
     (31104*mono[G[{y^(-1), 1, 1}, x]])/23275 - (15552*mono[G[{y, 1, 0}, x]])/
      23275 + (31104*mono[G[{y, 1, 1}, x]])/23275 + (96*mono[Log[mt2]])/475 - 
     (36*mono[G[{0}, x]*Log[mt2]])/475 + (72*mono[G[{1}, x]*Log[mt2]])/475 + 
     (72*mono[G[{1}, y]*Log[mt2]])/475 + (36*mono[Log[mt2]^2])/475 + 
     (13968*mono[Zeta[3]])/32585, (7*mono[Pi^2])/18 - 
     (7*mono[Pi^2*G[{0}, x]])/18 - (7*mono[Pi^2*G[{1}, x]])/9 + 
     (49*mono[Pi^2*G[{1}, y]])/96 - (7*mono[G[{0, 0, 0}, x]])/6 + 
     (7*mono[G[{0, 0, 1}, x]])/3 - (49*mono[G[{0, 0, 1}, y]])/48 + 
     (49*mono[G[{0, 1, 1}, y]])/24 - (49*mono[G[{1, 0, 1}, y]])/48, 
    (2*mono[Pi^2])/3 - (2*mono[Pi^2*G[{0}, x]])/3 - 
     (4*mono[Pi^2*G[{1}, x]])/3 + (7*mono[Pi^2*G[{1}, y]])/8 - 
     2*mono[G[{0, 0, 0}, x]] + 4*mono[G[{0, 0, 1}, x]] - 
     (7*mono[G[{0, 0, 1}, y]])/4 + (7*mono[G[{0, 1, 1}, y]])/2 - 
     (7*mono[G[{1, 0, 1}, y]])/4, (2*mono[Pi^2])/3 - 
     (7*mono[Pi^2*G[{1}, y]])/8 + (7*mono[G[{0, 0, 1}, y]])/4 - 
     (7*mono[G[{0, 1, 1}, y]])/2 + (7*mono[G[{1, 0, 1}, y]])/4, 
    (561319*mono[Pi^2])/8064 + (13927*mono[Pi^2*G[{0}, x]])/504 + 
     (1565*mono[Pi^2*G[{1}, x]])/28 - (120743*mono[Pi^2*G[{1}, y]])/1536 + 
     (83*mono[G[{0}, x]*G[{1}, y]])/4 - (83*mono[G[{1}, x]*G[{1}, y]])/2 - 
     (17551*mono[G[{0, 1}, y]])/192 + 83*mono[G[{1, 1}, y]] + 
     (327*mono[G[{0, 0, 0}, x]])/7 - (654*mono[G[{0, 0, 1}, x]])/7 + 
     (152615*mono[G[{0, 0, 1}, y]])/768 + (162*mono[G[{0, 1, 0}, x]])/7 - 
     (324*mono[G[{0, 1, 1}, x]])/7 - (152615*mono[G[{0, 1, 1}, y]])/384 + 
     (2593*mono[G[{1, 0, 0}, x]])/84 - (2593*mono[G[{1, 0, 1}, x]])/42 + 
     (184487*mono[G[{1, 0, 1}, y]])/768 - (1682*mono[Zeta[3]])/21, 
    (-11477*mono[Pi^2])/1728 + mono[Pi^2*G[{0}, x]]/36 + 
     (11*mono[Pi^2*G[{1}, x]])/18 + (2225*mono[Pi^2*G[{1}, y]])/768 - 
     (7*mono[G[{0}, x]*G[{1}, y]])/6 + (7*mono[G[{1}, x]*G[{1}, y]])/3 + 
     (1627*mono[G[{0, 1}, y]])/288 - (14*mono[G[{1, 1}, y]])/3 + 
     2*mono[G[{0, 0, 0}, x]] - 4*mono[G[{0, 0, 1}, x]] - 
     (3121*mono[G[{0, 0, 1}, y]])/384 + (3121*mono[G[{0, 1, 1}, y]])/192 - 
     (3*mono[G[{1, 0, 0}, x]])/2 + 3*mono[G[{1, 0, 1}, x]] - 
     (1339*mono[G[{1, 0, 1}, y]])/128 + (16*mono[Zeta[3]])/3, 
    (1669*mono[Pi^2])/112 - (369*mono[Pi^2*G[{0}, x]])/28 - 
     (40757*mono[Pi^2*G[{1}, x]])/504 + (5007*mono[Pi^2*G[{1}, y]])/256 - 
     (26*mono[G[{0, 0, 0}, x]])/21 + (52*mono[G[{0, 0, 1}, x]])/21 - 
     (5007*mono[G[{0, 0, 1}, y]])/128 - (579*mono[G[{0, 1, 0}, x]])/56 + 
     (579*mono[G[{0, 1, 1}, x]])/28 + (5007*mono[G[{0, 1, 1}, y]])/64 - 
     (3217*mono[G[{1, 0, 0}, x]])/42 + (3217*mono[G[{1, 0, 1}, x]])/21 - 
     (5007*mono[G[{1, 0, 1}, y]])/128 + (23999*mono[Zeta[3]])/168, 
    (5*mono[Pi^2*G[{1}, y]])/32 - mono[G[{0, 1}, y]] - 
     (5*mono[G[{0, 0, 1}, y]])/16 + (5*mono[G[{0, 1, 1}, y]])/8 - 
     (5*mono[G[{1, 0, 1}, y]])/16, (-1004*mono[1])/339 + 
     (7017435329*mono[Pi^2])/662778900 - 2*mono[G[{0}, x]] + 
     (11694931*mono[Pi^2*G[{0}, x]])/18410525 + 4*mono[G[{1}, x]] - 
     (7964354*mono[Pi^2*G[{1}, x]])/55231575 - (1742639*mono[Pi^2*G[{1}, y]])/
      158200 + (1062133*mono[G[{0}, x]*G[{1}, y]])/2630075 - 
     (2124266*mono[G[{1}, x]*G[{1}, y]])/2630075 - 
     (3469824*mono[Pi^2*G[{y^(-1)}, x]])/2630075 - 
     (16671943*mono[G[{0, 1}, y]])/2254350 - 
     (5204736*mono[G[{0}, x]*G[{0, 1}, y]])/2630075 + 
     (5204736*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2630075 + 
     (5204736*mono[G[{y}, x]*G[{0, 1}, y]])/2630075 + 
     (3469824*mono[G[{1}, y]*G[{1, 0}, x]])/2630075 - 
     (6939648*mono[G[{1}, y]*G[{1, 1}, x]])/2630075 + 
     (9699274*mono[G[{1, 1}, y]])/2630075 + 
     (3469824*mono[G[{0}, x]*G[{1, 1}, y]])/2630075 + 
     (13879296*mono[G[{1}, x]*G[{1, 1}, y]])/2630075 - 
     (10409472*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2630075 - 
     (10409472*mono[G[{y}, x]*G[{1, 1}, y]])/2630075 - 
     (5204736*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2630075 + 
     (10409472*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2630075 - 
     (5204736*mono[G[{1}, y]*G[{y, 0}, x]])/2630075 + 
     (10409472*mono[G[{1}, y]*G[{y, 1}, x]])/2630075 + 
     (28594598*mono[G[{0, 0, 0}, x]])/18410525 - 
     (57189196*mono[G[{0, 0, 1}, x]])/18410525 + 
     (1742639*mono[G[{0, 0, 1}, y]])/79100 + (53782272*mono[G[{0, 1, 0}, x]])/
      18410525 - (107564544*mono[G[{0, 1, 1}, x]])/18410525 - 
     (47742127*mono[G[{0, 1, 1}, y]])/1052030 - 
     (1873534*mono[G[{1, 0, 0}, x]])/968975 + (3747068*mono[G[{1, 0, 1}, x]])/
      968975 + (1742639*mono[G[{1, 0, 1}, y]])/79100 - 
     (5204736*mono[G[{y^(-1), 0, 0}, x]])/2630075 + 
     (10409472*mono[G[{y^(-1), 0, 1}, x]])/2630075 + 
     (5204736*mono[G[{y^(-1), 1, 0}, x]])/2630075 - 
     (10409472*mono[G[{y^(-1), 1, 1}, x]])/2630075 + 
     (5204736*mono[G[{y, 1, 0}, x]])/2630075 - 
     (10409472*mono[G[{y, 1, 1}, x]])/2630075 + (28672*mono[Log[mt2]])/
      53675 - (10752*mono[G[{0}, x]*Log[mt2]])/53675 + 
     (21504*mono[G[{1}, x]*Log[mt2]])/53675 + 
     (21504*mono[G[{1}, y]*Log[mt2]])/53675 + (10752*mono[Log[mt2]^2])/
      53675 + (22566436*mono[Zeta[3]])/3682105, (-82328*mono[1])/3051 + 
     (3388841878637*mono[Pi^2])/23860040400 - (251*mono[G[{0}, x]])/9 - 
     (4614493607*mono[Pi^2*G[{0}, x]])/662778900 + (502*mono[G[{1}, x]])/9 - 
     (48418687531*mono[Pi^2*G[{1}, x]])/994168350 - 
     (204535073*mono[Pi^2*G[{1}, y]])/1423800 - 
     (464918413*mono[G[{0}, x]*G[{1}, y]])/47341350 + 
     (464918413*mono[G[{1}, x]*G[{1}, y]])/23670675 - 
     (31613952*mono[Pi^2*G[{y^(-1)}, x]])/2630075 - 
     (7101673879*mono[G[{0, 1}, y]])/81156600 - 
     (47420928*mono[G[{0}, x]*G[{0, 1}, y]])/2630075 + 
     (47420928*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2630075 + 
     (47420928*mono[G[{y}, x]*G[{0, 1}, y]])/2630075 + 
     (31613952*mono[G[{1}, y]*G[{1, 0}, x]])/2630075 - 
     (63227904*mono[G[{1}, y]*G[{1, 1}, x]])/2630075 + 
     (187793143*mono[G[{1, 1}, y]])/23670675 + 
     (31613952*mono[G[{0}, x]*G[{1, 1}, y]])/2630075 + 
     (126455808*mono[G[{1}, x]*G[{1, 1}, y]])/2630075 - 
     (94841856*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2630075 - 
     (94841856*mono[G[{y}, x]*G[{1, 1}, y]])/2630075 - 
     (47420928*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2630075 + 
     (94841856*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2630075 - 
     (47420928*mono[G[{1}, y]*G[{y, 0}, x]])/2630075 + 
     (94841856*mono[G[{1}, y]*G[{y, 1}, x]])/2630075 - 
     (1220264453*mono[G[{0, 0, 0}, x]])/331389450 + 
     (1220264453*mono[G[{0, 0, 1}, x]])/165694725 + 
     (201687473*mono[G[{0, 0, 1}, y]])/711900 + 
     (490016256*mono[G[{0, 1, 0}, x]])/18410525 - 
     (980032512*mono[G[{0, 1, 1}, x]])/18410525 - 
     (5478697009*mono[G[{0, 1, 1}, y]])/9468270 - 
     (949690001*mono[G[{1, 0, 0}, x]])/17441550 + 
     (949690001*mono[G[{1, 0, 1}, x]])/8720775 + 
     (198839873*mono[G[{1, 0, 1}, y]])/711900 - 
     (47420928*mono[G[{y^(-1), 0, 0}, x]])/2630075 + 
     (94841856*mono[G[{y^(-1), 0, 1}, x]])/2630075 + 
     (47420928*mono[G[{y^(-1), 1, 0}, x]])/2630075 - 
     (94841856*mono[G[{y^(-1), 1, 1}, x]])/2630075 + 
     (47420928*mono[G[{y, 1, 0}, x]])/2630075 - 
     (94841856*mono[G[{y, 1, 1}, x]])/2630075 + (2351104*mono[Log[mt2]])/
      483075 - (293888*mono[G[{0}, x]*Log[mt2]])/161025 + 
     (587776*mono[G[{1}, x]*Log[mt2]])/161025 + 
     (587776*mono[G[{1}, y]*Log[mt2]])/161025 + (293888*mono[Log[mt2]^2])/
      161025 + (4424239147*mono[Zeta[3]])/33138945, 
    (233*mono[Pi^2])/128 - (5*mono[Pi^2*G[{0}, x]])/16 - 
     (3697*mono[Pi^2*G[{1}, x]])/576 + (4893*mono[Pi^2*G[{1}, y]])/2048 + 
     (55*mono[G[{0, 0, 0}, x]])/48 - (55*mono[G[{0, 0, 1}, x]])/24 - 
     (4893*mono[G[{0, 0, 1}, y]])/1024 - (579*mono[G[{0, 1, 0}, x]])/64 + 
     (579*mono[G[{0, 1, 1}, x]])/32 + (4893*mono[G[{0, 1, 1}, y]])/512 - 
     (25*mono[G[{1, 0, 0}, x]])/6 + (25*mono[G[{1, 0, 1}, x]])/3 - 
     (4893*mono[G[{1, 0, 1}, y]])/1024 - (137*mono[Zeta[3]])/192, 
    -mono[Pi^2]/168 + (37*mono[Pi^2*G[{0}, x]])/168 + 
     (41*mono[Pi^2*G[{1}, x]])/28 - mono[Pi^2*G[{1}, y]]/128 - 
     (3*mono[G[{0, 0, 0}, x]])/7 + (6*mono[G[{0, 0, 1}, x]])/7 + 
     mono[G[{0, 0, 1}, y]]/64 - (9*mono[G[{0, 1, 0}, x]])/7 + 
     (18*mono[G[{0, 1, 1}, x]])/7 - mono[G[{0, 1, 1}, y]]/32 + 
     (61*mono[G[{1, 0, 0}, x]])/28 - (61*mono[G[{1, 0, 1}, x]])/14 + 
     mono[G[{1, 0, 1}, y]]/64 - (79*mono[Zeta[3]])/14, 
    mono[Pi^2]/3 - mono[Pi^2*G[{0}, x]]/3 - 2*mono[Pi^2*G[{1}, x]] + 
     (7*mono[Pi^2*G[{1}, y]])/16 - (7*mono[G[{0, 0, 1}, y]])/8 + 
     (7*mono[G[{0, 1, 1}, y]])/4 - 2*mono[G[{1, 0, 0}, x]] + 
     4*mono[G[{1, 0, 1}, x]] - (7*mono[G[{1, 0, 1}, y]])/8 + 4*mono[Zeta[3]], 
    (5*mono[Pi^2*G[{1}, y]])/32 - mono[G[{0}, x]*G[{1}, y]] + 
     2*mono[G[{1}, x]*G[{1}, y]] + mono[G[{0, 1}, y]] - 
     2*mono[G[{1, 1}, y]] - (5*mono[G[{0, 0, 1}, y]])/16 + 
     (5*mono[G[{0, 1, 1}, y]])/8 - (5*mono[G[{1, 0, 1}, y]])/16, 
    (113*mono[Pi^2])/21 - (100*mono[Pi^2*G[{0}, x]])/21 - 
     (610*mono[Pi^2*G[{1}, x]])/21 + (113*mono[Pi^2*G[{1}, y]])/16 - 
     (4*mono[G[{0, 0, 0}, x]])/7 + (8*mono[G[{0, 0, 1}, x]])/7 - 
     (113*mono[G[{0, 0, 1}, y]])/8 - (26*mono[G[{0, 1, 0}, x]])/7 + 
     (52*mono[G[{0, 1, 1}, x]])/7 + (113*mono[G[{0, 1, 1}, y]])/4 - 
     (192*mono[G[{1, 0, 0}, x]])/7 + (384*mono[G[{1, 0, 1}, x]])/7 - 
     (113*mono[G[{1, 0, 1}, y]])/8 + (358*mono[Zeta[3]])/7, 
    (2945*mono[Pi^2])/4032 + (165*mono[Pi^2*G[{0}, x]])/112 + 
     (267*mono[Pi^2*G[{1}, x]])/56 - (367*mono[Pi^2*G[{1}, y]])/128 + 
     mono[G[{0}, x]*G[{1}, y]]/2 - mono[G[{1}, x]*G[{1}, y]] - 
     (205*mono[G[{0, 1}, y]])/96 + 2*mono[G[{1, 1}, y]] + 
     (31*mono[G[{0, 0, 0}, x]])/14 - (31*mono[G[{0, 0, 1}, x]])/7 + 
     (431*mono[G[{0, 0, 1}, y]])/64 + (9*mono[G[{0, 1, 0}, x]])/14 - 
     (9*mono[G[{0, 1, 1}, x]])/7 - (431*mono[G[{0, 1, 1}, y]])/32 + 
     (191*mono[G[{1, 0, 0}, x]])/56 - (191*mono[G[{1, 0, 1}, x]])/28 + 
     (495*mono[G[{1, 0, 1}, y]])/64 - (201*mono[Zeta[3]])/28, 
    -mono[G[{1, 1}, y]], (-515*mono[Pi^2])/576 - (17*mono[Pi^2*G[{0}, x]])/
      12 - (9*mono[Pi^2*G[{1}, x]])/2 + (679*mono[Pi^2*G[{1}, y]])/256 - 
     mono[G[{0}, x]*G[{1}, y]]/2 + mono[G[{1}, x]*G[{1}, y]] + 
     (205*mono[G[{0, 1}, y]])/96 - 2*mono[G[{1, 1}, y]] - 
     2*mono[G[{0, 0, 0}, x]] + 4*mono[G[{0, 0, 1}, x]] - 
     (807*mono[G[{0, 0, 1}, y]])/128 + (807*mono[G[{0, 1, 1}, y]])/64 - 
     (7*mono[G[{1, 0, 0}, x]])/2 + 7*mono[G[{1, 0, 1}, x]] - 
     (935*mono[G[{1, 0, 1}, y]])/128 + 8*mono[Zeta[3]], 
    (-343517*mono[Pi^2])/82320 + mono[G[{0}, x]] - 
     (18209*mono[Pi^2*G[{0}, x]])/10290 - 2*mono[G[{1}, x]] - 
     (16913*mono[Pi^2*G[{1}, x]])/3087 + (50867*mono[Pi^2*G[{1}, y]])/6720 - 
     (3*mono[G[{0}, x]*G[{1}, y]])/49 + (6*mono[G[{1}, x]*G[{1}, y]])/49 + 
     (12*mono[Pi^2*G[{y^(-1)}, x]])/49 + (59*mono[G[{0, 1}, y]])/280 + 
     (18*mono[G[{0}, x]*G[{0, 1}, y]])/49 - 
     (18*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/49 - 
     (18*mono[G[{y}, x]*G[{0, 1}, y]])/49 - (12*mono[G[{1}, y]*G[{1, 0}, x]])/
      49 + (24*mono[G[{1}, y]*G[{1, 1}, x]])/49 - (6*mono[G[{1, 1}, y]])/49 - 
     (12*mono[G[{0}, x]*G[{1, 1}, y]])/49 - (48*mono[G[{1}, x]*G[{1, 1}, y]])/
      49 + (36*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/49 + 
     (36*mono[G[{y}, x]*G[{1, 1}, y]])/49 + 
     (18*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/49 - 
     (36*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/49 + 
     (18*mono[G[{1}, y]*G[{y, 0}, x]])/49 - (36*mono[G[{1}, y]*G[{y, 1}, x]])/
      49 - (18479*mono[G[{0, 0, 0}, x]])/5145 + (36958*mono[G[{0, 0, 1}, x]])/
      5145 - (50867*mono[G[{0, 0, 1}, y]])/3360 - (186*mono[G[{0, 1, 0}, x]])/
      343 + (372*mono[G[{0, 1, 1}, x]])/343 + (358949*mono[G[{0, 1, 1}, y]])/
      11760 - (15149*mono[G[{1, 0, 0}, x]])/5145 + 
     (30298*mono[G[{1, 0, 1}, x]])/5145 - (50867*mono[G[{1, 0, 1}, y]])/
      3360 + (18*mono[G[{y^(-1), 0, 0}, x]])/49 - 
     (36*mono[G[{y^(-1), 0, 1}, x]])/49 - (18*mono[G[{y^(-1), 1, 0}, x]])/
      49 + (36*mono[G[{y^(-1), 1, 1}, x]])/49 - (18*mono[G[{y, 1, 0}, x]])/
      49 + (36*mono[G[{y, 1, 1}, x]])/49 + (28138*mono[Zeta[3]])/5145, 
    (-9*mono[Pi^2])/28 - (3*mono[Pi^2*G[{0}, x]])/28 - 
     (13*mono[Pi^2*G[{1}, x]])/14 - (27*mono[Pi^2*G[{1}, y]])/64 + 
     (6*mono[G[{0, 0, 0}, x]])/7 - (12*mono[G[{0, 0, 1}, x]])/7 + 
     (27*mono[G[{0, 0, 1}, y]])/32 + (18*mono[G[{0, 1, 0}, x]])/7 - 
     (36*mono[G[{0, 1, 1}, x]])/7 - (27*mono[G[{0, 1, 1}, y]])/16 - 
     (33*mono[G[{1, 0, 0}, x]])/14 + (33*mono[G[{1, 0, 1}, x]])/7 + 
     (27*mono[G[{1, 0, 1}, y]])/32 + (51*mono[Zeta[3]])/7, 
    (5*mono[Pi^2*G[{1}, y]])/16 - mono[G[{0}, x]*G[{1}, y]] + 
     2*mono[G[{1}, x]*G[{1}, y]] - (5*mono[G[{0, 0, 1}, y]])/8 + 
     (5*mono[G[{0, 1, 1}, y]])/4 - (5*mono[G[{1, 0, 1}, y]])/8, 
    (-3263*mono[1])/1017 - (279350664553*mono[Pi^2])/21208924800 + 
     (457*mono[G[{0}, x]])/36 - (17967499012*mono[Pi^2*G[{0}, x]])/
      497084175 - (457*mono[G[{1}, x]])/18 - 
     (172259534242*mono[Pi^2*G[{1}, x]])/1491252525 + 
     (27803313217*mono[Pi^2*G[{1}, y]])/273369600 + 
     (485933029*mono[G[{0}, x]*G[{1}, y]])/31560900 - 
     (485933029*mono[G[{1}, x]*G[{1}, y]])/15780450 + 
     (8421797*mono[Pi^2*G[{y^(-1)}, x]])/7890225 - 
     (2606047147*mono[G[{0, 1}, y]])/216417600 + 
     (8421797*mono[G[{0}, x]*G[{0, 1}, y]])/5260150 - 
     (8421797*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/5260150 - 
     (8421797*mono[G[{y}, x]*G[{0, 1}, y]])/5260150 - 
     (8421797*mono[G[{1}, y]*G[{1, 0}, x]])/7890225 + 
     (16843594*mono[G[{1}, y]*G[{1, 1}, x]])/7890225 + 
     (310981528*mono[G[{1, 1}, y]])/7890225 - 
     (8421797*mono[G[{0}, x]*G[{1, 1}, y]])/7890225 - 
     (33687188*mono[G[{1}, x]*G[{1, 1}, y]])/7890225 + 
     (8421797*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2630075 + 
     (8421797*mono[G[{y}, x]*G[{1, 1}, y]])/2630075 + 
     (8421797*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/5260150 - 
     (8421797*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2630075 + 
     (8421797*mono[G[{1}, y]*G[{y, 0}, x]])/5260150 - 
     (8421797*mono[G[{1}, y]*G[{y, 1}, x]])/2630075 - 
     (76216082017*mono[G[{0, 0, 0}, x]])/994168350 + 
     (76216082017*mono[G[{0, 0, 1}, x]])/497084175 - 
     (27734970817*mono[G[{0, 0, 1}, y]])/136684800 - 
     (829171907*mono[G[{0, 1, 0}, x]])/110463150 + 
     (829171907*mono[G[{0, 1, 1}, x]])/55231575 + 
     (739690605761*mono[G[{0, 1, 1}, y]])/1817907840 - 
     (3239611339*mono[G[{1, 0, 0}, x]])/52324650 + 
     (3239611339*mono[G[{1, 0, 1}, x]])/26162325 - 
     (27666628417*mono[G[{1, 0, 1}, y]])/136684800 + 
     (8421797*mono[G[{y^(-1), 0, 0}, x]])/5260150 - 
     (8421797*mono[G[{y^(-1), 0, 1}, x]])/2630075 - 
     (8421797*mono[G[{y^(-1), 1, 0}, x]])/5260150 + 
     (8421797*mono[G[{y^(-1), 1, 1}, x]])/2630075 - 
     (8421797*mono[G[{y, 1, 0}, x]])/5260150 + 
     (8421797*mono[G[{y, 1, 1}, x]])/2630075 + (93184*mono[Log[mt2]])/
      161025 - (11648*mono[G[{0}, x]*Log[mt2]])/53675 + 
     (23296*mono[G[{1}, x]*Log[mt2]])/53675 + 
     (23296*mono[G[{1}, y]*Log[mt2]])/53675 + (11648*mono[Log[mt2]^2])/
      53675 + (23135234551*mono[Zeta[3]])/198833670, 
    -mono[Pi^2] + (21*mono[Pi^2*G[{1}, y]])/16 - (21*mono[G[{0, 0, 1}, y]])/
      8 + (21*mono[G[{0, 1, 1}, y]])/4 - (21*mono[G[{1, 0, 1}, y]])/8, 
    (7*mono[Pi^2])/36 + (4*mono[Pi^4])/45 - (7*mono[Pi^2*G[{0}, x]])/36 - 
     (7*mono[Pi^2*G[{1}, x]])/18 + (49*mono[Pi^2*G[{1}, y]])/192 + 
     mono[Pi^2*G[{0, 0}, x]]/3 + (2*mono[Pi^2*G[{0, 1}, x]])/3 - 
     (7*mono[G[{0, 0, 0}, x]])/12 + (7*mono[G[{0, 0, 1}, x]])/6 - 
     (49*mono[G[{0, 0, 1}, y]])/96 + (49*mono[G[{0, 1, 1}, y]])/48 - 
     (49*mono[G[{1, 0, 1}, y]])/96 + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]], (-3*mono[Pi^4])/40 - 
     mono[Pi^2*G[{0, 1}, y]]/2 + mono[G[{0, 0, 0, 1}, y]] - 
     2*mono[G[{0, 0, 1, 1}, y]] + mono[G[{0, 1, 0, 1}, y]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    (-45947689*mono[Pi^2])/435456 - (81*mono[Pi^4])/40 + 
     (53143*mono[Pi^2*G[{0}, x]])/1134 - (2*mono[Pi^2*G[{-1}, x]*G[{0}, x]])/
      3 + (403535*mono[Pi^2*G[{1}, x]])/2268 + 
     (4*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/3 + mono[Pi^2*G[{0}, x]*G[{1}, x]]/
      6 - mono[Pi^2*G[{1}, x]^2]/3 - (988865*mono[Pi^2*G[{1}, y]])/27648 + 
     (8*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/3 - (1637*mono[G[{0}, x]*G[{1}, y]])/
      216 + 12*mono[Pi^2*G[{0}, x]*G[{1}, y]] + 
     (1637*mono[G[{1}, x]*G[{1}, y]])/108 + 
     (21*mono[Pi^2*G[{1}, x]*G[{1}, y]])/2 + (5*mono[Pi^2*G[{1}, y]^2])/3 - 
     (133*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/9 + 
     (379*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/36 + 
     (229*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/36 - 
     (5*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (85*mono[Pi^2*G[{1}, x]*G[{x}, y]])/12 - 
     (80*mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]])/3 - 
     (160*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]])/3 - 
     (40*mono[Pi^2*G[{y^(-1)}, x]])/9 + 
     (2*mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]])/3 + 
     (9*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/4 - 
     (65*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 + (224*mono[Pi^2*G[{-1, -1}, x]])/
      9 - (82*mono[Pi^2*G[{-1, 0}, x]])/9 + (76*mono[Pi^2*G[{-1, 1}, x]])/9 + 
     4*mono[Pi^2*G[{-1, y^(-1)}, x]] + 31*mono[Pi^2*G[{0, -1}, x]] + 
     (13*mono[Pi^2*G[{0, 1}, x]])/12 + (469457*mono[G[{0, 1}, y]])/10368 - 
     (29*mono[Pi^2*G[{0, 1}, y]])/4 - (20*mono[G[{0}, x]*G[{0, 1}, y]])/3 + 
     mono[G[{0}, x]^2*G[{0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]] + 
     (20*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/3 - 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     (20*mono[G[{y}, x]*G[{0, 1}, y]])/3 - 
     mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]] - 
     6*mono[G[{-1, 0}, x]*G[{0, 1}, y]] - 
     6*mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] + 
     6*mono[G[{-1, y}, x]*G[{0, 1}, y]] + (2*mono[Pi^2*G[{0, x^(-1)}, y]])/
      3 + mono[G[{0, 0}, x]*G[{0, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{0, x^(-1)}, y]] - 
     (70*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     35*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + (76*mono[Pi^2*G[{1, -1}, x]])/
      9 + (85*mono[Pi^2*G[{1, 0}, x]])/18 + (40*mono[G[{1}, y]*G[{1, 0}, x]])/
      9 - 2*mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, y]^2*G[{1, 0}, x]] + 16*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     mono[G[{0, x^(-1)}, y]*G[{1, 0}, x]] - mono[G[{0, x}, y]*G[{1, 0}, x]] + 
     (208*mono[Pi^2*G[{1, 1}, x]])/9 - (80*mono[G[{1}, y]*G[{1, 1}, x]])/9 + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     8*mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     8*mono[G[{1}, y]^2*G[{1, 1}, x]] + 
     2*mono[G[{0, x^(-1)}, y]*G[{1, 1}, x]] + 
     2*mono[G[{0, x}, y]*G[{1, 1}, x]] - (1637*mono[G[{1, 1}, y]])/54 - 
     (20*mono[Pi^2*G[{1, 1}, y]])/3 + (40*mono[G[{0}, x]*G[{1, 1}, y]])/9 - 
     2*mono[G[{0}, x]^2*G[{1, 1}, y]] + (160*mono[G[{1}, x]*G[{1, 1}, y]])/
      9 + 4*mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]] + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]] - 
     (40*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 + 
     2*mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     (40*mono[G[{y}, x]*G[{1, 1}, y]])/3 + 
     2*mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]] + 
     12*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] - 
     12*mono[G[{-1, y}, x]*G[{1, 1}, y]] + 
     10*mono[G[{0, 0}, x]*G[{1, 1}, y]] + 
     50*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     70*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     112*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     17*mono[G[{1, 0}, x]*G[{1, x}, y]] + 
     34*mono[G[{1, 1}, x]*G[{1, x}, y]] + (80*mono[Pi^2*G[{1, y^(-1)}, x]])/
      3 - 40*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     80*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     16*mono[G[{0, 1}, y]*G[{1, y}, x]] + 
     32*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     (27*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]])/2 - 
     27*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     (27*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]])/2 - 
     27*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     (79*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/6 - 
     (79*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]])/3 - 
     (79*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/6 - 
     (79*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]])/3 - 
     (433*mono[Pi^2*G[{x^(-1), 1}, y]])/36 - 
     2*mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - 
     4*mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] + 
     (5*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 + 
     (5*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]])/2 - 
     5*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     (5*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]])/2 + 
     5*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     (133*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/6 - 
     (133*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/3 + 
     (65*mono[Pi^2*G[{x, 1}, y]])/12 - 2*mono[G[{0, 0}, x]*G[{x, 1}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x, 1}, y]] - 4*mono[G[{1, 0}, x]*G[{x, 1}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x, 1}, y]] + (5*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     (5*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/2 - 
     5*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     (5*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/2 + 
     5*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     (7*mono[G[{1, 0}, x]*G[{x, x}, y]])/2 - 
     7*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     (80*mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]])/9 + 
     (320*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 + 
     (160*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     (320*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     (160*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     (320*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     (160*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]])/3 + 
     (320*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]])/3 + 
     (7*mono[Pi^2*G[{y^(-1), -1}, x]])/3 - (17*mono[Pi^2*G[{y^(-1), 0}, x]])/
      12 - (20*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/3 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]^2*G[{y^(-1), 0}, x]] + 
     (7*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]])/2 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     (19*mono[Pi^2*G[{y^(-1), 1}, x]])/4 + 
     (40*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     4*mono[G[{1}, y]^2*G[{y^(-1), 1}, x]] - 
     10*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     (5*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 + 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]])/2 - 
     5*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     (7*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]])/2 + 
     7*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + (5*mono[Pi^2*G[{y, -1}, x]])/
      3 - (20*mono[G[{1}, y]*G[{y, 0}, x]])/3 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]^2*G[{y, 0}, x]] + (7*mono[G[{0, 1}, y]*G[{y, 0}, x]])/
      2 - 20*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (85*mono[Pi^2*G[{y, 1}, x]])/
      12 + (40*mono[G[{1}, y]*G[{y, 1}, x]])/3 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{1}, y]^2*G[{y, 1}, x]] + 38*mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     (5*mono[Pi^2*G[{y, y^(-1)}, x]])/3 + 
     (5*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]])/2 - 
     5*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     (7*mono[G[{0, 1}, y]*G[{y, y}, x]])/2 + 
     7*mono[G[{1, 1}, y]*G[{y, y}, x]] - mono[G[{0}, x]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{1}, x]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{1}, y]*G[{-1, 0, 0}, x]] - 
     (133*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/6 - 
     (5*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/2 + 
     2*mono[G[{0}, x]*G[{-1, 0, 1}, x]] - 
     4*mono[G[{1}, x]*G[{-1, 0, 1}, x]] - 
     8*mono[G[{1}, y]*G[{-1, 0, 1}, x]] + 
     (133*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/3 + 
     5*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     6*mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] - 
     12*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] - 
     6*mono[G[{1}, y]*G[{-1, y, 0}, x]] + 
     12*mono[G[{1}, y]*G[{-1, y, 1}, x]] + (5545*mono[G[{0, 0, 0}, x]])/56 + 
     24*mono[G[{1}, y]*G[{0, 0, 0}, x]] + 
     (191*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/6 - 
     (160*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]])/3 - 
     (5545*mono[G[{0, 0, 1}, x]])/28 - 48*mono[G[{1}, y]*G[{0, 0, 1}, x]] - 
     (191*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/3 + 
     (320*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]])/3 + 
     (651073*mono[G[{0, 0, 1}, y]])/13824 + 
     6*mono[G[{-1}, x]*G[{0, 0, 1}, y]] + mono[G[{0}, x]*G[{0, 0, 1}, y]]/2 - 
     10*mono[G[{1}, x]*G[{0, 0, 1}, y]] + 4*mono[G[{1}, y]*G[{0, 0, 1}, y]] + 
     5*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     7*mono[G[{y}, x]*G[{0, 0, 1}, y]] + (4399*mono[G[{0, 1, 0}, x]])/252 + 
     16*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     (13*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/2 + 
     (9*mono[G[{x}, y]*G[{0, 1, 0}, x]])/2 - 
     (160*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]])/3 - 
     (4399*mono[G[{0, 1, 1}, x]])/126 - 32*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     13*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     9*mono[G[{x}, y]*G[{0, 1, 1}, x]] + 
     (320*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]])/3 - 
     (681793*mono[G[{0, 1, 1}, y]])/6912 - 
     12*mono[G[{-1}, x]*G[{0, 1, 1}, y]] - 
     20*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 
     32*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 8*mono[G[{1}, y]*G[{0, 1, 1}, y]] - 
     9*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     27*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{0, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{0, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{0, x, 1}, y]] - 2*mono[G[{1}, x]*G[{0, x, 1}, y]] - 
     35*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     70*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + (4145*mono[G[{1, 0, 0}, x]])/
      42 - mono[G[{0}, x]*G[{1, 0, 0}, x]] + 
     2*mono[G[{1}, x]*G[{1, 0, 0}, x]] - mono[G[{1}, y]*G[{1, 0, 0}, x]] - 
     (13*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/2 - 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/2 - 
     (160*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]])/3 - 
     (4145*mono[G[{1, 0, 1}, x]])/21 + 2*mono[G[{0}, x]*G[{1, 0, 1}, x]] - 
     4*mono[G[{1}, x]*G[{1, 0, 1}, x]] + 2*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     13*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{x}, y]*G[{1, 0, 1}, x]] + 
     (320*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]])/3 + 
     (11603*mono[G[{1, 0, 1}, y]])/512 - 37*mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     56*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 8*mono[G[{1}, y]*G[{1, 0, 1}, y]] - 
     9*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     15*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 4*mono[G[{0}, x]*G[{1, 1, 0}, x]] - 
     8*mono[G[{1}, x]*G[{1, 1, 0}, x]] - 50*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     (29*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/3 - 
     15*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     (320*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]])/3 - 
     8*mono[G[{0}, x]*G[{1, 1, 1}, x]] + 16*mono[G[{1}, x]*G[{1, 1, 1}, x]] + 
     100*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     (58*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/3 + 
     30*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     (640*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]])/3 - 
     8*mono[G[{0}, x]*G[{1, 1, 1}, y]] + 56*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 
     16*mono[G[{1}, y]*G[{1, 1, 1}, y]] + 
     28*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     68*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     17*mono[G[{0}, x]*G[{1, x, 1}, y]] - 
     34*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     40*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     80*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     16*mono[G[{1}, y]*G[{1, y, 0}, x]] - 
     32*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     (35*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]])/3 + 
     (70*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]])/3 - 
     2*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     4*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     (5*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]])/2 - 
     5*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     (133*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/6 + 
     (133*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/3 + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     22*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 
     44*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     (5*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/2 - 
     5*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     (7*mono[G[{0}, x]*G[{x, x, 1}, y]])/2 + 
     7*mono[G[{1}, x]*G[{x, x, 1}, y]] + 
     (160*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/3 - 
     (320*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/3 + 
     (160*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/3 - 
     (320*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/3 - 
     (20*mono[G[{y^(-1), 0, 0}, x]])/3 + 
     mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] + (40*mono[G[{y^(-1), 0, 1}, x]])/
      3 - 2*mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]] + 
     4*mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + (20*mono[G[{y^(-1), 1, 0}, x]])/
      3 - mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]] + 
     7*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - (40*mono[G[{y^(-1), 1, 1}, x]])/
      3 + 2*mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]] - 
     14*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     (5*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]])/2 + 
     5*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     (7*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]])/2 - 
     7*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + (20*mono[G[{y, 1, 0}, x]])/3 - 
     mono[G[{0}, x]*G[{y, 1, 0}, x]] + 2*mono[G[{1}, x]*G[{y, 1, 0}, x]] + 
     7*mono[G[{1}, y]*G[{y, 1, 0}, x]] - (40*mono[G[{y, 1, 1}, x]])/3 + 
     2*mono[G[{0}, x]*G[{y, 1, 1}, x]] - 4*mono[G[{1}, x]*G[{y, 1, 1}, x]] - 
     14*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     (5*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]])/2 + 
     5*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     (7*mono[G[{1}, y]*G[{y, y, 0}, x]])/2 - 
     7*mono[G[{1}, y]*G[{y, y, 1}, x]] + (112*mono[G[{-1, -1, 0, 0}, x]])/3 - 
     (224*mono[G[{-1, -1, 0, 1}, x]])/3 - (73*mono[G[{-1, 0, 0, 0}, x]])/3 + 
     (146*mono[G[{-1, 0, 0, 1}, x]])/3 - (22*mono[G[{-1, 0, 1, 0}, x]])/3 + 
     (44*mono[G[{-1, 0, 1, 1}, x]])/3 + (38*mono[G[{-1, 1, 0, 0}, x]])/3 - 
     (76*mono[G[{-1, 1, 0, 1}, x]])/3 + 6*mono[G[{-1, y^(-1), 0, 0}, x]] - 
     12*mono[G[{-1, y^(-1), 0, 1}, x]] - 6*mono[G[{-1, y^(-1), 1, 0}, x]] + 
     12*mono[G[{-1, y^(-1), 1, 1}, x]] + 6*mono[G[{-1, y, 1, 0}, x]] - 
     12*mono[G[{-1, y, 1, 1}, x]] + (93*mono[G[{0, -1, 0, 0}, x]])/2 - 
     93*mono[G[{0, -1, 0, 1}, x]] - (35*mono[G[{0, 0, 1, 0}, x]])/2 + 
     35*mono[G[{0, 0, 1, 1}, x]] + 11*mono[G[{0, 0, 1, 1}, y]] + 
     (49*mono[G[{0, 1, 0, 0}, x]])/2 - 49*mono[G[{0, 1, 0, 1}, x]] + 
     10*mono[G[{0, 1, 0, 1}, y]] - 67*mono[G[{0, 1, 1, 0}, x]] + 
     134*mono[G[{0, 1, 1, 1}, x]] - 48*mono[G[{0, 1, 1, 1}, y]] - 
     mono[G[{0, x^(-1), 0, 1}, y]] + 2*mono[G[{0, x^(-1), 1, 1}, y]] - 
     mono[G[{0, x, 0, 1}, y]] + 2*mono[G[{0, x, 1, 1}, y]] - 
     35*mono[G[{0, y^(-1), 0, 0}, x]] + 70*mono[G[{0, y^(-1), 0, 1}, x]] + 
     35*mono[G[{0, y^(-1), 1, 0}, x]] - 70*mono[G[{0, y^(-1), 1, 1}, x]] + 
     (38*mono[G[{1, -1, 0, 0}, x]])/3 - (76*mono[G[{1, -1, 0, 1}, x]])/3 + 
     5*mono[G[{1, 0, 0, 0}, x]] - 10*mono[G[{1, 0, 0, 1}, x]] + 
     33*mono[G[{1, 0, 0, 1}, y]] + 42*mono[G[{1, 0, 1, 0}, x]] - 
     84*mono[G[{1, 0, 1, 1}, x]] - 50*mono[G[{1, 0, 1, 1}, y]] + 
     (34*mono[G[{1, 1, 0, 0}, x]])/3 - (68*mono[G[{1, 1, 0, 1}, x]])/3 - 
     80*mono[G[{1, 1, 1, 1}, y]] - mono[G[{1, x^(-1), 0, 1}, y]] + 
     2*mono[G[{1, x^(-1), 1, 1}, y]] - 17*mono[G[{1, x, 0, 1}, y]] + 
     34*mono[G[{1, x, 1, 1}, y]] + 40*mono[G[{1, y^(-1), 0, 0}, x]] - 
     80*mono[G[{1, y^(-1), 0, 1}, x]] - 40*mono[G[{1, y^(-1), 1, 0}, x]] + 
     80*mono[G[{1, y^(-1), 1, 1}, x]] - 16*mono[G[{1, y, 1, 0}, x]] + 
     32*mono[G[{1, y, 1, 1}, x]] - 
     27*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     54*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     27*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     54*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     27*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     54*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     54*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     108*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     27*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     54*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     27*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     54*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     27*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     54*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     54*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     108*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     (79*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]])/3 + 
     (158*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]])/3 - 
     (79*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]])/3 + 
     (158*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]])/3 - 
     (79*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]])/3 + 
     (158*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]])/3 + 
     (158*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]])/3 - 
     (316*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]])/3 - 
     (79*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]])/3 + 
     (158*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]])/3 - 
     (79*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]])/3 + 
     (158*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]])/3 - 
     (79*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]])/3 + 
     (158*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]])/3 + 
     (158*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]])/3 - 
     (316*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]])/3 + 
     (89*mono[G[{x^(-1), 0, 0, 1}, y]])/6 - 
     (28*mono[G[{x^(-1), 0, 1, 1}, y]])/3 - 
     37*mono[G[{x^(-1), 1, 0, 1}, y]] - 16*mono[G[{x^(-1), 1, 1, 1}, y]] - 
     (5*mono[G[{x^(-1), x^(-1), 0, 1}, y]])/2 + 
     5*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + 
     (133*mono[G[{x^(-1), x, 0, 1}, y]])/6 - 
     (133*mono[G[{x^(-1), x, 1, 1}, y]])/3 + (7*mono[G[{x, 0, 0, 1}, y]])/2 - 
     24*mono[G[{x, 0, 1, 1}, y]] - 17*mono[G[{x, 1, 0, 1}, y]] + 
     80*mono[G[{x, 1, 1, 1}, y]] - (5*mono[G[{x, x^(-1), 0, 1}, y]])/2 + 
     5*mono[G[{x, x^(-1), 1, 1}, y]] + (7*mono[G[{x, x, 0, 1}, y]])/2 - 
     7*mono[G[{x, x, 1, 1}, y]] + 
     (160*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]])/3 - 
     (160*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]])/3 + 
     (320*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]])/3 - 
     (160*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]])/3 + 
     (320*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]])/3 + 
     (7*mono[G[{y^(-1), -1, 0, 0}, x]])/2 - 
     7*mono[G[{y^(-1), -1, 0, 1}, x]] - (15*mono[G[{y^(-1), 0, 0, 0}, x]])/
      2 + 15*mono[G[{y^(-1), 0, 0, 1}, x]] + 
     10*mono[G[{y^(-1), 0, 1, 0}, x]] - 20*mono[G[{y^(-1), 0, 1, 1}, x]] + 
     (25*mono[G[{y^(-1), 1, 0, 0}, x]])/2 - 
     25*mono[G[{y^(-1), 1, 0, 1}, x]] - 15*mono[G[{y^(-1), 1, 1, 0}, x]] + 
     30*mono[G[{y^(-1), 1, 1, 1}, x]] - 
     (5*mono[G[{y^(-1), y^(-1), 0, 0}, x]])/2 + 
     5*mono[G[{y^(-1), y^(-1), 0, 1}, x]] + 
     (5*mono[G[{y^(-1), y^(-1), 1, 0}, x]])/2 - 
     5*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - (7*mono[G[{y^(-1), y, 1, 0}, x]])/
      2 + 7*mono[G[{y^(-1), y, 1, 1}, x]] + (5*mono[G[{y, -1, 0, 0}, x]])/2 - 
     5*mono[G[{y, -1, 0, 1}, x]] + (5*mono[G[{y, 1, 0, 0}, x]])/2 - 
     5*mono[G[{y, 1, 0, 1}, x]] + 9*mono[G[{y, 1, 1, 0}, x]] - 
     18*mono[G[{y, 1, 1, 1}, x]] - (5*mono[G[{y, y^(-1), 0, 0}, x]])/2 + 
     5*mono[G[{y, y^(-1), 0, 1}, x]] + (5*mono[G[{y, y^(-1), 1, 0}, x]])/2 - 
     5*mono[G[{y, y^(-1), 1, 1}, x]] - (7*mono[G[{y, y, 1, 0}, x]])/2 + 
     7*mono[G[{y, y, 1, 1}, x]] - (8*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/3 + 
     mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]] + 
     (16*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 - 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]] + 
     4*mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]] - 
     2*mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]] + 
     4*mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]] + (8*mono[G[{0, 1}, y]*Log[mt2]])/
      3 - mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]] + 
     (8*mono[G[{1, 0}, x]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]] - 
     (16*mono[G[{1, 1}, x]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]] - 
     (16*mono[G[{1, 1}, y]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]] - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2] + mono[G[{0, 1}, y]*Log[mt2]^2] + 
     mono[G[{1, 0}, x]*Log[mt2]^2] - 2*mono[G[{1, 1}, x]*Log[mt2]^2] - 
     2*mono[G[{1, 1}, y]*Log[mt2]^2] - (59615*mono[Zeta[3]])/378 + 
     (88*mono[G[{-1}, x]*Zeta[3]])/3 - 2*mono[G[{1}, x]*Zeta[3]] - 
     22*mono[G[{1}, y]*Zeta[3]] + 
     27*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     27*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     (79*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]])/3 + 
     (79*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]])/3 - 
     (107*mono[G[{x^(-1)}, y]*Zeta[3]])/6 + 
     (160*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]])/3 - 
     (23*mono[G[{y^(-1)}, x]*Zeta[3]])/2, (15497*mono[Pi^2])/2016 - 
     (7*mono[Pi^4])/30 - (369*mono[Pi^2*G[{0}, x]])/56 - 
     (4*mono[Pi^2*G[{-1}, x]*G[{0}, x]])/3 + mono[Pi^2*G[{0}, x]^2]/6 - 
     (41233*mono[Pi^2*G[{1}, x]])/1008 + (8*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/
      3 + mono[Pi^2*G[{0}, x]*G[{1}, x]] - (8*mono[Pi^2*G[{1}, x]^2])/3 + 
     (15497*mono[Pi^2*G[{1}, y]])/1536 + (16*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/
      3 - (4*mono[Pi^2*G[{0}, x]*G[{1}, y]])/3 + 
     (8*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 
     (8*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     (8*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 + (32*mono[Pi^2*G[{-1, -1}, x]])/
      3 + (4*mono[Pi^2*G[{-1, 0}, x]])/3 - (8*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     4*mono[Pi^2*G[{0, -1}, x]] - (5*mono[Pi^2*G[{0, 0}, x]])/3 - 
     (13*mono[Pi^2*G[{0, 1}, x]])/3 - (8*mono[Pi^2*G[{1, -1}, x]])/3 - 
     mono[Pi^2*G[{1, 0}, x]]/3 + (16*mono[Pi^2*G[{1, 1}, x]])/3 + 
     (8*mono[Pi^2*G[{1, 1}, y]])/3 + 4*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 
     8*mono[G[{0, 1}, x]*G[{1, 1}, y]] - (8*mono[Pi^2*G[{1, x^(-1)}, y]])/3 - 
     4*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] + 
     8*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] - 
     8*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     4*mono[G[{1, 0}, x]*G[{1, x}, y]] + 8*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     2*mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     8*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (8*mono[Pi^2*G[{x, 1}, y]])/3 - 
     2*mono[G[{0, 0}, x]*G[{x, 1}, y]] + 4*mono[G[{0, 1}, x]*G[{x, 1}, y]] + 
     (8*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     4*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     8*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     4*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0}, x]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{1}, x]*G[{-1, 0, 0}, x]] + 
     8*mono[G[{1}, y]*G[{-1, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     4*mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{0}, x]*G[{-1, 0, 1}, x]] - 
     8*mono[G[{1}, x]*G[{-1, 0, 1}, x]] - 
     16*mono[G[{1}, y]*G[{-1, 0, 1}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     8*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - (13*mono[G[{0, 0, 0}, x]])/21 - 
     mono[G[{0}, x]*G[{0, 0, 0}, x]] + 2*mono[G[{1}, x]*G[{0, 0, 0}, x]] - 
     4*mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + (26*mono[G[{0, 0, 1}, x]])/21 + 
     2*mono[G[{0}, x]*G[{0, 0, 1}, x]] - 4*mono[G[{1}, x]*G[{0, 0, 1}, x]] + 
     8*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - (15497*mono[G[{0, 0, 1}, y]])/
      768 - (2213*mono[G[{0, 1, 0}, x]])/336 + 
     2*mono[G[{0}, x]*G[{0, 1, 0}, x]] - 4*mono[G[{1}, x]*G[{0, 1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{x}, y]*G[{0, 1, 0}, x]] + (2213*mono[G[{0, 1, 1}, x]])/168 - 
     4*mono[G[{0}, x]*G[{0, 1, 1}, x]] + 8*mono[G[{1}, x]*G[{0, 1, 1}, x]] + 
     8*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     16*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     8*mono[G[{x}, y]*G[{0, 1, 1}, x]] + (15497*mono[G[{0, 1, 1}, y]])/384 - 
     (3217*mono[G[{1, 0, 0}, x]])/84 + 2*mono[G[{0}, x]*G[{1, 0, 0}, x]] - 
     4*mono[G[{1}, x]*G[{1, 0, 0}, x]] + 4*mono[G[{1}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     2*mono[G[{x}, y]*G[{1, 0, 0}, x]] + (3217*mono[G[{1, 0, 1}, x]])/42 - 
     4*mono[G[{0}, x]*G[{1, 0, 1}, x]] + 8*mono[G[{1}, x]*G[{1, 0, 1}, x]] - 
     8*mono[G[{1}, y]*G[{1, 0, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     4*mono[G[{x}, y]*G[{1, 0, 1}, x]] - (15497*mono[G[{1, 0, 1}, y]])/768 - 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] + 
     8*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     4*mono[G[{0}, x]*G[{1, x, 1}, y]] - 8*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     4*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     8*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 0, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     8*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + 16*mono[G[{-1, -1, 0, 0}, x]] - 
     32*mono[G[{-1, -1, 0, 1}, x]] + 10*mono[G[{-1, 0, 0, 0}, x]] - 
     20*mono[G[{-1, 0, 0, 1}, x]] - 32*mono[G[{-1, 0, 1, 0}, x]] + 
     64*mono[G[{-1, 0, 1, 1}, x]] - 4*mono[G[{-1, 1, 0, 0}, x]] + 
     8*mono[G[{-1, 1, 0, 1}, x]] - 6*mono[G[{0, -1, 0, 0}, x]] + 
     12*mono[G[{0, -1, 0, 1}, x]] - 14*mono[G[{0, 1, 0, 0}, x]] + 
     28*mono[G[{0, 1, 0, 1}, x]] + 24*mono[G[{0, 1, 1, 0}, x]] - 
     48*mono[G[{0, 1, 1, 1}, x]] - 4*mono[G[{1, -1, 0, 0}, x]] + 
     8*mono[G[{1, -1, 0, 1}, x]] - 6*mono[G[{1, 0, 0, 0}, x]] + 
     12*mono[G[{1, 0, 0, 1}, x]] + 8*mono[G[{1, 0, 1, 0}, x]] - 
     16*mono[G[{1, 0, 1, 1}, x]] + 8*mono[G[{1, 1, 0, 0}, x]] - 
     16*mono[G[{1, 1, 0, 1}, x]] + 4*mono[G[{1, x^(-1), 0, 1}, y]] - 
     8*mono[G[{1, x^(-1), 1, 1}, y]] - 4*mono[G[{1, x, 0, 1}, y]] + 
     8*mono[G[{1, x, 1, 1}, y]] - 6*mono[G[{x^(-1), 0, 0, 1}, y]] + 
     8*mono[G[{x^(-1), 0, 1, 1}, y]] + 4*mono[G[{x^(-1), x, 0, 1}, y]] - 
     8*mono[G[{x^(-1), x, 1, 1}, y]] + 6*mono[G[{x, 0, 0, 1}, y]] - 
     8*mono[G[{x, 0, 1, 1}, y]] - 4*mono[G[{x, x^(-1), 0, 1}, y]] + 
     8*mono[G[{x, x^(-1), 1, 1}, y]] + (16*mono[Pi^2*Log[mt2]])/9 - 
     (2*mono[Pi^2*G[{0}, x]*Log[mt2]])/3 + (4*mono[Pi^2*G[{1}, x]*Log[mt2]])/
      3 + (4*mono[Pi^2*G[{1}, y]*Log[mt2]])/3 + 
     (8*mono[G[{0, 0}, x]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]] - 
     (16*mono[G[{0, 1}, x]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]] + (2*mono[Pi^2*Log[mt2]^2])/3 + 
     mono[G[{0, 0}, x]*Log[mt2]^2] - 2*mono[G[{0, 1}, x]*Log[mt2]^2] + 
     (7841*mono[Zeta[3]])/112 - 4*mono[G[{1}, x]*Zeta[3]], 
    (-33*mono[Pi^2])/7 - (9*mono[Pi^4])/40 + (100*mono[Pi^2*G[{0}, x]])/21 + 
     (194*mono[Pi^2*G[{1}, x]])/7 - (99*mono[Pi^2*G[{1}, y]])/16 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/2 - 
     (7*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/6 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (3*mono[Pi^2*G[{1}, x]*G[{x}, y]])/2 + 
     (13*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/6 - 
     (5*mono[Pi^2*G[{1}, y]*G[{y}, x]])/6 + (4*mono[Pi^2*G[{-1, y^(-1)}, x]])/
      3 - (2*mono[Pi^2*G[{0, -1}, x]])/3 - (3*mono[Pi^2*G[{0, 1}, x]])/2 - 
     (7*mono[Pi^2*G[{0, 1}, y]])/3 - 2*mono[G[{-1, 0}, x]*G[{0, 1}, y]] - 
     2*mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{-1, y}, x]*G[{0, 1}, y]] + mono[G[{0, 0}, x]*G[{0, 1}, y]] - 
     2*mono[Pi^2*G[{0, y^(-1)}, x]] + 
     3*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{0, y}, x]] - 4*mono[G[{0, 1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{-1, y}, x]*G[{1, 1}, y]] + 4*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     6*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{0, y}, x]*G[{1, 1}, y]] - (4*mono[Pi^2*G[{1, x^(-1)}, y]])/3 - 
     2*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] - 
     4*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{1, 0}, x]*G[{1, x}, y]] + 4*mono[G[{1, 1}, x]*G[{1, x}, y]] + 
     (8*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     4*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     8*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     4*mono[G[{0, 1}, y]*G[{1, y}, x]] - 8*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/6 - 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] + 
     (2*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (5*mono[Pi^2*G[{x, 1}, y]])/6 - 
     mono[G[{0, 0}, x]*G[{x, 1}, y]] + 2*mono[G[{0, 1}, x]*G[{x, 1}, y]] + 
     (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x}, y]] - 2*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     (2*mono[Pi^2*G[{y^(-1), -1}, x]])/3 - mono[Pi^2*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     (7*mono[Pi^2*G[{y^(-1), 1}, x]])/6 - 
     8*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     (2*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + (2*mono[Pi^2*G[{y, -1}, x]])/
      3 + mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (3*mono[Pi^2*G[{y, 1}, x]])/2 + 
     8*mono[G[{1, 1}, y]*G[{y, 1}, x]] - (2*mono[Pi^2*G[{y, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] - 
     2*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y, y}, x]] + 2*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] - 
     4*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] - 
     2*mono[G[{1}, y]*G[{-1, y, 0}, x]] + 
     4*mono[G[{1}, y]*G[{-1, y, 1}, x]] + (4*mono[G[{0, 0, 0}, x]])/7 + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - (8*mono[G[{0, 0, 1}, x]])/7 - 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + (99*mono[G[{0, 0, 1}, y]])/8 + 
     2*mono[G[{-1}, x]*G[{0, 0, 1}, y]] + mono[G[{0}, x]*G[{0, 0, 1}, y]] + 
     4*mono[G[{1}, x]*G[{0, 0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     3*mono[G[{y}, x]*G[{0, 0, 1}, y]] - (2*mono[G[{0, 1, 0}, x]])/7 - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{0, 1, 0}, x]] + (4*mono[G[{0, 1, 1}, x]])/7 + 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{0, 1, 1}, x]] - (99*mono[G[{0, 1, 1}, y]])/4 - 
     4*mono[G[{-1}, x]*G[{0, 1, 1}, y]] - 4*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 
     8*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{0, 1, 1}, y]] - 
     3*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     6*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{0, y, 0}, x]] - 2*mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     (192*mono[G[{1, 0, 0}, x]])/7 - 4*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     (384*mono[G[{1, 0, 1}, x]])/7 + 8*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     (99*mono[G[{1, 0, 1}, y]])/8 - 2*mono[G[{0}, x]*G[{1, 0, 1}, y]] - 
     4*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     4*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 
     8*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     8*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     16*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] + 
     4*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     2*mono[G[{0}, x]*G[{1, x, 1}, y]] - 4*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     4*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     8*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     4*mono[G[{1}, y]*G[{1, y, 0}, x]] + 8*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     4*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     8*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 8*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x, x, 1}, y]] + 2*mono[G[{1}, x]*G[{x, x, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + 
     mono[G[{1}, y]*G[{y, 0, 0}, x]] - 2*mono[G[{1}, y]*G[{y, 0, 1}, x]] - 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y, y, 0}, x]] - 2*mono[G[{1}, y]*G[{y, y, 1}, x]] - 
     2*mono[G[{-1, 0, 1, 0}, x]] + 4*mono[G[{-1, 0, 1, 1}, x]] + 
     2*mono[G[{-1, y^(-1), 0, 0}, x]] - 4*mono[G[{-1, y^(-1), 0, 1}, x]] - 
     2*mono[G[{-1, y^(-1), 1, 0}, x]] + 4*mono[G[{-1, y^(-1), 1, 1}, x]] + 
     2*mono[G[{-1, y, 1, 0}, x]] - 4*mono[G[{-1, y, 1, 1}, x]] - 
     mono[G[{0, -1, 0, 0}, x]] + 2*mono[G[{0, -1, 0, 1}, x]] + 
     3*mono[G[{0, 0, 1, 0}, x]] - 6*mono[G[{0, 0, 1, 1}, x]] + 
     2*mono[G[{0, 0, 1, 1}, y]] + 7*mono[G[{0, 1, 0, 1}, y]] - 
     4*mono[G[{0, 1, 1, 0}, x]] + 8*mono[G[{0, 1, 1, 1}, x]] - 
     16*mono[G[{0, 1, 1, 1}, y]] - 3*mono[G[{0, y^(-1), 0, 0}, x]] + 
     6*mono[G[{0, y^(-1), 0, 1}, x]] + 3*mono[G[{0, y^(-1), 1, 0}, x]] - 
     6*mono[G[{0, y^(-1), 1, 1}, x]] - mono[G[{0, y, 1, 0}, x]] + 
     2*mono[G[{0, y, 1, 1}, x]] + 2*mono[G[{1, 0, 0, 1}, y]] - 
     4*mono[G[{1, 0, 1, 0}, x]] + 8*mono[G[{1, 0, 1, 1}, x]] - 
     4*mono[G[{1, 0, 1, 1}, y]] + 2*mono[G[{1, x^(-1), 0, 1}, y]] - 
     4*mono[G[{1, x^(-1), 1, 1}, y]] - 2*mono[G[{1, x, 0, 1}, y]] + 
     4*mono[G[{1, x, 1, 1}, y]] + 4*mono[G[{1, y^(-1), 0, 0}, x]] - 
     8*mono[G[{1, y^(-1), 0, 1}, x]] - 4*mono[G[{1, y^(-1), 1, 0}, x]] + 
     8*mono[G[{1, y^(-1), 1, 1}, x]] + 4*mono[G[{1, y, 1, 0}, x]] - 
     8*mono[G[{1, y, 1, 1}, x]] - 2*mono[G[{x^(-1), 0, 0, 1}, y]] + 
     6*mono[G[{x^(-1), 0, 1, 1}, y]] + 4*mono[G[{x^(-1), 1, 0, 1}, y]] - 
     16*mono[G[{x^(-1), 1, 1, 1}, y]] - mono[G[{x^(-1), x^(-1), 0, 1}, y]] + 
     2*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]] - 
     2*mono[G[{x^(-1), x, 1, 1}, y]] + 2*mono[G[{x, 0, 0, 1}, y]] - 
     6*mono[G[{x, 0, 1, 1}, y]] - 4*mono[G[{x, 1, 0, 1}, y]] + 
     16*mono[G[{x, 1, 1, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + mono[G[{x, x, 0, 1}, y]] - 
     2*mono[G[{x, x, 1, 1}, y]] + mono[G[{y^(-1), -1, 0, 0}, x]] - 
     2*mono[G[{y^(-1), -1, 0, 1}, x]] - 3*mono[G[{y^(-1), 0, 0, 0}, x]] + 
     6*mono[G[{y^(-1), 0, 0, 1}, x]] + 3*mono[G[{y^(-1), 0, 1, 0}, x]] - 
     6*mono[G[{y^(-1), 0, 1, 1}, x]] + 4*mono[G[{y^(-1), 1, 0, 0}, x]] - 
     8*mono[G[{y^(-1), 1, 0, 1}, x]] - 4*mono[G[{y^(-1), 1, 1, 0}, x]] + 
     8*mono[G[{y^(-1), 1, 1, 1}, x]] - mono[G[{y^(-1), y^(-1), 0, 0}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]] + 
     2*mono[G[{y^(-1), y, 1, 1}, x]] + mono[G[{y, -1, 0, 0}, x]] - 
     2*mono[G[{y, -1, 0, 1}, x]] - mono[G[{y, 0, 1, 0}, x]] + 
     2*mono[G[{y, 0, 1, 1}, x]] + 4*mono[G[{y, 1, 1, 0}, x]] - 
     8*mono[G[{y, 1, 1, 1}, x]] - mono[G[{y, y^(-1), 0, 0}, x]] + 
     2*mono[G[{y, y^(-1), 0, 1}, x]] + mono[G[{y, y^(-1), 1, 0}, x]] - 
     2*mono[G[{y, y^(-1), 1, 1}, x]] - mono[G[{y, y, 1, 0}, x]] + 
     2*mono[G[{y, y, 1, 1}, x]] - (386*mono[Zeta[3]])/7 + 
     5*mono[G[{x^(-1)}, y]*Zeta[3]] - 5*mono[G[{y^(-1)}, x]*Zeta[3]], 
    (7279*mono[1])/1017 + (52497044393*mono[Pi^2])/15906693600 - 
     (251*mono[G[{0}, x]])/18 - (2316842723*mono[Pi^2*G[{0}, x]])/441852600 + 
     (251*mono[G[{1}, x]])/9 - (10760117159*mono[Pi^2*G[{1}, x]])/662778900 + 
     (239201*mono[Pi^2*G[{1}, y]])/316400 - 
     (448224739*mono[G[{0}, x]*G[{1}, y]])/63121800 + 
     (448224739*mono[G[{1}, x]*G[{1}, y]])/31560900 - 
     (2134892*mono[Pi^2*G[{y^(-1)}, x]])/2630075 + 
     (118961369*mono[G[{0, 1}, y]])/54104400 - 
     (3202338*mono[G[{0}, x]*G[{0, 1}, y]])/2630075 + 
     (3202338*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2630075 + 
     (3202338*mono[G[{y}, x]*G[{0, 1}, y]])/2630075 + 
     (23175492*mono[G[{1}, y]*G[{1, 0}, x]])/2630075 - 
     (46350984*mono[G[{1}, y]*G[{1, 1}, x]])/2630075 - 
     (187565657*mono[G[{1, 1}, y]])/10520300 + 
     (2134892*mono[G[{0}, x]*G[{1, 1}, y]])/2630075 + 
     (8539568*mono[G[{1}, x]*G[{1, 1}, y]])/2630075 - 
     (6404676*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2630075 - 
     (6404676*mono[G[{y}, x]*G[{1, 1}, y]])/2630075 - 
     (3202338*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2630075 + 
     (6404676*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2630075 - 
     (3202338*mono[G[{1}, y]*G[{y, 0}, x]])/2630075 + 
     (6404676*mono[G[{1}, y]*G[{y, 1}, x]])/2630075 - 
     (1768180117*mono[G[{0, 0, 0}, x]])/220926300 + 
     (1768180117*mono[G[{0, 0, 1}, x]])/110463150 + 
     (77199*mono[G[{0, 0, 1}, y]])/158200 - (240436974*mono[G[{0, 1, 0}, x]])/
      18410525 + (480873948*mono[G[{0, 1, 1}, x]])/18410525 + 
     (4654833*mono[G[{0, 1, 1}, y]])/2104060 - 
     (105548389*mono[G[{1, 0, 0}, x]])/11627700 + 
     (105548389*mono[G[{1, 0, 1}, x]])/5813850 - 
     (1504801*mono[G[{1, 0, 1}, y]])/158200 - 
     (3202338*mono[G[{y^(-1), 0, 0}, x]])/2630075 + 
     (6404676*mono[G[{y^(-1), 0, 1}, x]])/2630075 + 
     (3202338*mono[G[{y^(-1), 1, 0}, x]])/2630075 - 
     (6404676*mono[G[{y^(-1), 1, 1}, x]])/2630075 + 
     (3202338*mono[G[{y, 1, 0}, x]])/2630075 - 
     (6404676*mono[G[{y, 1, 1}, x]])/2630075 - (207872*mono[Log[mt2]])/
      161025 + (507352*mono[G[{0}, x]*Log[mt2]])/161025 - 
     (1014704*mono[G[{1}, x]*Log[mt2]])/161025 - 
     (51968*mono[G[{1}, y]*Log[mt2]])/53675 + 
     2*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 2*mono[G[{0, 0}, x]*Log[mt2]] + 
     4*mono[G[{0, 1}, x]*Log[mt2]] + 4*mono[G[{1, 0}, x]*Log[mt2]] - 
     8*mono[G[{1, 1}, x]*Log[mt2]] - (25984*mono[Log[mt2]^2])/53675 + 
     mono[G[{0}, x]*Log[mt2]^2] - 2*mono[G[{1}, x]*Log[mt2]^2] + 
     (147778223*mono[Zeta[3]])/22092630, (5477*mono[Pi^2])/5376 + 
     (7*mono[Pi^4])/72 - (235*mono[Pi^2*G[{0}, x]])/448 - 
     (11597*mono[Pi^2*G[{1}, x]])/2688 + (5477*mono[Pi^2*G[{1}, y]])/4096 + 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/3 + mono[Pi^2*G[{-1}, x]*G[{x}, y]]/
      3 + (2*mono[Pi^2*G[{1}, x]*G[{x}, y]])/3 - 
     (4*mono[Pi^2*G[{-1, -1}, x]])/3 + (2*mono[Pi^2*G[{-1, 0}, x]])/3 - 
     (2*mono[Pi^2*G[{-1, 1}, x]])/3 + mono[Pi^2*G[{0, -1}, x]] + 
     mono[Pi^2*G[{0, 0}, x]]/6 + (13*mono[Pi^2*G[{0, 1}, x]])/6 - 
     (2*mono[Pi^2*G[{1, -1}, x]])/3 + mono[Pi^2*G[{1, 0}, x]]/2 - 
     mono[Pi^2*G[{1, 1}, x]]/3 + mono[Pi^2*G[{x^(-1), 1}, y]]/3 - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - mono[Pi^2*G[{x, 1}, y]]/3 - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] + (15*mono[G[{0, 0, 0}, x]])/112 - 
     mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - (15*mono[G[{0, 0, 1}, x]])/56 + 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - (5477*mono[G[{0, 0, 1}, y]])/
      2048 - (2657*mono[G[{0, 1, 0}, x]])/896 + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]]/2 + (2657*mono[G[{0, 1, 1}, x]])/448 - 
     mono[G[{x}, y]*G[{0, 1, 1}, x]] + (5477*mono[G[{0, 1, 1}, y]])/1024 - 
     (765*mono[G[{1, 0, 0}, x]])/224 + mono[G[{x}, y]*G[{1, 0, 0}, x]]/2 + 
     (765*mono[G[{1, 0, 1}, x]])/112 - mono[G[{x}, y]*G[{1, 0, 1}, x]] - 
     (5477*mono[G[{1, 0, 1}, y]])/2048 + mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/
      2 - mono[G[{x}, y]*G[{1, 1, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - mono[G[{0}, x]*G[{x, 0, 1}, y]]/
      2 + mono[G[{1}, x]*G[{x, 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 2*mono[G[{-1, -1, 0, 0}, x]] + 
     4*mono[G[{-1, -1, 0, 1}, x]] + 2*mono[G[{-1, 0, 0, 0}, x]] - 
     4*mono[G[{-1, 0, 0, 1}, x]] - mono[G[{-1, 0, 1, 0}, x]] + 
     2*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, 1, 0, 0}, x]] + 
     2*mono[G[{-1, 1, 0, 1}, x]] + (3*mono[G[{0, -1, 0, 0}, x]])/2 - 
     3*mono[G[{0, -1, 0, 1}, x]] + (5*mono[G[{0, 0, 1, 0}, x]])/2 - 
     5*mono[G[{0, 0, 1, 1}, x]] + 2*mono[G[{0, 1, 0, 0}, x]] - 
     4*mono[G[{0, 1, 0, 1}, x]] - (5*mono[G[{0, 1, 1, 0}, x]])/2 + 
     5*mono[G[{0, 1, 1, 1}, x]] - mono[G[{1, -1, 0, 0}, x]] + 
     2*mono[G[{1, -1, 0, 1}, x]] + (3*mono[G[{1, 0, 0, 0}, x]])/2 - 
     3*mono[G[{1, 0, 0, 1}, x]] - (3*mono[G[{1, 0, 1, 0}, x]])/2 + 
     3*mono[G[{1, 0, 1, 1}, x]] - mono[G[{1, 1, 0, 0}, x]]/2 + 
     mono[G[{1, 1, 0, 1}, x]] - mono[G[{x^(-1), 0, 0, 1}, y]] + 
     mono[G[{x^(-1), 0, 1, 1}, y]] + (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 - 
     mono[G[{x^(-1), x, 0, 1}, y]]/2 + mono[G[{x^(-1), x, 1, 1}, y]] + 
     mono[G[{x, 0, 0, 1}, y]] - mono[G[{x, 0, 1, 1}, y]] - 
     (3*mono[G[{x, 1, 0, 1}, y]])/2 + mono[G[{x, x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x, x^(-1), 1, 1}, y]] + (3463*mono[Zeta[3]])/896 - 
     2*mono[G[{-1}, x]*Zeta[3]] + mono[G[{0}, x]*Zeta[3]] - 
     2*mono[G[{1}, x]*Zeta[3]] + mono[G[{x^(-1)}, y]*Zeta[3]], 
    (109*mono[Pi^2])/336 + (2*mono[Pi^2*G[{-1}, x]])/3 - 
     (47*mono[Pi^2*G[{0}, x]])/112 - (73*mono[Pi^2*G[{1}, x]])/56 + 
     (109*mono[Pi^2*G[{1}, y]])/256 - mono[Pi^2*G[{y^(-1)}, x]]/3 + 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 + mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y}, x]*G[{0, 1}, y]]/2 - mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - (29*mono[G[{0, 0, 0}, x]])/56 + 
     (29*mono[G[{0, 0, 1}, x]])/28 - (173*mono[G[{0, 0, 1}, y]])/128 - 
     (3*mono[G[{0, 1, 0}, x]])/7 + (6*mono[G[{0, 1, 1}, x]])/7 + 
     (173*mono[G[{0, 1, 1}, y]])/64 - (55*mono[G[{1, 0, 0}, x]])/56 + 
     (55*mono[G[{1, 0, 1}, x]])/28 - (109*mono[G[{1, 0, 1}, y]])/128 - 
     mono[G[{y^(-1), 0, 0}, x]]/2 + mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]]/2 - mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]]/2 + mono[G[{y, 1, 1}, x]] + (71*mono[Zeta[3]])/28, 
    -mono[G[{0}, x]*G[{1}, y]] + 2*mono[G[{1}, x]*G[{1}, y]] + 
     mono[G[{0, 1}, y]] + mono[G[{1, 0}, x]] - 2*mono[G[{1, 1}, x]] - 
     2*mono[G[{1, 1}, y]], (11477*mono[Pi^2])/3456 + (3*mono[Pi^4])/40 - 
     mono[Pi^2*G[{0}, x]]/72 - (11*mono[Pi^2*G[{1}, x]])/36 - 
     (2225*mono[Pi^2*G[{1}, y]])/1536 + (7*mono[G[{0}, x]*G[{1}, y]])/12 - 
     mono[Pi^2*G[{0}, x]*G[{1}, y]]/2 - (7*mono[G[{1}, x]*G[{1}, y]])/6 - 
     mono[Pi^2*G[{1}, x]*G[{1}, y]]/3 + 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 + 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] - 
     (4*mono[Pi^2*G[{0, -1}, x]])/3 - mono[Pi^2*G[{0, 1}, x]]/3 - 
     (1627*mono[G[{0, 1}, y]])/576 + (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - mono[G[{0, 1}, y]*G[{1, 0}, x]] + 
     (7*mono[G[{1, 1}, y]])/3 + mono[Pi^2*G[{1, 1}, y]]/6 - 
     2*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     4*mono[G[{1, 1}, x]*G[{1, 1}, y]] - (2*mono[Pi^2*G[{1, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{1, y}, x]] - 2*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 - 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     mono[G[{0, 0, 0}, x]] - mono[G[{1}, y]*G[{0, 0, 0}, x]] + 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] + 
     2*mono[G[{0, 0, 1}, x]] + 2*mono[G[{1}, y]*G[{0, 0, 1}, x]] - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] + 
     (3121*mono[G[{0, 0, 1}, y]])/768 + mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     mono[G[{1}, y]*G[{0, 1, 0}, x]] + mono[G[{-1 + x^(-1) + x}, y]*
       G[{0, 1, 0}, x]] + 2*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] - 
     (3121*mono[G[{0, 1, 1}, y]])/384 - 2*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + (3*mono[G[{1, 0, 0}, x]])/4 + 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] - 
     (3*mono[G[{1, 0, 1}, x]])/2 - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] + 
     (1339*mono[G[{1, 0, 1}, y]])/256 + mono[G[{0}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 2*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{1, y, 0}, x]] + 2*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{0, -1, 0, 0}, x]] + 4*mono[G[{0, -1, 0, 1}, x]] + 
     mono[G[{0, 0, 1, 0}, x]] - 2*mono[G[{0, 0, 1, 1}, x]] - 
     mono[G[{0, 1, 0, 0}, x]] + 2*mono[G[{0, 1, 0, 1}, x]] + 
     2*mono[G[{0, 1, 1, 0}, x]] - 4*mono[G[{0, 1, 1, 1}, x]] + 
     mono[G[{0, y^(-1), 0, 0}, x]] - 2*mono[G[{0, y^(-1), 0, 1}, x]] - 
     mono[G[{0, y^(-1), 1, 0}, x]] + 2*mono[G[{0, y^(-1), 1, 1}, x]] - 
     mono[G[{1, 0, 0, 1}, y]] - mono[G[{1, 0, 1, 0}, x]] + 
     2*mono[G[{1, 0, 1, 1}, x]] + 2*mono[G[{1, 0, 1, 1}, y]] + 
     mono[G[{1, 1, 0, 1}, y]] - mono[G[{1, y^(-1), 0, 0}, x]] + 
     2*mono[G[{1, y^(-1), 0, 1}, x]] + mono[G[{1, y^(-1), 1, 0}, x]] - 
     2*mono[G[{1, y^(-1), 1, 1}, x]] + mono[G[{1, y, 1, 0}, x]] - 
     2*mono[G[{1, y, 1, 1}, x]] + mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, 
       x]] - 2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] + 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] - 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] + 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] - 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] - (8*mono[Zeta[3]])/3 + 
     mono[G[{1}, y]*Zeta[3]] - mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], -mono[Pi^2*G[{0}, x]]/4 - 
     mono[Pi^2*G[{1}, x]]/2 + mono[Pi^2*G[{1}, y]]/12 + 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{0}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{1, 0}, x]] + 2*mono[G[{1}, y]*G[{1, 1}, x]] - 
     2*mono[G[{1}, x]*G[{1, 1}, y]] + mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     mono[G[{y}, x]*G[{1, 1}, y]] + mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 0}, x]]/2 + 
     mono[G[{0, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 0}, x]]/2 + 
     mono[G[{1, 0, 1}, x]] + mono[G[{1, 0, 1}, y]]/2 + 
     mono[G[{1, 1, 0}, x]] - 2*mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]]/2 - mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]]/2 + mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]]/2 + mono[G[{y, 1, 1}, x]] + mono[Zeta[3]]/2, 
    (588925*mono[Pi^2])/870912 - (2357*mono[Pi^2*G[{0}, x]])/18144 - 
     (3517*mono[Pi^2*G[{1}, x]])/9072 - (4135*mono[Pi^2*G[{1}, y]])/55296 + 
     (41*mono[G[{0}, x]*G[{1}, y]])/432 - (41*mono[G[{1}, x]*G[{1}, y]])/
      216 + (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/9 - 
     (2*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/9 - 
     (2*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/9 + 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/3 + 
     (2*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]])/3 + 
     mono[Pi^2*G[{y^(-1)}, x]]/18 - (4*mono[Pi^2*G[{-1, -1}, x]])/9 + 
     (2*mono[Pi^2*G[{-1, 0}, x]])/9 - (2*mono[Pi^2*G[{-1, 1}, x]])/9 - 
     (9941*mono[G[{0, 1}, y]])/20736 + mono[G[{0}, x]*G[{0, 1}, y]]/12 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/12 - mono[G[{y}, x]*G[{0, 1}, y]]/12 - 
     (2*mono[Pi^2*G[{1, -1}, x]])/9 - mono[Pi^2*G[{1, 0}, x]]/9 - 
     mono[G[{1}, y]*G[{1, 0}, x]]/18 - (5*mono[Pi^2*G[{1, 1}, x]])/9 + 
     mono[G[{1}, y]*G[{1, 1}, x]]/9 + (41*mono[G[{1, 1}, y]])/108 - 
     mono[G[{0}, x]*G[{1, 1}, y]]/18 - (2*mono[G[{1}, x]*G[{1, 1}, y]])/9 + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/6 + mono[G[{y}, x]*G[{1, 1}, y]]/6 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/3 + 
     (2*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]])/3 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/3 + 
     (2*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]])/3 + 
     (2*mono[Pi^2*G[{x^(-1), 1}, y]])/9 - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/3 + 
     (2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/3 - 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/9 - 
     (4*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 - 
     (2*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     (4*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     (2*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     (4*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     (2*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]])/3 - 
     (4*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]])/3 + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/12 - mono[G[{1}, y]*G[{y^(-1), 1}, x]]/
      6 + mono[G[{1}, y]*G[{y, 0}, x]]/12 - mono[G[{1}, y]*G[{y, 1}, x]]/6 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/3 - 
     (2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/3 - (10*mono[G[{0, 0, 0}, x]])/
      21 - (2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/3 + 
     (2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]])/3 + 
     (20*mono[G[{0, 0, 1}, x]])/21 + (4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/
      3 - (4*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]])/3 + 
     (10919*mono[G[{0, 0, 1}, y]])/27648 - (55*mono[G[{0, 1, 0}, x]])/504 + 
     (2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]])/3 + 
     (55*mono[G[{0, 1, 1}, x]])/252 - 
     (4*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]])/3 - 
     (10151*mono[G[{0, 1, 1}, y]])/13824 + (13*mono[G[{1, 0, 0}, x]])/336 + 
     (2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]])/3 - 
     (13*mono[G[{1, 0, 1}, x]])/168 - 
     (4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]])/3 + 
     (1967*mono[G[{1, 0, 1}, y]])/3072 + mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/
      3 - (4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]])/3 - 
     (2*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/3 + 
     (8*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]])/3 + 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/3 - 
     (2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]])/3 + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/3 - 
     (2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/3 - 
     (2*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/3 + 
     (4*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/3 - 
     (2*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/3 + 
     (4*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/3 + 
     mono[G[{y^(-1), 0, 0}, x]]/12 - mono[G[{y^(-1), 0, 1}, x]]/6 - 
     mono[G[{y^(-1), 1, 0}, x]]/12 + mono[G[{y^(-1), 1, 1}, x]]/6 - 
     mono[G[{y, 1, 0}, x]]/12 + mono[G[{y, 1, 1}, x]]/6 - 
     (2*mono[G[{-1, -1, 0, 0}, x]])/3 + (4*mono[G[{-1, -1, 0, 1}, x]])/3 + 
     (2*mono[G[{-1, 0, 0, 0}, x]])/3 - (4*mono[G[{-1, 0, 0, 1}, x]])/3 - 
     mono[G[{-1, 0, 1, 0}, x]]/3 + (2*mono[G[{-1, 0, 1, 1}, x]])/3 - 
     mono[G[{-1, 1, 0, 0}, x]]/3 + (2*mono[G[{-1, 1, 0, 1}, x]])/3 - 
     mono[G[{1, -1, 0, 0}, x]]/3 + (2*mono[G[{1, -1, 0, 1}, x]])/3 - 
     mono[G[{1, 0, 1, 0}, x]] + 2*mono[G[{1, 0, 1, 1}, x]] - 
     (2*mono[G[{1, 1, 0, 0}, x]])/3 + (4*mono[G[{1, 1, 0, 1}, x]])/3 + 
     mono[G[{1, 1, 1, 0}, x]] - 2*mono[G[{1, 1, 1, 1}, x]] + 
     (2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]])/3 - 
     (4*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]])/3 + 
     (2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]])/3 - 
     (4*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]])/3 + 
     (2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]])/3 - 
     (4*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]])/3 - 
     (4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]])/3 + 
     (8*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]])/3 + 
     (2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]])/3 - 
     (4*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]])/3 + 
     (2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]])/3 - 
     (4*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]])/3 + 
     (2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]])/3 - 
     (4*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]])/3 - 
     (4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]])/3 + 
     (8*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]])/3 - 
     (2*mono[G[{x^(-1), 0, 0, 1}, y]])/3 + (2*mono[G[{x^(-1), 0, 1, 1}, y]])/
      3 + mono[G[{x^(-1), 1, 0, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/3 + 
     (2*mono[G[{x^(-1), x, 1, 1}, y]])/3 - 
     (2*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]])/3 + 
     (2*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]])/3 - 
     (4*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]])/3 + 
     (2*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]])/3 - 
     (4*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]])/3 - 
     (611*mono[Zeta[3]])/1512 - (2*mono[G[{-1}, x]*Zeta[3]])/3 - 
     (2*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]])/3 - 
     (2*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]])/3 + 
     (2*mono[G[{x^(-1)}, y]*Zeta[3]])/3 - 
     (2*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]])/3, (2297*mono[Pi^2])/8064 + 
     (365*mono[Pi^2*G[{0}, x]])/672 + (241*mono[Pi^2*G[{1}, x]])/112 - 
     (415*mono[Pi^2*G[{1}, y]])/384 + mono[G[{0}, x]*G[{1}, y]]/4 - 
     mono[G[{1}, x]*G[{1}, y]]/2 + mono[Pi^2*G[{y^(-1)}, x]]/3 - 
     (205*mono[G[{0, 1}, y]])/192 + mono[G[{0}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{1, 0}, x]]/2 + mono[G[{1}, y]*G[{1, 1}, x]] + 
     mono[G[{1, 1}, y]] - 2*mono[G[{1}, x]*G[{1, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + (57*mono[G[{0, 0, 0}, x]])/112 - 
     (57*mono[G[{0, 0, 1}, x]])/56 + (197*mono[G[{0, 0, 1}, y]])/64 + 
     (3*mono[G[{0, 1, 0}, x]])/14 - (3*mono[G[{0, 1, 1}, x]])/7 - 
     (197*mono[G[{0, 1, 1}, y]])/32 + (223*mono[G[{1, 0, 0}, x]])/112 - 
     (223*mono[G[{1, 0, 1}, x]])/56 + (245*mono[G[{1, 0, 1}, y]])/64 + 
     mono[G[{1, 1, 1}, y]] + mono[G[{y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), 0, 1}, x]] - mono[G[{y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] - (253*mono[Zeta[3]])/56, 
    (47*mono[Pi^2])/144 - (3*mono[Pi^4])/160 - mono[Pi^2*G[{0}, x]]/3 - 
     (10*mono[Pi^2*G[{1}, x]])/9 + (37*mono[Pi^2*G[{1}, y]])/96 + 
     (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/24 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/12 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/48 + 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/16 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/12 - (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      48 - (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/48 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/48 + mono[Pi^2*G[{0, -1}, x]]/12 - 
     (7*mono[Pi^2*G[{0, 1}, x]])/48 - mono[G[{0, 1}, y]]/24 - 
     (17*mono[Pi^2*G[{0, 1}, y]])/48 + mono[Pi^2*G[{0, y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]]/2 - 
     (3*mono[G[{0, 1}, y]*G[{1, 0}, x]])/4 - 
     mono[G[{0, 1}, x]*G[{1, 1}, y]] + mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     mono[G[{1, 0}, x]*G[{1, 1}, y]] + mono[G[{1, 1}, x]*G[{1, 1}, y]] - 
     mono[Pi^2*G[{1, y^(-1)}, x]]/2 + 
     (3*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/4 - 
     (3*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]])/2 + 
     (3*mono[G[{0, 1}, y]*G[{1, y}, x]])/4 - 
     (3*mono[G[{1, 1}, y]*G[{1, y}, x]])/2 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/4 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/2 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/4 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/2 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/4 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/2 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/4 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/2 + 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/48 - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      12 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/8 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]]/4 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/8 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]]/4 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/8 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/4 + (11*mono[Pi^2*G[{x, 1}, y]])/
      48 - mono[Pi^2*G[{x, x^(-1)}, y]]/12 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/8 + 
     mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]]/4 + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/8 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]]/4 + mono[G[{1, 0}, x]*G[{x, x}, y]]/
      8 - mono[G[{1, 1}, x]*G[{x, x}, y]]/4 + mono[Pi^2*G[{y^(-1), -1}, x]]/
      12 + mono[Pi^2*G[{y^(-1), 0}, x]]/48 + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/8 - 
     mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]]/2 - 
     (3*mono[Pi^2*G[{y^(-1), 1}, x]])/16 + 
     mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]]/2 + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/12 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/8 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]]/4 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/8 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]]/4 - mono[Pi^2*G[{y, -1}, x]]/12 + 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/8 - mono[G[{1, 1}, y]*G[{y, 0}, x]]/2 + 
     (7*mono[Pi^2*G[{y, 1}, x]])/48 + mono[G[{1, 1}, y]*G[{y, 1}, x]]/2 + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/12 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      8 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]]/4 - 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/8 + mono[G[{1, 1}, y]*G[{y, y}, x]]/4 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/8 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/8 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/4 - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]]/4 - (2*mono[G[{0, 0, 0}, x]])/3 - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/8 + (4*mono[G[{0, 0, 1}, x]])/
      3 + (3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/4 - 
     (37*mono[G[{0, 0, 1}, y]])/48 + mono[G[{0}, x]*G[{0, 0, 1}, y]]/8 + 
     (3*mono[G[{1}, x]*G[{0, 0, 1}, y]])/4 - 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/4 - mono[G[{y}, x]*G[{0, 0, 1}, y]]/
      4 - mono[G[{1}, y]*G[{0, 1, 0}, x]]/2 + 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/8 + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]]/8 + mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/4 - 
     mono[G[{x}, y]*G[{0, 1, 1}, x]]/4 + (37*mono[G[{0, 1, 1}, y]])/24 - 
     mono[G[{0}, x]*G[{0, 1, 1}, y]]/2 - (3*mono[G[{1}, x]*G[{0, 1, 1}, y]])/
      2 + (3*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/4 + 
     (3*mono[G[{y}, x]*G[{0, 1, 1}, y]])/4 + 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - (2*mono[G[{1, 0, 0}, x]])/3 + 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/8 + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/8 + (4*mono[G[{1, 0, 1}, x]])/3 - 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/4 - 
     mono[G[{x}, y]*G[{1, 0, 1}, x]]/4 - (37*mono[G[{1, 0, 1}, y]])/48 - 
     (3*mono[G[{1}, x]*G[{1, 0, 1}, y]])/2 + 
     (3*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/4 + 
     (3*mono[G[{y}, x]*G[{1, 0, 1}, y]])/4 + 
     (3*mono[G[{1}, y]*G[{1, 1, 0}, x]])/2 - 
     (3*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/4 - 
     (3*mono[G[{x}, y]*G[{1, 1, 0}, x]])/4 - 
     3*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     (3*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/2 + 
     (3*mono[G[{x}, y]*G[{1, 1, 1}, x]])/2 + 
     4*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/4 + 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]])/2 - 
     (3*mono[G[{1}, y]*G[{1, y, 0}, x]])/4 + 
     (3*mono[G[{1}, y]*G[{1, y, 1}, x]])/2 + 
     mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/8 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]]/4 - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/8 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/4 + mono[G[{0}, x]*G[{x, 1, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/8 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]]/4 - mono[G[{0}, x]*G[{x, x, 1}, y]]/
      8 + mono[G[{1}, x]*G[{x, x, 1}, y]]/4 - 
     mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/8 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/8 - 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]]/4 - mono[G[{1}, y]*G[{y, 1, 0}, x]]/
      4 + mono[G[{1}, y]*G[{y, 1, 1}, x]]/2 + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/8 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]]/4 + mono[G[{1}, y]*G[{y, y, 0}, x]]/
      8 - mono[G[{1}, y]*G[{y, y, 1}, x]]/4 + mono[G[{0, -1, 0, 0}, x]]/8 - 
     mono[G[{0, -1, 0, 1}, x]]/4 + mono[G[{0, 0, 1, 0}, x]]/8 - 
     mono[G[{0, 0, 1, 1}, x]]/4 + mono[G[{0, 0, 1, 1}, y]]/4 + 
     mono[G[{0, 1, 0, 0}, x]]/8 - mono[G[{0, 1, 0, 1}, x]]/4 + 
     mono[G[{0, 1, 0, 1}, y]] - (3*mono[G[{0, 1, 1, 0}, x]])/4 + 
     (3*mono[G[{0, 1, 1, 1}, x]])/2 - 2*mono[G[{0, 1, 1, 1}, y]] + 
     mono[G[{0, y^(-1), 0, 0}, x]]/2 - mono[G[{0, y^(-1), 0, 1}, x]] - 
     mono[G[{0, y^(-1), 1, 0}, x]]/2 + mono[G[{0, y^(-1), 1, 1}, x]] - 
     (3*mono[G[{1, 0, 1, 0}, x]])/4 + (3*mono[G[{1, 0, 1, 1}, x]])/2 - 
     (3*mono[G[{1, y^(-1), 0, 0}, x]])/4 + (3*mono[G[{1, y^(-1), 0, 1}, x]])/
      2 + (3*mono[G[{1, y^(-1), 1, 0}, x]])/4 - 
     (3*mono[G[{1, y^(-1), 1, 1}, x]])/2 + (3*mono[G[{1, y, 1, 0}, x]])/4 - 
     (3*mono[G[{1, y, 1, 1}, x]])/2 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/2 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]]/8 - mono[G[{x^(-1), 0, 1, 1}, y]]/2 - 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/4 + 2*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/8 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]]/4 + mono[G[{x^(-1), x, 0, 1}, y]]/8 - 
     mono[G[{x^(-1), x, 1, 1}, y]]/4 + mono[G[{x, 0, 0, 1}, y]]/8 - 
     mono[G[{x, 0, 1, 1}, y]]/2 - (3*mono[G[{x, 1, 0, 1}, y]])/4 + 
     2*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]]/8 - 
     mono[G[{x, x^(-1), 1, 1}, y]]/4 + mono[G[{x, x, 0, 1}, y]]/8 - 
     mono[G[{x, x, 1, 1}, y]]/4 + mono[G[{y^(-1), -1, 0, 0}, x]]/8 - 
     mono[G[{y^(-1), -1, 0, 1}, x]]/4 + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/8 - 
     (3*mono[G[{y^(-1), 0, 0, 1}, x]])/4 - mono[G[{y^(-1), 0, 1, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1, 1}, x]] - (5*mono[G[{y^(-1), 1, 0, 0}, x]])/8 + 
     (5*mono[G[{y^(-1), 1, 0, 1}, x]])/4 + (3*mono[G[{y^(-1), 1, 1, 0}, x]])/
      4 - (3*mono[G[{y^(-1), 1, 1, 1}, x]])/2 + 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/8 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]]/4 - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]]/8 + 
     mono[G[{y^(-1), y^(-1), 1, 1}, x]]/4 - mono[G[{y^(-1), y, 1, 0}, x]]/8 + 
     mono[G[{y^(-1), y, 1, 1}, x]]/4 - mono[G[{y, -1, 0, 0}, x]]/8 + 
     mono[G[{y, -1, 0, 1}, x]]/4 - mono[G[{y, 1, 0, 0}, x]]/8 + 
     mono[G[{y, 1, 0, 1}, x]]/4 + (3*mono[G[{y, 1, 1, 0}, x]])/4 - 
     (3*mono[G[{y, 1, 1, 1}, x]])/2 + mono[G[{y, y^(-1), 0, 0}, x]]/8 - 
     mono[G[{y, y^(-1), 0, 1}, x]]/4 - mono[G[{y, y^(-1), 1, 0}, x]]/8 + 
     mono[G[{y, y^(-1), 1, 1}, x]]/4 - mono[G[{y, y, 1, 0}, x]]/8 + 
     mono[G[{y, y, 1, 1}, x]]/4 + (4*mono[Zeta[3]])/3 + 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/2 + 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/2 - 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/2 - 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/2 - 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/8 + (7*mono[G[{y^(-1)}, x]*Zeta[3]])/8, 
    (-515*mono[Pi^2])/1152 - (11*mono[Pi^2*G[{0}, x]])/24 - 
     (17*mono[Pi^2*G[{1}, x]])/12 + (1397*mono[Pi^2*G[{1}, y]])/1536 - 
     mono[G[{0}, x]*G[{1}, y]]/4 + mono[G[{1}, x]*G[{1}, y]]/2 + 
     (205*mono[G[{0, 1}, y]])/192 - mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{0, 1}, y]] - mono[G[{1, 1}, y]] - 
     mono[G[{0, 0, 0}, x]]/2 + mono[G[{0, 0, 1}, x]] - 
     (423*mono[G[{0, 0, 1}, y]])/256 + (551*mono[G[{0, 1, 1}, y]])/128 - 
     (5*mono[G[{1, 0, 0}, x]])/4 + (5*mono[G[{1, 0, 1}, x]])/2 - 
     (1063*mono[G[{1, 0, 1}, y]])/256 + (5*mono[Zeta[3]])/2, 
    (-41*mono[Pi^2])/10 + mono[G[{0}, x]] - (19*mono[Pi^2*G[{0}, x]])/15 - 
     2*mono[G[{1}, x]] - (38*mono[Pi^2*G[{1}, x]])/9 + mono[G[{1}, y]] + 
     (1619*mono[Pi^2*G[{1}, y]])/240 - mono[G[{0, 1}, y]]/5 - 
     (38*mono[G[{0, 0, 0}, x]])/15 + (76*mono[G[{0, 0, 1}, x]])/15 - 
     (1619*mono[G[{0, 0, 1}, y]])/120 + (1619*mono[G[{0, 1, 1}, y]])/60 - 
     (38*mono[G[{1, 0, 0}, x]])/15 + (76*mono[G[{1, 0, 1}, x]])/15 - 
     (1619*mono[G[{1, 0, 1}, y]])/120 + (76*mono[Zeta[3]])/15, 
    (-109*mono[Pi^2])/168 + (47*mono[Pi^2*G[{0}, x]])/56 + 
     (275*mono[Pi^2*G[{1}, x]])/84 - (71*mono[Pi^2*G[{1}, y]])/384 + 
     mono[G[{1}, y]*G[{0, 0}, x]] - 2*mono[G[{1}, y]*G[{0, 1}, x]] + 
     (29*mono[G[{0, 0, 0}, x]])/28 - (29*mono[G[{0, 0, 1}, x]])/14 + 
     (109*mono[G[{0, 0, 1}, y]])/64 - (8*mono[G[{0, 1, 0}, x]])/7 + 
     (16*mono[G[{0, 1, 1}, x]])/7 - (109*mono[G[{0, 1, 1}, y]])/32 + 
     (83*mono[G[{1, 0, 0}, x]])/28 - (83*mono[G[{1, 0, 1}, x]])/14 + 
     (109*mono[G[{1, 0, 1}, y]])/64 - (99*mono[Zeta[3]])/14, 
    (-3263*mono[1])/1017 - (656829842609*mono[Pi^2])/63626774400 + 
     (457*mono[G[{0}, x]])/36 - (100007695421*mono[Pi^2*G[{0}, x]])/
      3976673400 - (457*mono[G[{1}, x]])/18 - 
     (527626837993*mono[Pi^2*G[{1}, x]])/5965010100 + 
     (22402382167*mono[Pi^2*G[{1}, y]])/273369600 + 
     (45490667*mono[G[{0}, x]*G[{1}, y]])/2630075 - 
     (90981334*mono[G[{1}, x]*G[{1}, y]])/2630075 - 
     (11917576*mono[Pi^2*G[{y^(-1)}, x]])/2630075 - 
     (537384233*mono[G[{0, 1}, y]])/24046400 - 
     (17876364*mono[G[{0}, x]*G[{0, 1}, y]])/2630075 + 
     (17876364*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2630075 + 
     (17876364*mono[G[{y}, x]*G[{0, 1}, y]])/2630075 + 
     (11917576*mono[G[{1}, y]*G[{1, 0}, x]])/2630075 - 
     (23835152*mono[G[{1}, y]*G[{1, 1}, x]])/2630075 + 
     (713478931*mono[G[{1, 1}, y]])/15780450 + 
     (1397276*mono[G[{0}, x]*G[{1, 1}, y]])/2630075 + 
     (68710904*mono[G[{1}, x]*G[{1, 1}, y]])/2630075 - 
     (35752728*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2630075 - 
     (35752728*mono[G[{y}, x]*G[{1, 1}, y]])/2630075 - 
     (17876364*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2630075 + 
     (35752728*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2630075 - 
     (17876364*mono[G[{1}, y]*G[{y, 0}, x]])/2630075 + 
     (35752728*mono[G[{1}, y]*G[{y, 1}, x]])/2630075 - 
     (106314443009*mono[G[{0, 0, 0}, x]])/1988336700 + 
     (106314443009*mono[G[{0, 0, 1}, x]])/994168350 - 
     (22561847767*mono[G[{0, 0, 1}, y]])/136684800 + 
     (90039728*mono[G[{0, 1, 0}, x]])/18410525 - 
     (180079456*mono[G[{0, 1, 1}, x]])/18410525 + 
     (591907722071*mono[G[{0, 1, 1}, y]])/1817907840 - 
     (5600407553*mono[G[{1, 0, 0}, x]])/104649300 + 
     (5600407553*mono[G[{1, 0, 1}, x]])/52324650 - 
     (22630190167*mono[G[{1, 0, 1}, y]])/136684800 - 
     (17876364*mono[G[{y^(-1), 0, 0}, x]])/2630075 + 
     (35752728*mono[G[{y^(-1), 0, 1}, x]])/2630075 + 
     (17876364*mono[G[{y^(-1), 1, 0}, x]])/2630075 - 
     (35752728*mono[G[{y^(-1), 1, 1}, x]])/2630075 + 
     (17876364*mono[G[{y, 1, 0}, x]])/2630075 - 
     (35752728*mono[G[{y, 1, 1}, x]])/2630075 + (93184*mono[Log[mt2]])/
      161025 - (11648*mono[G[{0}, x]*Log[mt2]])/53675 + 
     (23296*mono[G[{1}, x]*Log[mt2]])/53675 + 
     (499288*mono[G[{1}, y]*Log[mt2]])/161025 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + 4*mono[G[{1, 1}, y]*Log[mt2]] + 
     (11648*mono[Log[mt2]^2])/53675 + mono[G[{1}, y]*Log[mt2]^2] + 
     (11050871948*mono[Zeta[3]])/99416835, (39*mono[Pi^2])/4016 + 
     (93*mono[Pi^2*G[{0}, x]])/1004 + (155*mono[Pi^2*G[{1}, x]])/502 - 
     (2115*mono[Pi^2*G[{1}, y]])/8032 - (351*mono[G[{0, 1}, y]])/2008 + 
     (93*mono[G[{0, 0, 0}, x]])/502 - (93*mono[G[{0, 0, 1}, x]])/251 + 
     (2115*mono[G[{0, 0, 1}, y]])/4016 - (2115*mono[G[{0, 1, 1}, y]])/2008 + 
     (93*mono[G[{1, 0, 0}, x]])/502 - (93*mono[G[{1, 0, 1}, x]])/251 + 
     (2115*mono[G[{1, 0, 1}, y]])/4016 - (93*mono[Zeta[3]])/251, 
    (-2232187*mono[Pi^2])/36288 - (3487*mono[Pi^2*G[{0}, x]])/504 - 
     (5869*mono[Pi^2*G[{1}, x]])/84 + (106475*mono[Pi^2*G[{1}, y]])/2304 - 
     (53*mono[G[{0}, x]*G[{1}, y]])/6 + (53*mono[G[{1}, x]*G[{1}, y]])/3 + 
     (48251*mono[G[{0, 1}, y]])/864 - (106*mono[G[{1, 1}, y]])/3 + 
     (3905*mono[G[{0, 0, 0}, x]])/84 - (3905*mono[G[{0, 0, 1}, x]])/42 - 
     (127979*mono[G[{0, 0, 1}, y]])/1152 + (367*mono[G[{0, 1, 0}, x]])/14 - 
     (367*mono[G[{0, 1, 1}, x]])/7 + (127979*mono[G[{0, 1, 1}, y]])/576 - 
     (3243*mono[G[{1, 0, 0}, x]])/28 + (3243*mono[G[{1, 0, 1}, x]])/14 - 
     (149483*mono[G[{1, 0, 1}, y]])/1152 + (5807*mono[Zeta[3]])/21, 
    (-383*mono[Pi^2])/144 + (19*mono[Pi^2*G[{0}, x]])/18 + 
     (277*mono[Pi^2*G[{1}, x]])/24 - (2681*mono[Pi^2*G[{1}, y]])/768 - 
     (3*mono[G[{0, 0, 0}, x]])/2 + 3*mono[G[{0, 0, 1}, x]] + 
     (2681*mono[G[{0, 0, 1}, y]])/384 + (77*mono[G[{0, 1, 0}, x]])/8 - 
     (77*mono[G[{0, 1, 1}, x]])/4 - (2681*mono[G[{0, 1, 1}, y]])/192 + 
     (28*mono[G[{1, 0, 0}, x]])/3 - (56*mono[G[{1, 0, 1}, x]])/3 + 
     (2681*mono[G[{1, 0, 1}, y]])/384 - (217*mono[Zeta[3]])/24, 
    (170*mono[Pi^2])/21 - (200*mono[Pi^2*G[{0}, x]])/21 - 
     (1108*mono[Pi^2*G[{1}, x]])/21 + (85*mono[Pi^2*G[{1}, y]])/8 - 
     (8*mono[G[{0, 0, 0}, x]])/7 + (16*mono[G[{0, 0, 1}, x]])/7 - 
     (85*mono[G[{0, 0, 1}, y]])/4 + (60*mono[G[{0, 1, 0}, x]])/7 - 
     (120*mono[G[{0, 1, 1}, x]])/7 + (85*mono[G[{0, 1, 1}, y]])/2 - 
     (384*mono[G[{1, 0, 0}, x]])/7 + (768*mono[G[{1, 0, 1}, x]])/7 - 
     (85*mono[G[{1, 0, 1}, y]])/4 + (828*mono[Zeta[3]])/7, 
    (-9389*mono[Pi^2])/432 - (5*mono[Pi^2*G[{0}, x]])/4 - 
     (25*mono[Pi^2*G[{1}, x]])/6 + (2837*mono[Pi^2*G[{1}, y]])/96 + 
     (1255*mono[G[{0, 1}, y]])/72 - (5*mono[G[{0, 0, 0}, x]])/2 + 
     5*mono[G[{0, 0, 1}, x]] - (2837*mono[G[{0, 0, 1}, y]])/48 + 
     (2837*mono[G[{0, 1, 1}, y]])/24 - (5*mono[G[{1, 0, 0}, x]])/2 + 
     5*mono[G[{1, 0, 1}, x]] - (2837*mono[G[{1, 0, 1}, y]])/48 + 
     5*mono[Zeta[3]], (-3215*mono[Pi^2])/4032 + (1003*mono[Pi^2*G[{0}, x]])/
      2016 + (7603*mono[Pi^2*G[{1}, x]])/2016 - (3215*mono[Pi^2*G[{1}, y]])/
      3072 - (47*mono[G[{0, 0, 0}, x]])/336 + (47*mono[G[{0, 0, 1}, x]])/
      168 + (3215*mono[G[{0, 0, 1}, y]])/1536 + (403*mono[G[{0, 1, 0}, x]])/
      224 - (403*mono[G[{0, 1, 1}, x]])/112 - (3215*mono[G[{0, 1, 1}, y]])/
      768 + (1097*mono[G[{1, 0, 0}, x]])/336 - (1097*mono[G[{1, 0, 1}, x]])/
      168 + (3215*mono[G[{1, 0, 1}, y]])/1536 - (3179*mono[Zeta[3]])/672, 
    (85*mono[Pi^2])/84 - (25*mono[Pi^2*G[{0}, x]])/21 - 
     (277*mono[Pi^2*G[{1}, x]])/42 + (85*mono[Pi^2*G[{1}, y]])/64 - 
     mono[G[{0, 0, 0}, x]]/7 + (2*mono[G[{0, 0, 1}, x]])/7 - 
     (85*mono[G[{0, 0, 1}, y]])/32 + (15*mono[G[{0, 1, 0}, x]])/14 - 
     (15*mono[G[{0, 1, 1}, x]])/7 + (85*mono[G[{0, 1, 1}, y]])/16 - 
     (48*mono[G[{1, 0, 0}, x]])/7 + (96*mono[G[{1, 0, 1}, x]])/7 - 
     (85*mono[G[{1, 0, 1}, y]])/32 + (207*mono[Zeta[3]])/14, 
    (43*mono[Pi^2])/72 - (23*mono[Pi^2*G[{1}, y]])/32 - 
     (5*mono[G[{0, 1}, y]])/12 + (23*mono[G[{0, 0, 1}, y]])/16 - 
     (23*mono[G[{0, 1, 1}, y]])/8 + (23*mono[G[{1, 0, 1}, y]])/16, 
    (-169*mono[Pi^2])/54 + 2*mono[Pi^2*G[{0}, x]] + 
     (20*mono[Pi^2*G[{1}, x]])/3 - (5*mono[Pi^2*G[{1}, y]])/3 - 
     (13*mono[G[{0, 1}, y]])/9 + 4*mono[G[{0, 0, 0}, x]] - 
     8*mono[G[{0, 0, 1}, x]] + (10*mono[G[{0, 0, 1}, y]])/3 - 
     (20*mono[G[{0, 1, 1}, y]])/3 + 4*mono[G[{1, 0, 0}, x]] - 
     8*mono[G[{1, 0, 1}, x]] + (10*mono[G[{1, 0, 1}, y]])/3 - 
     8*mono[Zeta[3]], (1367665*mono[1])/18306 - 
     (50627409193073683*mono[Pi^2])/143732883369600 + 
     (6821*mono[G[{0}, x]])/108 - (819107534337181*mono[Pi^2*G[{0}, x]])/
      11977740280800 - (6821*mono[G[{1}, x]])/54 - 
     (12543517408011647*mono[Pi^2*G[{1}, x]])/71866441684800 + 
     (385918768705307*mono[Pi^2*G[{1}, y]])/823389235200 - 
     (1009660943*mono[G[{0}, x]*G[{1}, y]])/71012025 + 
     (2019321886*mono[G[{1}, x]*G[{1}, y]])/71012025 + 
     (179324393*mono[Pi^2*G[{y^(-1)}, x]])/23670675 + 
     (40511701267243*mono[G[{0, 1}, y]])/244443679200 + 
     (179324393*mono[G[{0}, x]*G[{0, 1}, y]])/15780450 - 
     (179324393*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/15780450 - 
     (179324393*mono[G[{y}, x]*G[{0, 1}, y]])/15780450 - 
     (179324393*mono[G[{1}, y]*G[{1, 0}, x]])/23670675 + 
     (358648786*mono[G[{1}, y]*G[{1, 1}, x]])/23670675 - 
     (9787627033*mono[G[{1, 1}, y]])/142024050 - 
     (179324393*mono[G[{0}, x]*G[{1, 1}, y]])/23670675 - 
     (717297572*mono[G[{1}, x]*G[{1, 1}, y]])/23670675 + 
     (179324393*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/7890225 + 
     (179324393*mono[G[{y}, x]*G[{1, 1}, y]])/7890225 + 
     (179324393*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/15780450 - 
     (179324393*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/7890225 + 
     (179324393*mono[G[{1}, y]*G[{y, 0}, x]])/15780450 - 
     (179324393*mono[G[{1}, y]*G[{y, 1}, x]])/7890225 - 
     (387384769099997*mono[G[{0, 0, 0}, x]])/2994435070200 + 
     (387384769099997*mono[G[{0, 0, 1}, x]])/1497217535100 - 
     (405611494580507*mono[G[{0, 0, 1}, y]])/411694617600 - 
     (537881313481*mono[G[{0, 1, 0}, x]])/10604462400 + 
     (537881313481*mono[G[{0, 1, 1}, x]])/5302231200 + 
     (2166149472269855*mono[G[{0, 1, 1}, y]])/1095107682816 - 
     (27924994360393*mono[G[{1, 0, 0}, x]])/315203691600 + 
     (27924994360393*mono[G[{1, 0, 1}, x]])/157601845800 - 
     (425304220455707*mono[G[{1, 0, 1}, y]])/411694617600 + 
     (179324393*mono[G[{y^(-1), 0, 0}, x]])/15780450 - 
     (179324393*mono[G[{y^(-1), 0, 1}, x]])/7890225 - 
     (179324393*mono[G[{y^(-1), 1, 0}, x]])/15780450 + 
     (179324393*mono[G[{y^(-1), 1, 1}, x]])/7890225 - 
     (179324393*mono[G[{y, 1, 0}, x]])/15780450 + 
     (179324393*mono[G[{y, 1, 1}, x]])/7890225 - (20714512*mono[Log[mt2]])/
      1449225 + (2589314*mono[G[{0}, x]*Log[mt2]])/483075 - 
     (5178628*mono[G[{1}, x]*Log[mt2]])/483075 - 
     (5178628*mono[G[{1}, y]*Log[mt2]])/483075 - (2589314*mono[Log[mt2]^2])/
      483075 + (853227350907529*mono[Zeta[3]])/4791096112320, 
    (-383*mono[Pi^2])/288 + (19*mono[Pi^2*G[{0}, x]])/36 + 
     (277*mono[Pi^2*G[{1}, x]])/48 - (2681*mono[Pi^2*G[{1}, y]])/1536 - 
     (3*mono[G[{0, 0, 0}, x]])/4 + (3*mono[G[{0, 0, 1}, x]])/2 + 
     (2681*mono[G[{0, 0, 1}, y]])/768 + (77*mono[G[{0, 1, 0}, x]])/16 - 
     (77*mono[G[{0, 1, 1}, x]])/8 - (2681*mono[G[{0, 1, 1}, y]])/384 + 
     (14*mono[G[{1, 0, 0}, x]])/3 - (28*mono[G[{1, 0, 1}, x]])/3 + 
     (2681*mono[G[{1, 0, 1}, y]])/768 - (217*mono[Zeta[3]])/48, 
    (-1525795*mono[1])/73224 + (7998443755834669*mono[Pi^2])/82133076211200 - 
     (7091*mono[G[{0}, x]])/432 + (87260120442793*mono[Pi^2*G[{0}, x]])/
      6844423017600 + (7091*mono[G[{1}, x]])/216 + 
     (1388067416147081*mono[Pi^2*G[{1}, x]])/41066538105600 - 
     (58129726976381*mono[Pi^2*G[{1}, y]])/470508134400 + 
     (207167939*mono[G[{0}, x]*G[{1}, y]])/40578300 - 
     (207167939*mono[G[{1}, x]*G[{1}, y]])/20289150 - 
     (35593139*mono[Pi^2*G[{y^(-1)}, x]])/13526100 - 
     (6908795631049*mono[G[{0, 1}, y]])/139682102400 - 
     (35593139*mono[G[{0}, x]*G[{0, 1}, y]])/9017400 + 
     (35593139*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/9017400 + 
     (35593139*mono[G[{y}, x]*G[{0, 1}, y]])/9017400 + 
     (35593139*mono[G[{1}, y]*G[{1, 0}, x]])/13526100 - 
     (35593139*mono[G[{1}, y]*G[{1, 1}, x]])/6763050 + 
     (1617501259*mono[G[{1, 1}, y]])/81156600 + 
     (35593139*mono[G[{0}, x]*G[{1, 1}, y]])/13526100 + 
     (35593139*mono[G[{1}, x]*G[{1, 1}, y]])/3381525 - 
     (35593139*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/4508700 - 
     (35593139*mono[G[{y}, x]*G[{1, 1}, y]])/4508700 - 
     (35593139*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/9017400 + 
     (35593139*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/4508700 - 
     (35593139*mono[G[{1}, y]*G[{y, 0}, x]])/9017400 + 
     (35593139*mono[G[{1}, y]*G[{y, 1}, x]])/4508700 + 
     (9980938275299*mono[G[{0, 0, 0}, x]])/427776438600 - 
     (9980938275299*mono[G[{0, 0, 1}, x]])/213888219300 + 
     (59668680665981*mono[G[{0, 0, 1}, y]])/235254067200 + 
     (51612980263*mono[G[{0, 1, 0}, x]])/6059692800 - 
     (51612980263*mono[G[{0, 1, 1}, x]])/3029846400 - 
     (1595420367577597*mono[G[{0, 1, 1}, y]])/3128879093760 + 
     (3246720218209*mono[G[{1, 0, 0}, x]])/180116395200 - 
     (3246720218209*mono[G[{1, 0, 1}, x]])/90058197600 + 
     (61207634355581*mono[G[{1, 0, 1}, y]])/235254067200 - 
     (35593139*mono[G[{y^(-1), 0, 0}, x]])/9017400 + 
     (35593139*mono[G[{y^(-1), 0, 1}, x]])/4508700 + 
     (35593139*mono[G[{y^(-1), 1, 0}, x]])/9017400 - 
     (35593139*mono[G[{y^(-1), 1, 1}, x]])/4508700 + 
     (35593139*mono[G[{y, 1, 0}, x]])/9017400 - 
     (35593139*mono[G[{y, 1, 1}, x]])/4508700 + (5743108*mono[Log[mt2]])/
      1449225 - (1435777*mono[G[{0}, x]*Log[mt2]])/966150 + 
     (1435777*mono[G[{1}, x]*Log[mt2]])/483075 + 
     (1435777*mono[G[{1}, y]*Log[mt2]])/483075 + (1435777*mono[Log[mt2]^2])/
      966150 - (19378652655659*mono[Zeta[3]])/547553841408, 
    (-71*mono[Pi^2])/84 + (25*mono[Pi^2*G[{0}, x]])/21 + 
     (263*mono[Pi^2*G[{1}, x]])/42 - (71*mono[Pi^2*G[{1}, y]])/64 + 
     mono[G[{0, 0, 0}, x]]/7 - (2*mono[G[{0, 0, 1}, x]])/7 + 
     (71*mono[G[{0, 0, 1}, y]])/32 - (29*mono[G[{0, 1, 0}, x]])/14 + 
     (29*mono[G[{0, 1, 1}, x]])/7 - (71*mono[G[{0, 1, 1}, y]])/16 + 
     (48*mono[G[{1, 0, 0}, x]])/7 - (96*mono[G[{1, 0, 1}, x]])/7 + 
     (71*mono[G[{1, 0, 1}, y]])/32 - (221*mono[Zeta[3]])/14, 
    (-85*mono[Pi^2])/36 + mono[Pi^2*G[{0}, x]] + (10*mono[Pi^2*G[{1}, x]])/
      3 + mono[Pi^2*G[{1}, y]]/8 - mono[G[{0, 1}, y]]/6 + 
     2*mono[G[{0, 0, 0}, x]] - 4*mono[G[{0, 0, 1}, x]] - 
     mono[G[{0, 0, 1}, y]]/4 + mono[G[{0, 1, 1}, y]]/2 + 
     2*mono[G[{1, 0, 0}, x]] - 4*mono[G[{1, 0, 1}, x]] - 
     mono[G[{1, 0, 1}, y]]/4 - 4*mono[Zeta[3]], (19001*mono[Pi^2])/4032 - 
     (2533*mono[Pi^2*G[{0}, x]])/504 - (19667*mono[Pi^2*G[{1}, x]])/672 + 
     (19001*mono[Pi^2*G[{1}, y]])/3072 - (11*mono[G[{0, 0, 0}, x]])/56 + 
     (11*mono[G[{0, 0, 1}, x]])/28 - (19001*mono[G[{0, 0, 1}, y]])/1536 + 
     (421*mono[G[{0, 1, 0}, x]])/224 - (421*mono[G[{0, 1, 1}, x]])/112 + 
     (19001*mono[G[{0, 1, 1}, y]])/768 - (625*mono[G[{1, 0, 0}, x]])/21 + 
     (1250*mono[G[{1, 0, 1}, x]])/21 - (19001*mono[G[{1, 0, 1}, y]])/1536 + 
     (41263*mono[Zeta[3]])/672, (125*mono[Pi^2])/48 + 
     mono[Pi^2*G[{1}, x]]/6 - (107*mono[Pi^2*G[{1}, y]])/32 - 
     (15*mono[G[{0, 1}, y]])/8 + (107*mono[G[{0, 0, 1}, y]])/16 + 
     mono[G[{0, 1, 0}, x]]/2 - mono[G[{0, 1, 1}, x]] - 
     (107*mono[G[{0, 1, 1}, y]])/8 + (107*mono[G[{1, 0, 1}, y]])/16 + 
     mono[Zeta[3]]/2, (-121*mono[Pi^2])/48 - mono[Pi^2*G[{1}, x]]/3 + 
     (221*mono[Pi^2*G[{1}, y]])/64 + (15*mono[G[{0, 1}, y]])/8 - 
     (221*mono[G[{0, 0, 1}, y]])/32 - mono[G[{0, 1, 0}, x]] + 
     2*mono[G[{0, 1, 1}, x]] + (221*mono[G[{0, 1, 1}, y]])/16 - 
     (221*mono[G[{1, 0, 1}, y]])/32 - mono[Zeta[3]], 
    (-43*mono[Pi^2])/16 + (207*mono[Pi^2*G[{1}, y]])/64 + 
     (15*mono[G[{0, 1}, y]])/8 - (207*mono[G[{0, 0, 1}, y]])/32 + 
     (207*mono[G[{0, 1, 1}, y]])/16 - (207*mono[G[{1, 0, 1}, y]])/32, 
    (-393*mono[Pi^2])/896 + (1003*mono[Pi^2*G[{0}, x]])/4032 + 
     (7925*mono[Pi^2*G[{1}, x]])/4032 - (1179*mono[Pi^2*G[{1}, y]])/2048 - 
     (47*mono[G[{0, 0, 0}, x]])/672 + (47*mono[G[{0, 0, 1}, x]])/336 + 
     (1179*mono[G[{0, 0, 1}, y]])/1024 + (1531*mono[G[{0, 1, 0}, x]])/1344 - 
     (1531*mono[G[{0, 1, 1}, x]])/672 - (1179*mono[G[{0, 1, 1}, y]])/512 + 
     (1097*mono[G[{1, 0, 0}, x]])/672 - (1097*mono[G[{1, 0, 1}, x]])/336 + 
     (1179*mono[G[{1, 0, 1}, y]])/1024 - (2857*mono[Zeta[3]])/1344, 
    -mono[Pi^2]/3 + (2*mono[Pi^2*G[{1}, x]])/3 - (7*mono[Pi^2*G[{1}, y]])/
      16 + (7*mono[G[{0, 0, 1}, y]])/8 + 2*mono[G[{0, 1, 0}, x]] - 
     4*mono[G[{0, 1, 1}, x]] - (7*mono[G[{0, 1, 1}, y]])/4 + 
     (7*mono[G[{1, 0, 1}, y]])/8 + 2*mono[Zeta[3]]}}, 
 A3["2L", "+++-", "Ncp2", "Finite"] -> 
  {{f[1], f[2], f[3], f[6], f[7], f[8], f[10], f[11], f[12], f[13], f[16], 
    f[17], f[19], f[20], f[21], f[22], f[24], f[26], f[27], f[29], f[30], 
    f[31], f[32], f[33], f[34], f[36], f[38], f[39], f[40], f[41], f[42], 
    f[43], f[44], f[45], f[46], f[47], f[48], f[49], f[50], f[51], f[52], 
    f[53], f[54], f[55], f[56], f[57], f[58], f[59], f[64], f[66], f[67], 
    f[68], f[69], f[70], f[71], f[72], f[73], f[74], f[75], f[77], f[78], 
    f[79], f[80], f[81]}, {(-157286*mono[Pi^2])/162925 + 
     (8868*mono[Pi^2*G[{0}, x]])/162925 + (185352*mono[Pi^2*G[{1}, x]])/
      162925 - (62229*mono[Pi^2*G[{1}, y]])/325850 + 
     (4356*mono[G[{0}, x]*G[{1}, y]])/23275 - 
     (8712*mono[G[{1}, x]*G[{1}, y]])/23275 - (624*mono[Pi^2*G[{y^(-1)}, x]])/
      23275 - (46656*mono[G[{1}, y]*G[{0, 0}, x]])/162925 + 
     (93312*mono[G[{1}, y]*G[{0, 1}, x]])/162925 + 
     (1656*mono[G[{0}, x]*G[{0, 1}, y]])/23275 - 
     (5184*mono[G[{1}, x]*G[{0, 1}, y]])/23275 + 
     (936*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/23275 + 
     (936*mono[G[{y}, x]*G[{0, 1}, y]])/23275 - (4356*mono[G[{1, 0}, x]])/
      23275 + (1872*mono[G[{1}, y]*G[{1, 0}, x]])/23275 + 
     (8712*mono[G[{1, 1}, x]])/23275 - (3744*mono[G[{1}, y]*G[{1, 1}, x]])/
      23275 + (3744*mono[G[{1}, x]*G[{1, 1}, y]])/23275 - 
     (1872*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/23275 - 
     (1872*mono[G[{y}, x]*G[{1, 1}, y]])/23275 - 
     (936*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/23275 + 
     (1872*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/23275 - 
     (936*mono[G[{1}, y]*G[{y, 0}, x]])/23275 + 
     (1872*mono[G[{1}, y]*G[{y, 1}, x]])/23275 - (2829*mono[G[{0, 0, 1}, y]])/
      23275 + (409536*mono[G[{0, 1, 0}, x]])/162925 - 
     (819072*mono[G[{0, 1, 1}, x]])/162925 + (474*mono[G[{0, 1, 1}, y]])/
      23275 + (53208*mono[G[{1, 0, 0}, x]])/162925 - 
     (106416*mono[G[{1, 0, 1}, x]])/162925 + (5667*mono[G[{1, 0, 1}, y]])/
      23275 - (1872*mono[G[{1, 1, 0}, x]])/23275 + 
     (3744*mono[G[{1, 1, 1}, x]])/23275 - (936*mono[G[{y^(-1), 0, 0}, x]])/
      23275 + (1872*mono[G[{y^(-1), 0, 1}, x]])/23275 + 
     (936*mono[G[{y^(-1), 1, 0}, x]])/23275 - 
     (1872*mono[G[{y^(-1), 1, 1}, x]])/23275 + (936*mono[G[{y, 1, 0}, x]])/
      23275 - (1872*mono[G[{y, 1, 1}, x]])/23275 + (327816*mono[Zeta[3]])/
      162925, (25*mono[Pi^2])/18 - (25*mono[Pi^2*G[{1}, x]])/18 - 
     (25*mono[G[{0, 1, 0}, x]])/6 + (25*mono[G[{0, 1, 1}, x]])/3 - 
     (25*mono[Zeta[3]])/6, (-2*mono[Pi^2])/3 + mono[Pi^2*G[{1}, y]]/2 - 
     mono[G[{0, 0, 1}, y]] + 2*mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 1}, y]], 
    (901241*mono[Pi^2])/12096 + (3*mono[Pi^4])/16 - 
     (115*mono[G[{0}, x]])/18 - (4951*mono[Pi^2*G[{0}, x]])/1008 + 
     (115*mono[G[{1}, x]])/9 - (33769*mono[Pi^2*G[{1}, x]])/504 - 
     (115*mono[G[{1}, y]])/18 - (249457*mono[Pi^2*G[{1}, y]])/16128 - 
     (39*mono[G[{0}, x]*G[{1}, y]])/2 + 39*mono[G[{1}, x]*G[{1}, y]] - 
     (55*mono[Pi^2*G[{1}, x]*G[{1}, y]])/12 - 
     (43*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/6 + 
     (197*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/24 + 
     (49*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/8 - 
     (5*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/6 + 
     (35*mono[Pi^2*G[{1}, x]*G[{x}, y]])/24 - 
     12*mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]] - 
     24*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] + 
     (187*mono[Pi^2*G[{y^(-1)}, x]])/12 + 
     (55*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/24 + 
     (55*mono[Pi^2*G[{1}, y]*G[{y}, x]])/24 + 16*mono[Pi^2*G[{-1, -1}, x]] - 
     8*mono[Pi^2*G[{-1, 0}, x]] + 8*mono[Pi^2*G[{-1, 1}, x]] - 
     (5*mono[Pi^2*G[{0, -1}, x]])/6 + (59*mono[G[{1}, y]*G[{0, 0}, x]])/7 + 
     (35*mono[Pi^2*G[{0, 1}, x]])/24 - (118*mono[G[{1}, y]*G[{0, 1}, x]])/7 + 
     (85*mono[Pi^2*G[{0, 1}, y]])/24 - (269*mono[G[{0}, x]*G[{0, 1}, y]])/
      12 + (1099*mono[G[{1}, x]*G[{0, 1}, y]])/12 - 
     (187*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/8 - 
     (187*mono[G[{y}, x]*G[{0, 1}, y]])/8 - (10*mono[Pi^2*G[{0, y^(-1)}, x]])/
      3 + 5*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + 
     8*mono[Pi^2*G[{1, -1}, x]] + (39*mono[G[{1, 0}, x]])/2 + 
     4*mono[Pi^2*G[{1, 0}, x]] - (163*mono[G[{1}, y]*G[{1, 0}, x]])/4 + 
     (15*mono[G[{0, 1}, y]*G[{1, 0}, x]])/2 - 39*mono[G[{1, 1}, x]] + 
     20*mono[Pi^2*G[{1, 1}, x]] + (163*mono[G[{1}, y]*G[{1, 1}, x]])/2 - 
     6*mono[G[{0}, x]*G[{1, 1}, y]] - (163*mono[G[{1}, x]*G[{1, 1}, y]])/2 + 
     (187*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/4 + 
     (187*mono[G[{y}, x]*G[{1, 1}, y]])/4 + 
     10*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     10*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     10*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     10*mono[G[{1, 1}, x]*G[{1, 1}, y]] + 5*mono[Pi^2*G[{1, y^(-1)}, x]] - 
     (15*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/2 + 
     15*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     (15*mono[G[{0, 1}, y]*G[{1, y}, x]])/2 + 
     15*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     (5*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]])/2 + 
     5*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] + 
     (5*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]])/2 + 
     5*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     (29*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/2 - 
     29*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     (29*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/2 - 
     29*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - 
     (247*mono[Pi^2*G[{x^(-1), 1}, y]])/24 + 
     (5*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/6 + 
     (5*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]])/4 - 
     (5*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]])/2 - 
     (5*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]])/4 + 
     (5*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]])/2 + 
     (43*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/4 - 
     (43*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/2 - 
     (55*mono[Pi^2*G[{x, 1}, y]])/24 + (5*mono[Pi^2*G[{x, x^(-1)}, y]])/6 + 
     (5*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/4 - 
     (5*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]])/2 - 
     (5*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/4 + 
     (5*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]])/2 - 
     (5*mono[G[{1, 0}, x]*G[{x, x}, y]])/4 + 
     (5*mono[G[{1, 1}, x]*G[{x, x}, y]])/2 + 
     4*mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]] + 
     16*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     24*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     48*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     24*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     48*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     24*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     48*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     (5*mono[Pi^2*G[{y^(-1), -1}, x]])/6 - (5*mono[Pi^2*G[{y^(-1), 0}, x]])/
      24 + (187*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/8 - 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]])/4 + 
     5*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     (15*mono[Pi^2*G[{y^(-1), 1}, x]])/8 - 
     (187*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/4 - 
     5*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     (5*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/6 + 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]])/4 - 
     (5*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]])/2 + 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]])/4 - 
     (5*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]])/2 + 
     (5*mono[Pi^2*G[{y, -1}, x]])/6 + (187*mono[G[{1}, y]*G[{y, 0}, x]])/8 - 
     (5*mono[G[{0, 1}, y]*G[{y, 0}, x]])/4 + 
     5*mono[G[{1, 1}, y]*G[{y, 0}, x]] - (35*mono[Pi^2*G[{y, 1}, x]])/24 - 
     (187*mono[G[{1}, y]*G[{y, 1}, x]])/4 - 
     5*mono[G[{1, 1}, y]*G[{y, 1}, x]] - (5*mono[Pi^2*G[{y, y^(-1)}, x]])/6 + 
     (5*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]])/4 - 
     (5*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]])/2 + 
     (5*mono[G[{0, 1}, y]*G[{y, y}, x]])/4 - 
     (5*mono[G[{1, 1}, y]*G[{y, y}, x]])/2 - 
     (43*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/4 - 
     (5*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/4 + 
     (43*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/2 + 
     (5*mono[G[{x}, y]*G[{-1, 0, 1}, x]])/2 + 
     (111*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/4 - 
     24*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] - 
     (111*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/2 + 
     48*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] + 
     (110567*mono[G[{0, 0, 1}, y]])/1152 - 
     (5*mono[G[{0}, x]*G[{0, 0, 1}, y]])/4 - 
     (15*mono[G[{1}, x]*G[{0, 0, 1}, y]])/2 + 
     (5*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]])/2 + 
     (5*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 - (11845*mono[G[{0, 1, 0}, x]])/
      84 + 5*mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     (25*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/4 - 
     (5*mono[G[{x}, y]*G[{0, 1, 0}, x]])/4 - 
     24*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] + 
     (11845*mono[G[{0, 1, 1}, x]])/42 - 10*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     (25*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/2 + 
     (5*mono[G[{x}, y]*G[{0, 1, 1}, x]])/2 + 
     48*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] - 
     (54359*mono[G[{0, 1, 1}, y]])/576 + 5*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 
     15*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     (15*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/2 - 
     (15*mono[G[{y}, x]*G[{0, 1, 1}, y]])/2 - 
     5*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     10*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - (1781*mono[G[{1, 0, 0}, x]])/
      56 - (25*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/4 - 
     (5*mono[G[{x}, y]*G[{1, 0, 0}, x]])/4 - 
     24*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] + 
     (1781*mono[G[{1, 0, 1}, x]])/28 + 
     (25*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/2 + 
     (5*mono[G[{x}, y]*G[{1, 0, 1}, x]])/2 + 
     48*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] - 
     (43897*mono[G[{1, 0, 1}, y]])/1152 + 
     15*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     (15*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/2 - 
     (15*mono[G[{y}, x]*G[{1, 0, 1}, y]])/2 + (163*mono[G[{1, 1, 0}, x]])/4 - 
     15*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     (9*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/2 + 
     (15*mono[G[{x}, y]*G[{1, 1, 0}, x]])/2 + 
     48*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] - 
     (163*mono[G[{1, 1, 1}, x]])/2 + 30*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     9*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     15*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     96*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] - 
     12*mono[G[{1, 1, 1}, y]] - 40*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 
     20*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     20*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     (15*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/2 - 
     15*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     (15*mono[G[{1}, y]*G[{1, y, 0}, x]])/2 - 
     15*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     12*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     24*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     5*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     10*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     (5*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]])/4 - 
     (5*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]])/2 - 
     (43*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/4 + 
     (43*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/2 - 
     5*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 10*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     (5*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/4 - 
     (5*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]])/2 + 
     (5*mono[G[{0}, x]*G[{x, x, 1}, y]])/4 - 
     (5*mono[G[{1}, x]*G[{x, x, 1}, y]])/2 + 
     24*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     48*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     24*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     48*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     (187*mono[G[{y^(-1), 0, 0}, x]])/8 - (187*mono[G[{y^(-1), 0, 1}, x]])/
      4 - (187*mono[G[{y^(-1), 1, 0}, x]])/8 + 
     (5*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]])/2 + 
     (187*mono[G[{y^(-1), 1, 1}, x]])/4 - 
     5*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     (5*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]])/2 - 
     (5*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]])/2 - (187*mono[G[{y, 1, 0}, x]])/
      8 + (5*mono[G[{1}, y]*G[{y, 1, 0}, x]])/2 + (187*mono[G[{y, 1, 1}, x]])/
      4 - 5*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     (5*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]])/2 - 
     (5*mono[G[{1}, y]*G[{y, y, 0}, x]])/4 + 
     (5*mono[G[{1}, y]*G[{y, y, 1}, x]])/2 + 24*mono[G[{-1, -1, 0, 0}, x]] - 
     48*mono[G[{-1, -1, 0, 1}, x]] - 24*mono[G[{-1, 0, 0, 0}, x]] + 
     48*mono[G[{-1, 0, 0, 1}, x]] + 12*mono[G[{-1, 0, 1, 0}, x]] - 
     24*mono[G[{-1, 0, 1, 1}, x]] + 12*mono[G[{-1, 1, 0, 0}, x]] - 
     24*mono[G[{-1, 1, 0, 1}, x]] - (5*mono[G[{0, -1, 0, 0}, x]])/4 + 
     (5*mono[G[{0, -1, 0, 1}, x]])/2 - (5*mono[G[{0, 0, 1, 0}, x]])/4 + 
     (5*mono[G[{0, 0, 1, 1}, x]])/2 - (5*mono[G[{0, 0, 1, 1}, y]])/2 - 
     (5*mono[G[{0, 1, 0, 0}, x]])/4 + (5*mono[G[{0, 1, 0, 1}, x]])/2 - 
     10*mono[G[{0, 1, 0, 1}, y]] + (15*mono[G[{0, 1, 1, 0}, x]])/2 - 
     15*mono[G[{0, 1, 1, 1}, x]] + 20*mono[G[{0, 1, 1, 1}, y]] - 
     5*mono[G[{0, y^(-1), 0, 0}, x]] + 10*mono[G[{0, y^(-1), 0, 1}, x]] + 
     5*mono[G[{0, y^(-1), 1, 0}, x]] - 10*mono[G[{0, y^(-1), 1, 1}, x]] + 
     12*mono[G[{1, -1, 0, 0}, x]] - 24*mono[G[{1, -1, 0, 1}, x]] + 
     (87*mono[G[{1, 0, 1, 0}, x]])/2 - 87*mono[G[{1, 0, 1, 1}, x]] + 
     24*mono[G[{1, 1, 0, 0}, x]] - 48*mono[G[{1, 1, 0, 1}, x]] - 
     36*mono[G[{1, 1, 1, 0}, x]] + 72*mono[G[{1, 1, 1, 1}, x]] + 
     (15*mono[G[{1, y^(-1), 0, 0}, x]])/2 - 
     15*mono[G[{1, y^(-1), 0, 1}, x]] - (15*mono[G[{1, y^(-1), 1, 0}, x]])/
      2 + 15*mono[G[{1, y^(-1), 1, 1}, x]] - (15*mono[G[{1, y, 1, 0}, x]])/
      2 + 15*mono[G[{1, y, 1, 1}, x]] + 
     5*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     10*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     5*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     10*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     5*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     10*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     10*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     20*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     5*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     10*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     5*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     10*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     5*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     10*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     10*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     20*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     29*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     58*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     29*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     58*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     29*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     58*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     58*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     116*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     29*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     58*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     29*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     58*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     29*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     58*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     58*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     116*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     (91*mono[G[{x^(-1), 0, 0, 1}, y]])/4 - 
     19*mono[G[{x^(-1), 0, 1, 1}, y]] - (57*mono[G[{x^(-1), 1, 0, 1}, y]])/
      2 - 20*mono[G[{x^(-1), 1, 1, 1}, y]] - 
     (5*mono[G[{x^(-1), x^(-1), 0, 1}, y]])/4 + 
     (5*mono[G[{x^(-1), x^(-1), 1, 1}, y]])/2 + 
     (43*mono[G[{x^(-1), x, 0, 1}, y]])/4 - 
     (43*mono[G[{x^(-1), x, 1, 1}, y]])/2 - (5*mono[G[{x, 0, 0, 1}, y]])/4 + 
     5*mono[G[{x, 0, 1, 1}, y]] + (15*mono[G[{x, 1, 0, 1}, y]])/2 - 
     20*mono[G[{x, 1, 1, 1}, y]] - (5*mono[G[{x, x^(-1), 0, 1}, y]])/4 + 
     (5*mono[G[{x, x^(-1), 1, 1}, y]])/2 - (5*mono[G[{x, x, 0, 1}, y]])/4 + 
     (5*mono[G[{x, x, 1, 1}, y]])/2 + 
     24*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     24*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     48*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     24*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     48*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] - 
     (5*mono[G[{y^(-1), -1, 0, 0}, x]])/4 + 
     (5*mono[G[{y^(-1), -1, 0, 1}, x]])/2 - 
     (15*mono[G[{y^(-1), 0, 0, 0}, x]])/4 + 
     (15*mono[G[{y^(-1), 0, 0, 1}, x]])/2 + 5*mono[G[{y^(-1), 0, 1, 0}, x]] - 
     10*mono[G[{y^(-1), 0, 1, 1}, x]] + (25*mono[G[{y^(-1), 1, 0, 0}, x]])/
      4 - (25*mono[G[{y^(-1), 1, 0, 1}, x]])/2 - 
     (15*mono[G[{y^(-1), 1, 1, 0}, x]])/2 + 
     15*mono[G[{y^(-1), 1, 1, 1}, x]] - 
     (5*mono[G[{y^(-1), y^(-1), 0, 0}, x]])/4 + 
     (5*mono[G[{y^(-1), y^(-1), 0, 1}, x]])/2 + 
     (5*mono[G[{y^(-1), y^(-1), 1, 0}, x]])/4 - 
     (5*mono[G[{y^(-1), y^(-1), 1, 1}, x]])/2 + 
     (5*mono[G[{y^(-1), y, 1, 0}, x]])/4 - (5*mono[G[{y^(-1), y, 1, 1}, x]])/
      2 + (5*mono[G[{y, -1, 0, 0}, x]])/4 - (5*mono[G[{y, -1, 0, 1}, x]])/2 + 
     (5*mono[G[{y, 1, 0, 0}, x]])/4 - (5*mono[G[{y, 1, 0, 1}, x]])/2 - 
     (15*mono[G[{y, 1, 1, 0}, x]])/2 + 15*mono[G[{y, 1, 1, 1}, x]] - 
     (5*mono[G[{y, y^(-1), 0, 0}, x]])/4 + (5*mono[G[{y, y^(-1), 0, 1}, x]])/
      2 + (5*mono[G[{y, y^(-1), 1, 0}, x]])/4 - 
     (5*mono[G[{y, y^(-1), 1, 1}, x]])/2 + (5*mono[G[{y, y, 1, 0}, x]])/4 - 
     (5*mono[G[{y, y, 1, 1}, x]])/2 - (3127*mono[Zeta[3]])/21 + 
     24*mono[G[{-1}, x]*Zeta[3]] - 
     5*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     5*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     29*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     29*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     (61*mono[G[{x^(-1)}, y]*Zeta[3]])/4 + 
     24*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]] - 
     (35*mono[G[{y^(-1)}, x]*Zeta[3]])/4, (-3385*mono[Pi^2])/864 + 
     (10*mono[G[{0}, x]])/9 + (23*mono[Pi^2*G[{0}, x]])/72 - 
     (20*mono[G[{1}, x]])/9 + (73*mono[Pi^2*G[{1}, x]])/36 + 
     (10*mono[G[{1}, y]])/9 + (1003*mono[Pi^2*G[{1}, y]])/384 + 
     (7*mono[G[{0}, x]*G[{1}, y]])/6 - (7*mono[G[{1}, x]*G[{1}, y]])/3 - 
     (23*mono[Pi^2*G[{y^(-1)}, x]])/18 + (5*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 
     (53*mono[G[{1}, x]*G[{0, 1}, y]])/6 + 
     (23*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/12 + 
     (23*mono[G[{y}, x]*G[{0, 1}, y]])/12 - (7*mono[G[{1, 0}, x]])/6 + 
     (23*mono[G[{1}, y]*G[{1, 0}, x]])/6 + (7*mono[G[{1, 1}, x]])/3 - 
     (23*mono[G[{1}, y]*G[{1, 1}, x]])/3 + (23*mono[G[{1}, x]*G[{1, 1}, y]])/
      3 - (23*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/6 - 
     (23*mono[G[{y}, x]*G[{1, 1}, y]])/6 - 
     (23*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/12 + 
     (23*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/6 - 
     (23*mono[G[{1}, y]*G[{y, 0}, x]])/12 + (23*mono[G[{1}, y]*G[{y, 1}, x]])/
      6 - (5665*mono[G[{0, 0, 1}, y]])/576 + (25*mono[G[{0, 1, 0}, x]])/6 - 
     (25*mono[G[{0, 1, 1}, x]])/3 + (3121*mono[G[{0, 1, 1}, y]])/288 + 
     (23*mono[G[{1, 0, 0}, x]])/12 - (23*mono[G[{1, 0, 1}, x]])/6 + 
     (2303*mono[G[{1, 0, 1}, y]])/576 - (23*mono[G[{1, 1, 0}, x]])/6 + 
     (23*mono[G[{1, 1, 1}, x]])/3 - (23*mono[G[{y^(-1), 0, 0}, x]])/12 + 
     (23*mono[G[{y^(-1), 0, 1}, x]])/6 + (23*mono[G[{y^(-1), 1, 0}, x]])/12 - 
     (23*mono[G[{y^(-1), 1, 1}, x]])/6 + (23*mono[G[{y, 1, 0}, x]])/12 - 
     (23*mono[G[{y, 1, 1}, x]])/6 + (20*mono[Zeta[3]])/3, 
    (953*mono[Pi^2])/63 - (151*mono[Pi^2*G[{0}, x]])/126 - 
     (1255*mono[Pi^2*G[{1}, x]])/63 + (302*mono[Pi^2*G[{1}, y]])/63 + 
     (151*mono[G[{1}, y]*G[{0, 0}, x]])/21 - 
     (302*mono[G[{1}, y]*G[{0, 1}, x]])/21 - (802*mono[G[{0, 1, 0}, x]])/21 + 
     (1604*mono[G[{0, 1, 1}, x]])/21 - (151*mono[G[{1, 0, 0}, x]])/21 + 
     (302*mono[G[{1, 0, 1}, x]])/21 - (500*mono[Zeta[3]])/21, 
    (638136757*mono[Pi^2])/165694725 + (58*mono[G[{0}, x]])/113 - 
     (54685397*mono[Pi^2*G[{0}, x]])/55231575 - (116*mono[G[{1}, x]])/113 - 
     (269836858*mono[Pi^2*G[{1}, x]])/55231575 - 
     (579213661*mono[Pi^2*G[{1}, y]])/441852600 - 
     (8370483*mono[G[{0}, x]*G[{1}, y]])/2630075 + 
     (16740966*mono[G[{1}, x]*G[{1}, y]])/2630075 + 
     (25670396*mono[Pi^2*G[{y^(-1)}, x]])/7890225 + 
     (15614208*mono[G[{1}, y]*G[{0, 0}, x]])/18410525 - 
     (31228416*mono[G[{1}, y]*G[{0, 1}, x]])/18410525 + 
     (237142*mono[G[{0}, x]*G[{0, 1}, y]])/2630075 + 
     (25196112*mono[G[{1}, x]*G[{0, 1}, y]])/2630075 - 
     (12835198*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/2630075 - 
     (12835198*mono[G[{y}, x]*G[{0, 1}, y]])/2630075 + 
     (11186758*mono[G[{1, 0}, x]])/2630075 - 
     (25670396*mono[G[{1}, y]*G[{1, 0}, x]])/2630075 - 
     (22373516*mono[G[{1, 1}, x]])/2630075 + 
     (51340792*mono[G[{1}, y]*G[{1, 1}, x]])/2630075 - 
     (51340792*mono[G[{1}, x]*G[{1, 1}, y]])/2630075 + 
     (25670396*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/2630075 + 
     (25670396*mono[G[{y}, x]*G[{1, 1}, y]])/2630075 + 
     (12835198*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/2630075 - 
     (25670396*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2630075 + 
     (12835198*mono[G[{1}, y]*G[{y, 0}, x]])/2630075 - 
     (25670396*mono[G[{1}, y]*G[{y, 1}, x]])/2630075 + 
     (210618539*mono[G[{0, 0, 1}, y]])/31560900 - 
     (137058048*mono[G[{0, 1, 0}, x]])/18410525 + 
     (274116096*mono[G[{0, 1, 1}, x]])/18410525 - 
     (59441867*mono[G[{0, 1, 1}, y]])/15780450 - 
     (105460594*mono[G[{1, 0, 0}, x]])/18410525 + 
     (210921188*mono[G[{1, 0, 1}, x]])/18410525 - 
     (92746597*mono[G[{1, 0, 1}, y]])/31560900 + 
     (25670396*mono[G[{1, 1, 0}, x]])/2630075 - 
     (51340792*mono[G[{1, 1, 1}, x]])/2630075 + 
     (12835198*mono[G[{y^(-1), 0, 0}, x]])/2630075 - 
     (25670396*mono[G[{y^(-1), 0, 1}, x]])/2630075 - 
     (12835198*mono[G[{y^(-1), 1, 0}, x]])/2630075 + 
     (25670396*mono[G[{y^(-1), 1, 1}, x]])/2630075 - 
     (12835198*mono[G[{y, 1, 0}, x]])/2630075 + 
     (25670396*mono[G[{y, 1, 1}, x]])/2630075 - (100259438*mono[Zeta[3]])/
      18410525, (689197198517*mono[Pi^2])/11930020200 + 
     (4756*mono[G[{0}, x]])/1017 - (19207136441*mono[Pi^2*G[{0}, x]])/
      1988336700 - (9512*mono[G[{1}, x]])/1017 - 
     (46849128737*mono[Pi^2*G[{1}, x]])/994168350 - 
     (480555396883*mono[Pi^2*G[{1}, y]])/15906693600 - 
     (1107168283*mono[G[{0}, x]*G[{1}, y]])/31560900 + 
     (1107168283*mono[G[{1}, x]*G[{1}, y]])/15780450 + 
     (2239106297*mono[Pi^2*G[{y^(-1)}, x]])/71012025 + 
     (142262784*mono[G[{1}, y]*G[{0, 0}, x]])/18410525 - 
     (284525568*mono[G[{1}, y]*G[{0, 1}, x]])/18410525 - 
     (1247215387*mono[G[{0}, x]*G[{0, 1}, y]])/47341350 + 
     (387369076*mono[G[{1}, x]*G[{0, 1}, y]])/2630075 - 
     (2239106297*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/47341350 - 
     (2239106297*mono[G[{y}, x]*G[{0, 1}, y]])/47341350 + 
     (3992755849*mono[G[{1, 0}, x]])/94682700 - 
     (2239106297*mono[G[{1}, y]*G[{1, 0}, x]])/23670675 - 
     (3992755849*mono[G[{1, 1}, x]])/47341350 + 
     (4478212594*mono[G[{1}, y]*G[{1, 1}, x]])/23670675 - 
     (4478212594*mono[G[{1}, x]*G[{1, 1}, y]])/23670675 + 
     (2239106297*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/23670675 + 
     (2239106297*mono[G[{y}, x]*G[{1, 1}, y]])/23670675 + 
     (2239106297*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/47341350 - 
     (2239106297*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/23670675 + 
     (2239106297*mono[G[{1}, y]*G[{y, 0}, x]])/47341350 - 
     (2239106297*mono[G[{1}, y]*G[{y, 1}, x]])/23670675 + 
     (152758716917*mono[G[{0, 0, 1}, y]])/1136192400 - 
     (1359214254*mono[G[{0, 1, 0}, x]])/18410525 + 
     (2718428508*mono[G[{0, 1, 1}, x]])/18410525 - 
     (69086996501*mono[G[{0, 1, 1}, y]])/568096200 - 
     (18234474191*mono[G[{1, 0, 0}, x]])/331389450 + 
     (18234474191*mono[G[{1, 0, 1}, x]])/165694725 - 
     (77785904491*mono[G[{1, 0, 1}, y]])/1136192400 + 
     (2239106297*mono[G[{1, 1, 0}, x]])/23670675 - 
     (4478212594*mono[G[{1, 1, 1}, x]])/23670675 + 
     (2239106297*mono[G[{y^(-1), 0, 0}, x]])/47341350 - 
     (2239106297*mono[G[{y^(-1), 0, 1}, x]])/23670675 - 
     (2239106297*mono[G[{y^(-1), 1, 0}, x]])/47341350 + 
     (2239106297*mono[G[{y^(-1), 1, 1}, x]])/23670675 - 
     (2239106297*mono[G[{y, 1, 0}, x]])/47341350 + 
     (2239106297*mono[G[{y, 1, 1}, x]])/23670675 - 
     (27102241807*mono[Zeta[3]])/331389450, (-101*mono[Pi^2])/48 - 
     (17*mono[Pi^2*G[{0}, x]])/72 + (167*mono[Pi^2*G[{1}, x]])/144 + 
     (17*mono[Pi^2*G[{1}, y]])/18 + (17*mono[G[{1}, y]*G[{0, 0}, x]])/12 - 
     (17*mono[G[{1}, y]*G[{0, 1}, x]])/6 + (371*mono[G[{0, 1, 0}, x]])/48 - 
     (371*mono[G[{0, 1, 1}, x]])/24 - (17*mono[G[{1, 0, 0}, x]])/12 + 
     (17*mono[G[{1, 0, 1}, x]])/6 + (169*mono[Zeta[3]])/16, 
    (-47*mono[Pi^2])/21 + mono[Pi^2*G[{0}, x]]/7 + (59*mono[Pi^2*G[{1}, x]])/
      21 - (4*mono[Pi^2*G[{1}, y]])/7 - (6*mono[G[{1}, y]*G[{0, 0}, x]])/7 + 
     (12*mono[G[{1}, y]*G[{0, 1}, x]])/7 + (41*mono[G[{0, 1, 0}, x]])/7 - 
     (82*mono[G[{0, 1, 1}, x]])/7 + (6*mono[G[{1, 0, 0}, x]])/7 - 
     (12*mono[G[{1, 0, 1}, x]])/7 + (29*mono[Zeta[3]])/7, 
    (89*mono[Pi^2])/21 + (4*mono[Pi^2*G[{0}, x]])/21 - 
     (52*mono[Pi^2*G[{1}, x]])/21 - (127*mono[Pi^2*G[{1}, y]])/84 - 
     (8*mono[G[{1}, y]*G[{0, 0}, x]])/7 + (16*mono[G[{1}, y]*G[{0, 1}, x]])/
      7 + (3*mono[G[{0, 0, 1}, y]])/2 - (76*mono[G[{0, 1, 0}, x]])/7 + 
     (152*mono[G[{0, 1, 1}, x]])/7 - 3*mono[G[{0, 1, 1}, y]] + 
     (8*mono[G[{1, 0, 0}, x]])/7 - (16*mono[G[{1, 0, 1}, x]])/7 + 
     (3*mono[G[{1, 0, 1}, y]])/2 - (92*mono[Zeta[3]])/7, 
    (2249*mono[Pi^2])/2016 - (19*mono[Pi^2*G[{0}, x]])/168 - 
     (125*mono[Pi^2*G[{1}, x]])/84 + (277*mono[Pi^2*G[{1}, y]])/896 - 
     mono[G[{0}, x]*G[{1}, y]]/2 + mono[G[{1}, x]*G[{1}, y]] + 
     mono[Pi^2*G[{y^(-1)}, x]]/6 + (3*mono[G[{1}, y]*G[{0, 0}, x]])/7 - 
     (6*mono[G[{1}, y]*G[{0, 1}, x]])/7 + mono[G[{1}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/4 - mono[G[{y}, x]*G[{0, 1}, y]]/4 + 
     mono[G[{1, 0}, x]]/2 - mono[G[{1}, y]*G[{1, 0}, x]]/2 - 
     mono[G[{1, 1}, x]] + mono[G[{1}, y]*G[{1, 1}, x]] - 
     mono[G[{1}, x]*G[{1, 1}, y]] + mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/2 + 
     mono[G[{y}, x]*G[{1, 1}, y]]/2 + mono[G[{1}, y]*G[{y^(-1), 0}, x]]/4 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]]/2 + mono[G[{1}, y]*G[{y, 0}, x]]/4 - 
     mono[G[{1}, y]*G[{y, 1}, x]]/2 + (23*mono[G[{0, 0, 1}, y]])/192 - 
     (41*mono[G[{0, 1, 0}, x]])/14 + (41*mono[G[{0, 1, 1}, x]])/7 + 
     (25*mono[G[{0, 1, 1}, y]])/96 - (19*mono[G[{1, 0, 0}, x]])/28 + 
     (19*mono[G[{1, 0, 1}, x]])/14 - (73*mono[G[{1, 0, 1}, y]])/192 + 
     mono[G[{1, 1, 0}, x]]/2 - mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]]/4 - mono[G[{y^(-1), 0, 1}, x]]/2 - 
     mono[G[{y^(-1), 1, 0}, x]]/4 + mono[G[{y^(-1), 1, 1}, x]]/2 - 
     mono[G[{y, 1, 0}, x]]/4 + mono[G[{y, 1, 1}, x]]/2 - 
     (29*mono[Zeta[3]])/14, mono[Pi^2]/288 + mono[Pi^2*G[{0}, x]]/24 + 
     mono[Pi^2*G[{1}, x]]/12 - (3*mono[Pi^2*G[{1}, y]])/128 + 
     mono[G[{0}, x]*G[{1}, y]]/2 - mono[G[{1}, x]*G[{1}, y]] - 
     mono[Pi^2*G[{y^(-1)}, x]]/6 - mono[G[{1}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/4 + mono[G[{y}, x]*G[{0, 1}, y]]/4 - 
     mono[G[{1, 0}, x]]/2 + mono[G[{1}, y]*G[{1, 0}, x]]/2 + 
     mono[G[{1, 1}, x]] - mono[G[{1}, y]*G[{1, 1}, x]] + 
     mono[G[{1}, x]*G[{1, 1}, y]] - mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{y}, x]*G[{1, 1}, y]]/2 - mono[G[{1}, y]*G[{y^(-1), 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]]/2 - mono[G[{1}, y]*G[{y, 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y, 1}, x]]/2 - (23*mono[G[{0, 0, 1}, y]])/192 - 
     (25*mono[G[{0, 1, 1}, y]])/96 + mono[G[{1, 0, 0}, x]]/4 - 
     mono[G[{1, 0, 1}, x]]/2 + (73*mono[G[{1, 0, 1}, y]])/192 - 
     mono[G[{1, 1, 0}, x]]/2 + mono[G[{1, 1, 1}, x]] - 
     mono[G[{y^(-1), 0, 0}, x]]/4 + mono[G[{y^(-1), 0, 1}, x]]/2 + 
     mono[G[{y^(-1), 1, 0}, x]]/4 - mono[G[{y^(-1), 1, 1}, x]]/2 + 
     mono[G[{y, 1, 0}, x]]/4 - mono[G[{y, 1, 1}, x]]/2, 
    -mono[Pi^2]/24 - (3*mono[Pi^4])/640 + mono[Pi^2*G[{1}, y]]/32 + 
     (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/96 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/48 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/192 + 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/64 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/48 - (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      192 - (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/192 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/192 + mono[Pi^2*G[{0, -1}, x]]/48 - 
     (7*mono[Pi^2*G[{0, 1}, x]])/192 - (17*mono[Pi^2*G[{0, 1}, y]])/192 + 
     mono[Pi^2*G[{0, y^(-1)}, x]]/12 - mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]]/
      8 - (3*mono[G[{0, 1}, y]*G[{1, 0}, x]])/16 - 
     mono[G[{0, 1}, x]*G[{1, 1}, y]]/4 + mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]]/
      4 + mono[G[{1, 0}, x]*G[{1, 1}, y]]/4 + mono[G[{1, 1}, x]*G[{1, 1}, y]]/
      4 - mono[Pi^2*G[{1, y^(-1)}, x]]/8 + 
     (3*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/16 - 
     (3*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]])/8 + 
     (3*mono[G[{0, 1}, y]*G[{1, y}, x]])/16 - 
     (3*mono[G[{1, 1}, y]*G[{1, y}, x]])/8 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/16 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]]/8 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/16 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]]/8 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/16 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]]/8 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/16 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]]/8 + 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/192 - 
     mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/48 - 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/32 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]]/16 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/32 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]]/16 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/32 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/16 + (11*mono[Pi^2*G[{x, 1}, y]])/
      192 - mono[Pi^2*G[{x, x^(-1)}, y]]/48 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/32 + 
     mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]]/16 + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/32 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]]/16 + 
     mono[G[{1, 0}, x]*G[{x, x}, y]]/32 - mono[G[{1, 1}, x]*G[{x, x}, y]]/
      16 + mono[Pi^2*G[{y^(-1), -1}, x]]/48 + mono[Pi^2*G[{y^(-1), 0}, x]]/
      192 + mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/32 - 
     mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]]/8 - 
     (3*mono[Pi^2*G[{y^(-1), 1}, x]])/64 + 
     mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]]/8 + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/48 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/32 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]]/16 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/32 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]]/16 - mono[Pi^2*G[{y, -1}, x]]/48 + 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/32 - mono[G[{1, 1}, y]*G[{y, 0}, x]]/8 + 
     (7*mono[Pi^2*G[{y, 1}, x]])/192 + mono[G[{1, 1}, y]*G[{y, 1}, x]]/8 + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/48 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      32 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]]/16 - 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/32 + mono[G[{1, 1}, y]*G[{y, y}, x]]/
      16 - mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/32 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/32 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/16 - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]]/16 - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/32 + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/16 - mono[G[{0, 0, 1}, y]]/16 + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]]/32 + (3*mono[G[{1}, x]*G[{0, 0, 1}, y]])/
      16 - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/16 - 
     mono[G[{y}, x]*G[{0, 0, 1}, y]]/16 - mono[G[{1}, y]*G[{0, 1, 0}, x]]/8 + 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/32 + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]]/32 + mono[G[{1}, y]*G[{0, 1, 1}, x]]/4 - 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/16 - 
     mono[G[{x}, y]*G[{0, 1, 1}, x]]/16 + mono[G[{0, 1, 1}, y]]/8 - 
     mono[G[{0}, x]*G[{0, 1, 1}, y]]/8 - (3*mono[G[{1}, x]*G[{0, 1, 1}, y]])/
      8 + (3*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/16 + 
     (3*mono[G[{y}, x]*G[{0, 1, 1}, y]])/16 + 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]]/8 - 
     mono[G[{1}, y]*G[{0, y^(-1), 1}, x]]/4 + 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/32 + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/32 - 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/16 - 
     mono[G[{x}, y]*G[{1, 0, 1}, x]]/16 - mono[G[{1, 0, 1}, y]]/16 - 
     (3*mono[G[{1}, x]*G[{1, 0, 1}, y]])/8 + 
     (3*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/16 + 
     (3*mono[G[{y}, x]*G[{1, 0, 1}, y]])/16 + 
     (3*mono[G[{1}, y]*G[{1, 1, 0}, x]])/8 - 
     (3*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/16 - 
     (3*mono[G[{x}, y]*G[{1, 1, 0}, x]])/16 - 
     (3*mono[G[{1}, y]*G[{1, 1, 1}, x]])/4 + 
     (3*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/8 + 
     (3*mono[G[{x}, y]*G[{1, 1, 1}, x]])/8 + 
     mono[G[{1}, x]*G[{1, 1, 1}, y]] - mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]]/
      2 - mono[G[{y}, x]*G[{1, 1, 1}, y]]/2 - 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/16 + 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]])/8 - 
     (3*mono[G[{1}, y]*G[{1, y, 0}, x]])/16 + 
     (3*mono[G[{1}, y]*G[{1, y, 1}, x]])/8 + 
     mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]]/8 - 
     mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]]/4 - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/32 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]]/16 - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/32 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/16 + 
     mono[G[{0}, x]*G[{x, 1, 1}, y]]/8 - mono[G[{1}, x]*G[{x, 1, 1}, y]]/4 - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/32 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]]/16 - 
     mono[G[{0}, x]*G[{x, x, 1}, y]]/32 + mono[G[{1}, x]*G[{x, x, 1}, y]]/
      16 - mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]]/16 + 
     mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]]/8 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/32 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]]/16 + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/32 - 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]]/16 - 
     mono[G[{1}, y]*G[{y, 1, 0}, x]]/16 + mono[G[{1}, y]*G[{y, 1, 1}, x]]/8 + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/32 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]]/16 + 
     mono[G[{1}, y]*G[{y, y, 0}, x]]/32 - mono[G[{1}, y]*G[{y, y, 1}, x]]/
      16 + mono[G[{0, -1, 0, 0}, x]]/32 - mono[G[{0, -1, 0, 1}, x]]/16 + 
     mono[G[{0, 0, 1, 0}, x]]/32 - mono[G[{0, 0, 1, 1}, x]]/16 + 
     mono[G[{0, 0, 1, 1}, y]]/16 + mono[G[{0, 1, 0, 0}, x]]/32 - 
     mono[G[{0, 1, 0, 1}, x]]/16 + mono[G[{0, 1, 0, 1}, y]]/4 - 
     (3*mono[G[{0, 1, 1, 0}, x]])/16 + (3*mono[G[{0, 1, 1, 1}, x]])/8 - 
     mono[G[{0, 1, 1, 1}, y]]/2 + mono[G[{0, y^(-1), 0, 0}, x]]/8 - 
     mono[G[{0, y^(-1), 0, 1}, x]]/4 - mono[G[{0, y^(-1), 1, 0}, x]]/8 + 
     mono[G[{0, y^(-1), 1, 1}, x]]/4 - (3*mono[G[{1, 0, 1, 0}, x]])/16 + 
     (3*mono[G[{1, 0, 1, 1}, x]])/8 - (3*mono[G[{1, y^(-1), 0, 0}, x]])/16 + 
     (3*mono[G[{1, y^(-1), 0, 1}, x]])/8 + (3*mono[G[{1, y^(-1), 1, 0}, x]])/
      16 - (3*mono[G[{1, y^(-1), 1, 1}, x]])/8 + (3*mono[G[{1, y, 1, 0}, x]])/
      16 - (3*mono[G[{1, y, 1, 1}, x]])/8 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]]/8 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]]/8 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]]/8 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]]/4 + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]]/4 - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]]/2 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]]/8 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]]/8 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]]/8 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]]/4 + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]]/4 - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]]/2 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]]/8 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]]/8 - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]]/8 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]]/4 - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]]/4 + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]]/2 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]]/8 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]]/8 - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]]/8 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]]/4 - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]]/4 + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]]/2 + 
     mono[G[{x^(-1), 0, 0, 1}, y]]/32 - mono[G[{x^(-1), 0, 1, 1}, y]]/8 - 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/16 + mono[G[{x^(-1), 1, 1, 1}, y]]/2 + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/32 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]]/16 + mono[G[{x^(-1), x, 0, 1}, y]]/
      32 - mono[G[{x^(-1), x, 1, 1}, y]]/16 + mono[G[{x, 0, 0, 1}, y]]/32 - 
     mono[G[{x, 0, 1, 1}, y]]/8 - (3*mono[G[{x, 1, 0, 1}, y]])/16 + 
     mono[G[{x, 1, 1, 1}, y]]/2 + mono[G[{x, x^(-1), 0, 1}, y]]/32 - 
     mono[G[{x, x^(-1), 1, 1}, y]]/16 + mono[G[{x, x, 0, 1}, y]]/32 - 
     mono[G[{x, x, 1, 1}, y]]/16 + mono[G[{y^(-1), -1, 0, 0}, x]]/32 - 
     mono[G[{y^(-1), -1, 0, 1}, x]]/16 + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/
      32 - (3*mono[G[{y^(-1), 0, 0, 1}, x]])/16 - 
     mono[G[{y^(-1), 0, 1, 0}, x]]/8 + mono[G[{y^(-1), 0, 1, 1}, x]]/4 - 
     (5*mono[G[{y^(-1), 1, 0, 0}, x]])/32 + (5*mono[G[{y^(-1), 1, 0, 1}, x]])/
      16 + (3*mono[G[{y^(-1), 1, 1, 0}, x]])/16 - 
     (3*mono[G[{y^(-1), 1, 1, 1}, x]])/8 + mono[G[{y^(-1), y^(-1), 0, 0}, x]]/
      32 - mono[G[{y^(-1), y^(-1), 0, 1}, x]]/16 - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]]/32 + 
     mono[G[{y^(-1), y^(-1), 1, 1}, x]]/16 - mono[G[{y^(-1), y, 1, 0}, x]]/
      32 + mono[G[{y^(-1), y, 1, 1}, x]]/16 - mono[G[{y, -1, 0, 0}, x]]/32 + 
     mono[G[{y, -1, 0, 1}, x]]/16 - mono[G[{y, 1, 0, 0}, x]]/32 + 
     mono[G[{y, 1, 0, 1}, x]]/16 + (3*mono[G[{y, 1, 1, 0}, x]])/16 - 
     (3*mono[G[{y, 1, 1, 1}, x]])/8 + mono[G[{y, y^(-1), 0, 0}, x]]/32 - 
     mono[G[{y, y^(-1), 0, 1}, x]]/16 - mono[G[{y, y^(-1), 1, 0}, x]]/32 + 
     mono[G[{y, y^(-1), 1, 1}, x]]/16 - mono[G[{y, y, 1, 0}, x]]/32 + 
     mono[G[{y, y, 1, 1}, x]]/16 + mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]]/
      8 + mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]]/8 - 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]]/8 - 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]]/8 - 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/32 + (7*mono[G[{y^(-1)}, x]*Zeta[3]])/
      32, (869951*mono[Pi^2])/370440 - (8*mono[G[{0}, x]])/9 + 
     (25877*mono[Pi^2*G[{0}, x]])/30870 + (16*mono[G[{1}, x]])/9 + 
     (34607*mono[Pi^2*G[{1}, x]])/15435 - (8*mono[G[{1}, y]])/9 - 
     (808687*mono[Pi^2*G[{1}, y]])/493920 + (199*mono[G[{0}, x]*G[{1}, y]])/
      49 - (398*mono[G[{1}, x]*G[{1}, y]])/49 - 
     (7162*mono[Pi^2*G[{y^(-1)}, x]])/2205 - 
     (54*mono[G[{1}, y]*G[{0, 0}, x]])/343 + 
     (108*mono[G[{1}, y]*G[{0, 1}, x]])/343 - 
     (3536*mono[G[{0}, x]*G[{0, 1}, y]])/735 - 
     (6*mono[G[{1}, x]*G[{0, 1}, y]])/49 + 
     (3581*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/735 + 
     (3581*mono[G[{y}, x]*G[{0, 1}, y]])/735 - (199*mono[G[{1, 0}, x]])/49 + 
     (7162*mono[G[{1}, y]*G[{1, 0}, x]])/735 + (398*mono[G[{1, 1}, x]])/49 - 
     (14324*mono[G[{1}, y]*G[{1, 1}, x]])/735 + 
     (14324*mono[G[{1}, x]*G[{1, 1}, y]])/735 - 
     (7162*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/735 - 
     (7162*mono[G[{y}, x]*G[{1, 1}, y]])/735 - 
     (3581*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/735 + 
     (7162*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/735 - 
     (3581*mono[G[{1}, y]*G[{y, 0}, x]])/735 + 
     (7162*mono[G[{1}, y]*G[{y, 1}, x]])/735 + (219833*mono[G[{0, 0, 1}, y]])/
      35280 + (474*mono[G[{0, 1, 0}, x]])/343 - (948*mono[G[{0, 1, 1}, x]])/
      343 - (221993*mono[G[{0, 1, 1}, y]])/17640 + 
     (25877*mono[G[{1, 0, 0}, x]])/5145 - (51754*mono[G[{1, 0, 1}, x]])/
      5145 - (115303*mono[G[{1, 0, 1}, y]])/35280 - 
     (7162*mono[G[{1, 1, 0}, x]])/735 + (14324*mono[G[{1, 1, 1}, x]])/735 - 
     (3581*mono[G[{y^(-1), 0, 0}, x]])/735 + 
     (7162*mono[G[{y^(-1), 0, 1}, x]])/735 + 
     (3581*mono[G[{y^(-1), 1, 0}, x]])/735 - 
     (7162*mono[G[{y^(-1), 1, 1}, x]])/735 + (3581*mono[G[{y, 1, 0}, x]])/
      735 - (7162*mono[G[{y, 1, 1}, x]])/735 - (19262*mono[Zeta[3]])/5145, 
    (94*mono[Pi^2])/21 - (2*mono[Pi^2*G[{0}, x]])/7 - 
     (118*mono[Pi^2*G[{1}, x]])/21 + (8*mono[Pi^2*G[{1}, y]])/7 + 
     (12*mono[G[{1}, y]*G[{0, 0}, x]])/7 - (24*mono[G[{1}, y]*G[{0, 1}, x]])/
      7 - (82*mono[G[{0, 1, 0}, x]])/7 + (164*mono[G[{0, 1, 1}, x]])/7 - 
     (12*mono[G[{1, 0, 0}, x]])/7 + (24*mono[G[{1, 0, 1}, x]])/7 - 
     (58*mono[Zeta[3]])/7, (6329266337329*mono[Pi^2])/286320484800 - 
     (637867*mono[G[{0}, x]])/36612 + (194954749729*mono[Pi^2*G[{0}, x]])/
      23860040400 + (637867*mono[G[{1}, x]])/18306 + 
     (334700012653*mono[Pi^2*G[{1}, x]])/11930020200 - 
     (3115*mono[G[{1}, y]])/162 - (9742343162921*mono[Pi^2*G[{1}, y]])/
      381760646400 + (2222870869*mono[G[{0}, x]*G[{1}, y]])/47341350 - 
     (2222870869*mono[G[{1}, x]*G[{1}, y]])/23670675 - 
     (24791679343*mono[Pi^2*G[{y^(-1)}, x]])/852144300 - 
     (151508991*mono[G[{1}, y]*G[{0, 0}, x]])/36821050 + 
     (151508991*mono[G[{1}, y]*G[{0, 1}, x]])/18410525 - 
     (3946844609*mono[G[{0}, x]*G[{0, 1}, y]])/71012025 + 
     (753675281*mono[G[{1}, x]*G[{0, 1}, y]])/31560900 + 
     (24791679343*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/568096200 + 
     (24791679343*mono[G[{y}, x]*G[{0, 1}, y]])/568096200 - 
     (1919411419*mono[G[{1, 0}, x]])/47341350 + 
     (24791679343*mono[G[{1}, y]*G[{1, 0}, x]])/284048100 + 
     (1919411419*mono[G[{1, 1}, x]])/23670675 - 
     (24791679343*mono[G[{1}, y]*G[{1, 1}, x]])/142024050 + 
     (24791679343*mono[G[{1}, x]*G[{1, 1}, y]])/142024050 - 
     (24791679343*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/284048100 - 
     (24791679343*mono[G[{y}, x]*G[{1, 1}, y]])/284048100 - 
     (24791679343*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/568096200 + 
     (24791679343*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/284048100 - 
     (24791679343*mono[G[{1}, y]*G[{y, 0}, x]])/568096200 + 
     (24791679343*mono[G[{1}, y]*G[{y, 1}, x]])/284048100 + 
     (2504238434479*mono[G[{0, 0, 1}, y]])/27268617600 + 
     (3253315763*mono[G[{0, 1, 0}, x]])/110463150 - 
     (3253315763*mono[G[{0, 1, 1}, x]])/55231575 - 
     (2178650713087*mono[G[{0, 1, 1}, y]])/13634308800 + 
     (189904726429*mono[G[{1, 0, 0}, x]])/3976673400 - 
     (189904726429*mono[G[{1, 0, 1}, x]])/1988336700 - 
     (1143484936817*mono[G[{1, 0, 1}, y]])/27268617600 - 
     (24791679343*mono[G[{1, 1, 0}, x]])/284048100 + 
     (24791679343*mono[G[{1, 1, 1}, x]])/142024050 - 
     (24791679343*mono[G[{y^(-1), 0, 0}, x]])/568096200 + 
     (24791679343*mono[G[{y^(-1), 0, 1}, x]])/284048100 + 
     (24791679343*mono[G[{y^(-1), 1, 0}, x]])/568096200 - 
     (24791679343*mono[G[{y^(-1), 1, 1}, x]])/284048100 + 
     (24791679343*mono[G[{y, 1, 0}, x]])/568096200 - 
     (24791679343*mono[G[{y, 1, 1}, x]])/284048100 - 
     (17709986999*mono[Zeta[3]])/497084175, (25*mono[Pi^2])/36 - 
     (25*mono[Pi^2*G[{1}, x]])/36 - (25*mono[G[{0, 1, 0}, x]])/12 + 
     (25*mono[G[{0, 1, 1}, x]])/6 - (25*mono[Zeta[3]])/12, 
    (-2*mono[Pi^2])/3 + mono[Pi^2*G[{1}, y]]/2 - mono[G[{0, 0, 1}, y]] + 
     2*mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 1}, y]], 
    (-12268973*mono[Pi^2])/217728 - (15*mono[Pi^4])/8 + 
     (3205*mono[G[{0}, x]])/162 + (108847*mono[Pi^2*G[{0}, x]])/18144 - 
     (3205*mono[G[{1}, x]])/81 + (106535*mono[Pi^2*G[{1}, x]])/9072 + 
     (3205*mono[G[{1}, y]])/162 + (6516455*mono[Pi^2*G[{1}, y]])/96768 + 
     (1907*mono[G[{0}, x]*G[{1}, y]])/216 - (1907*mono[G[{1}, x]*G[{1}, y]])/
      108 + (275*mono[Pi^2*G[{1}, x]*G[{1}, y]])/6 - 
     (493*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/27 + 
     (847*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/108 + 
     (3097*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/108 + 
     (25*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (175*mono[Pi^2*G[{1}, x]*G[{x}, y]])/12 - 
     (134*mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]])/9 - 
     (268*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]])/9 - 
     (21037*mono[Pi^2*G[{y^(-1)}, x]])/648 - 
     (275*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/12 - 
     (275*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 + 
     (536*mono[Pi^2*G[{-1, -1}, x]])/27 - (268*mono[Pi^2*G[{-1, 0}, x]])/27 + 
     (268*mono[Pi^2*G[{-1, 1}, x]])/27 + (25*mono[Pi^2*G[{0, -1}, x]])/3 + 
     (351*mono[G[{1}, y]*G[{0, 0}, x]])/28 - (175*mono[Pi^2*G[{0, 1}, x]])/
      12 - (351*mono[G[{1}, y]*G[{0, 1}, x]])/14 - 
     (425*mono[Pi^2*G[{0, 1}, y]])/12 + (359*mono[G[{0}, x]*G[{0, 1}, y]])/
      36 - (25345*mono[G[{1}, x]*G[{0, 1}, y]])/216 + 
     (21037*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/432 + 
     (21037*mono[G[{y}, x]*G[{0, 1}, y]])/432 + 
     (100*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     50*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + (268*mono[Pi^2*G[{1, -1}, x]])/
      27 - (1907*mono[G[{1, 0}, x]])/216 + (134*mono[Pi^2*G[{1, 0}, x]])/27 + 
     (22333*mono[G[{1}, y]*G[{1, 0}, x]])/216 - 
     75*mono[G[{0, 1}, y]*G[{1, 0}, x]] + (1907*mono[G[{1, 1}, x]])/108 + 
     (670*mono[Pi^2*G[{1, 1}, x]])/27 - (22333*mono[G[{1}, y]*G[{1, 1}, x]])/
      108 - 6*mono[G[{0}, x]*G[{1, 1}, y]] + 
     (22333*mono[G[{1}, x]*G[{1, 1}, y]])/108 - 
     (21037*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/216 - 
     (21037*mono[G[{y}, x]*G[{1, 1}, y]])/216 - 
     100*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     100*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     100*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     100*mono[G[{1, 1}, x]*G[{1, 1}, y]] - 50*mono[Pi^2*G[{1, y^(-1)}, x]] + 
     75*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     150*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     75*mono[G[{0, 1}, y]*G[{1, y}, x]] - 
     150*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     25*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] - 
     50*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     25*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] - 
     50*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     (91*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/9 + 
     (182*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]])/9 + 
     (91*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/9 + 
     (182*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]])/9 + 
     (1403*mono[Pi^2*G[{x^(-1), 1}, y]])/108 - 
     (25*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 - 
     (25*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]])/2 + 
     25*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     (25*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]])/2 - 
     25*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     (493*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/18 - 
     (493*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/9 + 
     (275*mono[Pi^2*G[{x, 1}, y]])/12 - (25*mono[Pi^2*G[{x, x^(-1)}, y]])/3 - 
     (25*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/2 + 
     25*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     (25*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/2 - 
     25*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     (25*mono[G[{1, 0}, x]*G[{x, x}, y]])/2 - 
     25*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     (134*mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]])/27 + 
     (536*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/27 + 
     (268*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 - 
     (536*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 - 
     (268*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 + 
     (536*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 - 
     (268*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]])/9 + 
     (536*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]])/9 + 
     (25*mono[Pi^2*G[{y^(-1), -1}, x]])/3 + (25*mono[Pi^2*G[{y^(-1), 0}, x]])/
      12 - (21037*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/432 + 
     (25*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]])/2 - 
     50*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (75*mono[Pi^2*G[{y^(-1), 1}, x]])/4 + 
     (21037*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/216 + 
     50*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     (25*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 - 
     (25*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]])/2 + 
     25*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     (25*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]])/2 + 
     25*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - (25*mono[Pi^2*G[{y, -1}, x]])/
      3 - (21037*mono[G[{1}, y]*G[{y, 0}, x]])/432 + 
     (25*mono[G[{0, 1}, y]*G[{y, 0}, x]])/2 - 
     50*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (175*mono[Pi^2*G[{y, 1}, x]])/12 + 
     (21037*mono[G[{1}, y]*G[{y, 1}, x]])/216 + 
     50*mono[G[{1, 1}, y]*G[{y, 1}, x]] + (25*mono[Pi^2*G[{y, y^(-1)}, x]])/
      3 - (25*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]])/2 + 
     25*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     (25*mono[G[{0, 1}, y]*G[{y, y}, x]])/2 + 
     25*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     (493*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/18 + 
     (25*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/2 + 
     (493*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/9 - 
     25*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     (139*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/18 - 
     (268*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]])/9 + 
     (139*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/9 + 
     (536*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]])/9 - 
     (3274115*mono[G[{0, 0, 1}, y]])/20736 + 
     (25*mono[G[{0}, x]*G[{0, 0, 1}, y]])/2 + 
     75*mono[G[{1}, x]*G[{0, 0, 1}, y]] - 
     25*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     25*mono[G[{y}, x]*G[{0, 0, 1}, y]] + (6232*mono[G[{0, 1, 0}, x]])/189 - 
     50*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     (125*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/2 + 
     (25*mono[G[{x}, y]*G[{0, 1, 0}, x]])/2 - 
     (268*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]])/9 - 
     (12464*mono[G[{0, 1, 1}, x]])/189 + 
     100*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     125*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     25*mono[G[{x}, y]*G[{0, 1, 1}, x]] + 
     (536*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]])/9 + 
     (2119763*mono[G[{0, 1, 1}, y]])/10368 - 
     50*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 
     150*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     75*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     75*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     50*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     100*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     (109351*mono[G[{1, 0, 0}, x]])/3024 + 
     (125*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/2 + 
     (25*mono[G[{x}, y]*G[{1, 0, 0}, x]])/2 - 
     (268*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]])/9 - 
     (109351*mono[G[{1, 0, 1}, x]])/1512 - 
     125*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     25*mono[G[{x}, y]*G[{1, 0, 1}, x]] + 
     (536*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]])/9 - 
     (430883*mono[G[{1, 0, 1}, y]])/20736 - 
     150*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     75*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     75*mono[G[{y}, x]*G[{1, 0, 1}, y]] - (22333*mono[G[{1, 1, 0}, x]])/216 + 
     150*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     (809*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/9 - 
     75*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     (536*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]])/9 + 
     (22333*mono[G[{1, 1, 1}, x]])/108 - 
     300*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     (1618*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/9 + 
     150*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     (1072*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]])/9 - 
     12*mono[G[{1, 1, 1}, y]] + 400*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     200*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     200*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     75*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     150*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     75*mono[G[{1}, y]*G[{1, y, 0}, x]] + 
     150*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     (134*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]])/9 + 
     (268*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]])/9 + 
     50*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     100*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     (25*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]])/2 + 
     25*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     (493*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/18 + 
     (493*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/9 + 
     50*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 
     100*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     (25*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/2 + 
     25*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     (25*mono[G[{0}, x]*G[{x, x, 1}, y]])/2 + 
     25*mono[G[{1}, x]*G[{x, x, 1}, y]] + 
     (268*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/9 - 
     (536*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/9 + 
     (268*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/9 - 
     (536*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/9 - 
     (21037*mono[G[{y^(-1), 0, 0}, x]])/432 + 
     (21037*mono[G[{y^(-1), 0, 1}, x]])/216 + 
     (21037*mono[G[{y^(-1), 1, 0}, x]])/432 - 
     25*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - 
     (21037*mono[G[{y^(-1), 1, 1}, x]])/216 + 
     50*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     (25*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]])/2 - 
     25*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     (25*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]])/2 - 
     25*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + (21037*mono[G[{y, 1, 0}, x]])/
      432 - 25*mono[G[{1}, y]*G[{y, 1, 0}, x]] - 
     (21037*mono[G[{y, 1, 1}, x]])/216 + 50*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     (25*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]])/2 - 
     25*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     (25*mono[G[{1}, y]*G[{y, y, 0}, x]])/2 - 
     25*mono[G[{1}, y]*G[{y, y, 1}, x]] + (268*mono[G[{-1, -1, 0, 0}, x]])/
      9 - (536*mono[G[{-1, -1, 0, 1}, x]])/9 - 
     (268*mono[G[{-1, 0, 0, 0}, x]])/9 + (536*mono[G[{-1, 0, 0, 1}, x]])/9 + 
     (134*mono[G[{-1, 0, 1, 0}, x]])/9 - (268*mono[G[{-1, 0, 1, 1}, x]])/9 + 
     (134*mono[G[{-1, 1, 0, 0}, x]])/9 - (268*mono[G[{-1, 1, 0, 1}, x]])/9 + 
     (25*mono[G[{0, -1, 0, 0}, x]])/2 - 25*mono[G[{0, -1, 0, 1}, x]] + 
     (25*mono[G[{0, 0, 1, 0}, x]])/2 - 25*mono[G[{0, 0, 1, 1}, x]] + 
     25*mono[G[{0, 0, 1, 1}, y]] + (25*mono[G[{0, 1, 0, 0}, x]])/2 - 
     25*mono[G[{0, 1, 0, 1}, x]] + 100*mono[G[{0, 1, 0, 1}, y]] - 
     75*mono[G[{0, 1, 1, 0}, x]] + 150*mono[G[{0, 1, 1, 1}, x]] - 
     200*mono[G[{0, 1, 1, 1}, y]] + 50*mono[G[{0, y^(-1), 0, 0}, x]] - 
     100*mono[G[{0, y^(-1), 0, 1}, x]] - 50*mono[G[{0, y^(-1), 1, 0}, x]] + 
     100*mono[G[{0, y^(-1), 1, 1}, x]] + (134*mono[G[{1, -1, 0, 0}, x]])/9 - 
     (268*mono[G[{1, -1, 0, 1}, x]])/9 - (91*mono[G[{1, 0, 1, 0}, x]])/3 + 
     (182*mono[G[{1, 0, 1, 1}, x]])/3 + (268*mono[G[{1, 1, 0, 0}, x]])/9 - 
     (536*mono[G[{1, 1, 0, 1}, x]])/9 - (134*mono[G[{1, 1, 1, 0}, x]])/3 + 
     (268*mono[G[{1, 1, 1, 1}, x]])/3 - 75*mono[G[{1, y^(-1), 0, 0}, x]] + 
     150*mono[G[{1, y^(-1), 0, 1}, x]] + 75*mono[G[{1, y^(-1), 1, 0}, x]] - 
     150*mono[G[{1, y^(-1), 1, 1}, x]] + 75*mono[G[{1, y, 1, 0}, x]] - 
     150*mono[G[{1, y, 1, 1}, x]] - 
     50*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     100*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     50*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     100*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     50*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     100*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     100*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     200*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     50*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     100*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     50*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     100*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     50*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     100*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     100*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     200*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     (182*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]])/9 - 
     (364*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]])/9 + 
     (182*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]])/9 - 
     (364*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]])/9 + 
     (182*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]])/9 - 
     (364*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]])/9 - 
     (364*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]])/9 + 
     (728*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]])/9 + 
     (182*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]])/9 - 
     (364*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]])/9 + 
     (182*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]])/9 - 
     (364*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]])/9 + 
     (182*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]])/9 - 
     (364*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]])/9 - 
     (364*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]])/9 + 
     (728*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]])/9 + 
     (761*mono[G[{x^(-1), 0, 0, 1}, y]])/18 - 
     (718*mono[G[{x^(-1), 0, 1, 1}, y]])/9 - 
     (359*mono[G[{x^(-1), 1, 0, 1}, y]])/3 + 
     200*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     (25*mono[G[{x^(-1), x^(-1), 0, 1}, y]])/2 - 
     25*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + 
     (493*mono[G[{x^(-1), x, 0, 1}, y]])/18 - 
     (493*mono[G[{x^(-1), x, 1, 1}, y]])/9 + (25*mono[G[{x, 0, 0, 1}, y]])/
      2 - 50*mono[G[{x, 0, 1, 1}, y]] - 75*mono[G[{x, 1, 0, 1}, y]] + 
     200*mono[G[{x, 1, 1, 1}, y]] + (25*mono[G[{x, x^(-1), 0, 1}, y]])/2 - 
     25*mono[G[{x, x^(-1), 1, 1}, y]] + (25*mono[G[{x, x, 0, 1}, y]])/2 - 
     25*mono[G[{x, x, 1, 1}, y]] + 
     (268*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]])/9 - 
     (268*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]])/9 + 
     (536*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]])/9 - 
     (268*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]])/9 + 
     (536*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]])/9 + 
     (25*mono[G[{y^(-1), -1, 0, 0}, x]])/2 - 
     25*mono[G[{y^(-1), -1, 0, 1}, x]] + (75*mono[G[{y^(-1), 0, 0, 0}, x]])/
      2 - 75*mono[G[{y^(-1), 0, 0, 1}, x]] - 
     50*mono[G[{y^(-1), 0, 1, 0}, x]] + 100*mono[G[{y^(-1), 0, 1, 1}, x]] - 
     (125*mono[G[{y^(-1), 1, 0, 0}, x]])/2 + 
     125*mono[G[{y^(-1), 1, 0, 1}, x]] + 75*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     150*mono[G[{y^(-1), 1, 1, 1}, x]] + 
     (25*mono[G[{y^(-1), y^(-1), 0, 0}, x]])/2 - 
     25*mono[G[{y^(-1), y^(-1), 0, 1}, x]] - 
     (25*mono[G[{y^(-1), y^(-1), 1, 0}, x]])/2 + 
     25*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - 
     (25*mono[G[{y^(-1), y, 1, 0}, x]])/2 + 
     25*mono[G[{y^(-1), y, 1, 1}, x]] - (25*mono[G[{y, -1, 0, 0}, x]])/2 + 
     25*mono[G[{y, -1, 0, 1}, x]] - (25*mono[G[{y, 1, 0, 0}, x]])/2 + 
     25*mono[G[{y, 1, 0, 1}, x]] + 75*mono[G[{y, 1, 1, 0}, x]] - 
     150*mono[G[{y, 1, 1, 1}, x]] + (25*mono[G[{y, y^(-1), 0, 0}, x]])/2 - 
     25*mono[G[{y, y^(-1), 0, 1}, x]] - (25*mono[G[{y, y^(-1), 1, 0}, x]])/
      2 + 25*mono[G[{y, y^(-1), 1, 1}, x]] - (25*mono[G[{y, y, 1, 0}, x]])/
      2 + 25*mono[G[{y, y, 1, 1}, x]] + (51547*mono[Zeta[3]])/756 + 
     (268*mono[G[{-1}, x]*Zeta[3]])/9 + 
     50*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     50*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     (182*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]])/9 - 
     (182*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]])/9 - 
     (2111*mono[G[{x^(-1)}, y]*Zeta[3]])/18 + 
     (268*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]])/9 + 
     (175*mono[G[{y^(-1)}, x]*Zeta[3]])/2, (953*mono[Pi^2])/126 - 
     (151*mono[Pi^2*G[{0}, x]])/252 - (1255*mono[Pi^2*G[{1}, x]])/126 + 
     (151*mono[Pi^2*G[{1}, y]])/63 + (151*mono[G[{1}, y]*G[{0, 0}, x]])/42 - 
     (151*mono[G[{1}, y]*G[{0, 1}, x]])/21 - (401*mono[G[{0, 1, 0}, x]])/21 + 
     (802*mono[G[{0, 1, 1}, x]])/21 - (151*mono[G[{1, 0, 0}, x]])/42 + 
     (151*mono[G[{1, 0, 1}, x]])/21 - (250*mono[Zeta[3]])/21, 
    (-166*mono[Pi^2])/21 - (4*mono[Pi^2*G[{0}, x]])/21 + 
     (36*mono[Pi^2*G[{1}, x]])/7 + (95*mono[Pi^2*G[{1}, y]])/42 + 
     (8*mono[G[{1}, y]*G[{0, 0}, x]])/7 - (16*mono[G[{1}, y]*G[{0, 1}, x]])/
      7 - 3*mono[G[{0, 0, 1}, y]] + (132*mono[G[{0, 1, 0}, x]])/7 - 
     (264*mono[G[{0, 1, 1}, x]])/7 + 6*mono[G[{0, 1, 1}, y]] - 
     (8*mono[G[{1, 0, 0}, x]])/7 + (16*mono[G[{1, 0, 1}, x]])/7 - 
     3*mono[G[{1, 0, 1}, y]] + (148*mono[Zeta[3]])/7, 
    (22833908213*mono[Pi^2])/7953346800 - (841*mono[G[{0}, x]])/678 + 
     (2232816251*mono[Pi^2*G[{0}, x]])/1325557800 + 
     (841*mono[G[{1}, x]])/339 + (6444479507*mono[Pi^2*G[{1}, x]])/
      662778900 - (8588022193*mono[Pi^2*G[{1}, y]])/1178273600 + 
     (69776713*mono[G[{0}, x]*G[{1}, y]])/21040600 - 
     (69776713*mono[G[{1}, x]*G[{1}, y]])/10520300 - 
     (253867367*mono[Pi^2*G[{y^(-1)}, x]])/47341350 - 
     (37734336*mono[G[{1}, y]*G[{0, 0}, x]])/18410525 + 
     (75468672*mono[G[{1}, y]*G[{0, 1}, x]])/18410525 - 
     (456619943*mono[G[{0}, x]*G[{0, 1}, y]])/31560900 + 
     (33792096*mono[G[{1}, x]*G[{0, 1}, y]])/2630075 + 
     (253867367*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/31560900 + 
     (253867367*mono[G[{y}, x]*G[{0, 1}, y]])/31560900 - 
     (456836489*mono[G[{1, 0}, x]])/63121800 + 
     (253867367*mono[G[{1}, y]*G[{1, 0}, x]])/15780450 + 
     (456836489*mono[G[{1, 1}, x]])/31560900 - 
     (253867367*mono[G[{1}, y]*G[{1, 1}, x]])/7890225 + 
     (253867367*mono[G[{1}, x]*G[{1, 1}, y]])/7890225 - 
     (253867367*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/15780450 - 
     (253867367*mono[G[{y}, x]*G[{1, 1}, y]])/15780450 - 
     (253867367*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/31560900 + 
     (253867367*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/15780450 - 
     (253867367*mono[G[{1}, y]*G[{y, 0}, x]])/31560900 + 
     (253867367*mono[G[{1}, y]*G[{y, 1}, x]])/15780450 + 
     (19531760063*mono[G[{0, 0, 1}, y]])/757461600 + 
     (275992041*mono[G[{0, 1, 0}, x]])/18410525 - 
     (551984082*mono[G[{0, 1, 1}, x]])/18410525 - 
     (14665698239*mono[G[{0, 1, 1}, y]])/378730800 + 
     (2229883601*mono[G[{1, 0, 0}, x]])/220926300 - 
     (2229883601*mono[G[{1, 0, 1}, x]])/110463150 - 
     (12108066049*mono[G[{1, 0, 1}, y]])/757461600 - 
     (253867367*mono[G[{1, 1, 0}, x]])/15780450 + 
     (253867367*mono[G[{1, 1, 1}, x]])/7890225 - 
     (253867367*mono[G[{y^(-1), 0, 0}, x]])/31560900 + 
     (253867367*mono[G[{y^(-1), 0, 1}, x]])/15780450 + 
     (253867367*mono[G[{y^(-1), 1, 0}, x]])/31560900 - 
     (253867367*mono[G[{y^(-1), 1, 1}, x]])/15780450 + 
     (253867367*mono[G[{y, 1, 0}, x]])/31560900 - 
     (253867367*mono[G[{y, 1, 1}, x]])/15780450 - (792991823*mono[Zeta[3]])/
      220926300, (-401*mono[Pi^2])/1008 - (181*mono[Pi^2*G[{0}, x]])/2016 + 
     (13*mono[Pi^2*G[{1}, x]])/336 + (181*mono[Pi^2*G[{1}, y]])/504 + 
     (181*mono[G[{1}, y]*G[{0, 0}, x]])/336 - 
     (181*mono[G[{1}, y]*G[{0, 1}, x]])/168 + (97*mono[G[{0, 1, 0}, x]])/56 - 
     (97*mono[G[{0, 1, 1}, x]])/28 - (181*mono[G[{1, 0, 0}, x]])/336 + 
     (181*mono[G[{1, 0, 1}, x]])/168 + (59*mono[Zeta[3]])/21, 
    (-25*mono[Pi^2])/21 + (5*mono[Pi^2*G[{0}, x]])/56 + 
     (65*mono[Pi^2*G[{1}, x]])/42 - (5*mono[Pi^2*G[{1}, y]])/14 - 
     (15*mono[G[{1}, y]*G[{0, 0}, x]])/28 + (15*mono[G[{1}, y]*G[{0, 1}, x]])/
      14 + (85*mono[G[{0, 1, 0}, x]])/28 - (85*mono[G[{0, 1, 1}, x]])/14 + 
     (15*mono[G[{1, 0, 0}, x]])/28 - (15*mono[G[{1, 0, 1}, x]])/14 + 
     (55*mono[Zeta[3]])/28, (3961*mono[Pi^2])/1728 + (3*mono[Pi^4])/40 - 
     (5*mono[G[{0}, x]])/9 - (47*mono[Pi^2*G[{0}, x]])/144 + 
     (10*mono[G[{1}, x]])/9 - (97*mono[Pi^2*G[{1}, x]])/72 - 
     (5*mono[G[{1}, y]])/9 - (1451*mono[Pi^2*G[{1}, y]])/768 - 
     (7*mono[G[{0}, x]*G[{1}, y]])/12 + (7*mono[G[{1}, x]*G[{1}, y]])/6 - 
     (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/6 + 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/12 - 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/4 - 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      12 + (47*mono[Pi^2*G[{y^(-1)}, x]])/36 + 
     (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/12 + 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 - mono[Pi^2*G[{0, -1}, x]]/3 + 
     (7*mono[Pi^2*G[{0, 1}, x]])/12 + (17*mono[Pi^2*G[{0, 1}, y]])/12 - 
     mono[G[{0}, x]*G[{0, 1}, y]]/4 + (53*mono[G[{1}, x]*G[{0, 1}, y]])/12 - 
     (47*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/24 - 
     (47*mono[G[{y}, x]*G[{0, 1}, y]])/24 - (4*mono[Pi^2*G[{0, y^(-1)}, x]])/
      3 + 2*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + (7*mono[G[{1, 0}, x]])/
      12 - (47*mono[G[{1}, y]*G[{1, 0}, x]])/12 + 
     3*mono[G[{0, 1}, y]*G[{1, 0}, x]] - (7*mono[G[{1, 1}, x]])/6 + 
     (47*mono[G[{1}, y]*G[{1, 1}, x]])/6 - (47*mono[G[{1}, x]*G[{1, 1}, y]])/
      6 + (47*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/12 + 
     (47*mono[G[{y}, x]*G[{1, 1}, y]])/12 + 
     4*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     4*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 4*mono[G[{1, 1}, x]*G[{1, 1}, y]] + 
     2*mono[Pi^2*G[{1, y^(-1)}, x]] - 
     3*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     6*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     3*mono[G[{0, 1}, y]*G[{1, y}, x]] + 6*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]] + 
     2*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]] + 
     2*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]] - 
     2*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]] - 
     2*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/12 + mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      3 + mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (11*mono[Pi^2*G[{x, 1}, y]])/12 + 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 + mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 - mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]]/3 - 
     mono[Pi^2*G[{y^(-1), 0}, x]]/12 + (47*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/
      24 - mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/2 + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     (3*mono[Pi^2*G[{y^(-1), 1}, x]])/4 - 
     (47*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/12 - 
     2*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + mono[Pi^2*G[{y, -1}, x]]/3 + 
     (47*mono[G[{1}, y]*G[{y, 0}, x]])/24 - mono[G[{0, 1}, y]*G[{y, 0}, x]]/
      2 + 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] - (7*mono[Pi^2*G[{y, 1}, x]])/
      12 - (47*mono[G[{1}, y]*G[{y, 1}, x]])/12 - 
     2*mono[G[{1, 1}, y]*G[{y, 1}, x]] - mono[Pi^2*G[{y, y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + mono[G[{0, 1}, y]*G[{y, y}, x]]/
      2 - mono[G[{1, 1}, y]*G[{y, y}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/2 - 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + (6241*mono[G[{0, 0, 1}, y]])/
      1152 - mono[G[{0}, x]*G[{0, 0, 1}, y]]/2 - 
     3*mono[G[{1}, x]*G[{0, 0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] + mono[G[{y}, x]*G[{0, 0, 1}, y]] - 
     (25*mono[G[{0, 1, 0}, x]])/12 + 2*mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/2 - 
     mono[G[{x}, y]*G[{0, 1, 0}, x]]/2 + (25*mono[G[{0, 1, 1}, x]])/6 - 
     4*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     mono[G[{x}, y]*G[{0, 1, 1}, x]] - (3697*mono[G[{0, 1, 1}, y]])/576 + 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 6*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     3*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     3*mono[G[{y}, x]*G[{0, 1, 1}, y]] - 
     2*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - (47*mono[G[{1, 0, 0}, x]])/24 - 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/2 - 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/2 + (47*mono[G[{1, 0, 1}, x]])/12 + 
     5*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{x}, y]*G[{1, 0, 1}, x]] + (577*mono[G[{1, 0, 1}, y]])/1152 + 
     6*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     3*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     3*mono[G[{y}, x]*G[{1, 0, 1}, y]] + (47*mono[G[{1, 1, 0}, x]])/12 - 
     6*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     3*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     3*mono[G[{x}, y]*G[{1, 1, 0}, x]] - (47*mono[G[{1, 1, 1}, x]])/6 + 
     12*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     6*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 16*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     3*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     6*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     3*mono[G[{1}, y]*G[{1, y, 0}, x]] - 6*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     2*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     4*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] + (47*mono[G[{y^(-1), 0, 0}, x]])/
      24 - (47*mono[G[{y^(-1), 0, 1}, x]])/12 - 
     (47*mono[G[{y^(-1), 1, 0}, x]])/24 + 
     mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + (47*mono[G[{y^(-1), 1, 1}, x]])/
      12 - 2*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - (47*mono[G[{y, 1, 0}, x]])/24 + 
     mono[G[{1}, y]*G[{y, 1, 0}, x]] + (47*mono[G[{y, 1, 1}, x]])/12 - 
     2*mono[G[{1}, y]*G[{y, 1, 1}, x]] - mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y, y, 0}, x]]/2 + mono[G[{1}, y]*G[{y, y, 1}, x]] - 
     mono[G[{0, -1, 0, 0}, x]]/2 + mono[G[{0, -1, 0, 1}, x]] - 
     mono[G[{0, 0, 1, 0}, x]]/2 + mono[G[{0, 0, 1, 1}, x]] - 
     mono[G[{0, 0, 1, 1}, y]] - mono[G[{0, 1, 0, 0}, x]]/2 + 
     mono[G[{0, 1, 0, 1}, x]] - 4*mono[G[{0, 1, 0, 1}, y]] + 
     3*mono[G[{0, 1, 1, 0}, x]] - 6*mono[G[{0, 1, 1, 1}, x]] + 
     8*mono[G[{0, 1, 1, 1}, y]] - 2*mono[G[{0, y^(-1), 0, 0}, x]] + 
     4*mono[G[{0, y^(-1), 0, 1}, x]] + 2*mono[G[{0, y^(-1), 1, 0}, x]] - 
     4*mono[G[{0, y^(-1), 1, 1}, x]] + 3*mono[G[{1, 0, 1, 0}, x]] - 
     6*mono[G[{1, 0, 1, 1}, x]] + 3*mono[G[{1, y^(-1), 0, 0}, x]] - 
     6*mono[G[{1, y^(-1), 0, 1}, x]] - 3*mono[G[{1, y^(-1), 1, 0}, x]] + 
     6*mono[G[{1, y^(-1), 1, 1}, x]] - 3*mono[G[{1, y, 1, 0}, x]] + 
     6*mono[G[{1, y, 1, 1}, x]] + 2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, 
        x]] - 4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     8*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     8*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     8*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     8*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{x^(-1), 0, 0, 1}, y]]/2 + 2*mono[G[{x^(-1), 0, 1, 1}, y]] + 
     3*mono[G[{x^(-1), 1, 0, 1}, y]] - 8*mono[G[{x^(-1), 1, 1, 1}, y]] - 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] - mono[G[{x^(-1), x, 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x, 1, 1}, y]] - mono[G[{x, 0, 0, 1}, y]]/2 + 
     2*mono[G[{x, 0, 1, 1}, y]] + 3*mono[G[{x, 1, 0, 1}, y]] - 
     8*mono[G[{x, 1, 1, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]]/2 + 
     mono[G[{x, x^(-1), 1, 1}, y]] - mono[G[{x, x, 0, 1}, y]]/2 + 
     mono[G[{x, x, 1, 1}, y]] - mono[G[{y^(-1), -1, 0, 0}, x]]/2 + 
     mono[G[{y^(-1), -1, 0, 1}, x]] - (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 0, 1}, x]] + 2*mono[G[{y^(-1), 0, 1, 0}, x]] - 
     4*mono[G[{y^(-1), 0, 1, 1}, x]] + (5*mono[G[{y^(-1), 1, 0, 0}, x]])/2 - 
     5*mono[G[{y^(-1), 1, 0, 1}, x]] - 3*mono[G[{y^(-1), 1, 1, 0}, x]] + 
     6*mono[G[{y^(-1), 1, 1, 1}, x]] - mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] + mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 - mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]]/
      2 - mono[G[{y^(-1), y, 1, 1}, x]] + mono[G[{y, -1, 0, 0}, x]]/2 - 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 1, 0, 0}, x]]/2 - 
     mono[G[{y, 1, 0, 1}, x]] - 3*mono[G[{y, 1, 1, 0}, x]] + 
     6*mono[G[{y, 1, 1, 1}, x]] - mono[G[{y, y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 0, 1}, x]] + mono[G[{y, y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] - (7*mono[Zeta[3]])/3 - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] + 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/2 - (7*mono[G[{y^(-1)}, x]*Zeta[3]])/2, 
    (138977*mono[Pi^2])/435456 - (10*mono[G[{0}, x]])/81 - 
     (967*mono[Pi^2*G[{0}, x]])/36288 + (20*mono[G[{1}, x]])/81 - 
     (1439*mono[Pi^2*G[{1}, x]])/18144 - (10*mono[G[{1}, y]])/81 - 
     (61091*mono[Pi^2*G[{1}, y]])/193536 - (41*mono[G[{0}, x]*G[{1}, y]])/
      432 + (41*mono[G[{1}, x]*G[{1}, y]])/216 + 
     (5*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/27 - 
     (5*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/27 - 
     (5*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/27 + 
     (5*mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]])/18 + 
     (5*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]])/9 + 
     (169*mono[Pi^2*G[{y^(-1)}, x]])/1296 - (10*mono[Pi^2*G[{-1, -1}, x]])/
      27 + (5*mono[Pi^2*G[{-1, 0}, x]])/27 - (5*mono[Pi^2*G[{-1, 1}, x]])/
      27 - mono[G[{1}, y]*G[{0, 0}, x]]/28 + mono[G[{1}, y]*G[{0, 1}, x]]/
      14 - (5*mono[G[{0}, x]*G[{0, 1}, y]])/18 + 
     (409*mono[G[{1}, x]*G[{0, 1}, y]])/432 - 
     (169*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/864 - 
     (169*mono[G[{y}, x]*G[{0, 1}, y]])/864 - (5*mono[Pi^2*G[{1, -1}, x]])/
      27 + (41*mono[G[{1, 0}, x]])/432 - (5*mono[Pi^2*G[{1, 0}, x]])/54 - 
     (169*mono[G[{1}, y]*G[{1, 0}, x]])/432 - (41*mono[G[{1, 1}, x]])/216 - 
     (25*mono[Pi^2*G[{1, 1}, x]])/54 + (169*mono[G[{1}, y]*G[{1, 1}, x]])/
      216 - (169*mono[G[{1}, x]*G[{1, 1}, y]])/216 + 
     (169*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/432 + 
     (169*mono[G[{y}, x]*G[{1, 1}, y]])/432 + 
     (5*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/18 + 
     (5*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]])/9 + 
     (5*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/18 + 
     (5*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]])/9 + 
     (5*mono[Pi^2*G[{x^(-1), 1}, y]])/27 - 
     (5*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/18 + 
     (5*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/9 - 
     (5*mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]])/54 - 
     (10*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/27 - 
     (5*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 + 
     (10*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 + 
     (5*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 - 
     (10*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]])/9 + 
     (5*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]])/9 - 
     (10*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]])/9 + 
     (169*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/864 - 
     (169*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/432 + 
     (169*mono[G[{1}, y]*G[{y, 0}, x]])/864 - 
     (169*mono[G[{1}, y]*G[{y, 1}, x]])/432 + 
     (5*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/18 - 
     (5*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/9 - 
     (5*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/9 + 
     (5*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]])/9 + 
     (10*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/9 - 
     (10*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]])/9 + 
     (44975*mono[G[{0, 0, 1}, y]])/41472 - (113*mono[G[{0, 1, 0}, x]])/756 + 
     (5*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]])/9 + 
     (113*mono[G[{0, 1, 1}, x]])/378 - 
     (10*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]])/9 - 
     (25343*mono[G[{0, 1, 1}, y]])/20736 - (967*mono[G[{1, 0, 0}, x]])/6048 + 
     (5*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]])/9 + 
     (967*mono[G[{1, 0, 1}, x]])/3024 - 
     (10*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]])/9 - 
     (17329*mono[G[{1, 0, 1}, y]])/41472 + (169*mono[G[{1, 1, 0}, x]])/432 + 
     (5*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/18 - 
     (10*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]])/9 - 
     (169*mono[G[{1, 1, 1}, x]])/216 - 
     (5*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]])/9 + 
     (20*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]])/9 + 
     (5*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]])/18 - 
     (5*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]])/9 + 
     (5*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/18 - 
     (5*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/9 - 
     (5*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/9 + 
     (10*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]])/9 - 
     (5*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/9 + 
     (10*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]])/9 + 
     (169*mono[G[{y^(-1), 0, 0}, x]])/864 - (169*mono[G[{y^(-1), 0, 1}, x]])/
      432 - (169*mono[G[{y^(-1), 1, 0}, x]])/864 + 
     (169*mono[G[{y^(-1), 1, 1}, x]])/432 - (169*mono[G[{y, 1, 0}, x]])/864 + 
     (169*mono[G[{y, 1, 1}, x]])/432 - (5*mono[G[{-1, -1, 0, 0}, x]])/9 + 
     (10*mono[G[{-1, -1, 0, 1}, x]])/9 + (5*mono[G[{-1, 0, 0, 0}, x]])/9 - 
     (10*mono[G[{-1, 0, 0, 1}, x]])/9 - (5*mono[G[{-1, 0, 1, 0}, x]])/18 + 
     (5*mono[G[{-1, 0, 1, 1}, x]])/9 - (5*mono[G[{-1, 1, 0, 0}, x]])/18 + 
     (5*mono[G[{-1, 1, 0, 1}, x]])/9 - (5*mono[G[{1, -1, 0, 0}, x]])/18 + 
     (5*mono[G[{1, -1, 0, 1}, x]])/9 - (5*mono[G[{1, 0, 1, 0}, x]])/6 + 
     (5*mono[G[{1, 0, 1, 1}, x]])/3 - (5*mono[G[{1, 1, 0, 0}, x]])/9 + 
     (10*mono[G[{1, 1, 0, 1}, x]])/9 + (5*mono[G[{1, 1, 1, 0}, x]])/6 - 
     (5*mono[G[{1, 1, 1, 1}, x]])/3 + 
     (5*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]])/9 - 
     (10*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]])/9 + 
     (5*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]])/9 - 
     (10*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]])/9 + 
     (5*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]])/9 - 
     (10*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]])/9 - 
     (10*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]])/9 + 
     (20*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]])/9 + 
     (5*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]])/9 - 
     (10*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]])/9 + 
     (5*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]])/9 - 
     (10*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]])/9 + 
     (5*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]])/9 - 
     (10*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]])/9 - 
     (10*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]])/9 + 
     (20*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]])/9 - 
     (5*mono[G[{x^(-1), 0, 0, 1}, y]])/9 + (5*mono[G[{x^(-1), 0, 1, 1}, y]])/
      9 + (5*mono[G[{x^(-1), 1, 0, 1}, y]])/6 - 
     (5*mono[G[{x^(-1), x, 0, 1}, y]])/18 + (5*mono[G[{x^(-1), x, 1, 1}, y]])/
      9 - (5*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]])/9 + 
     (5*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]])/9 - 
     (10*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]])/9 + 
     (5*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]])/9 - 
     (10*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]])/9 - 
     (377*mono[Zeta[3]])/756 - (5*mono[G[{-1}, x]*Zeta[3]])/9 - 
     (5*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]])/9 - 
     (5*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]])/9 + 
     (5*mono[G[{x^(-1)}, y]*Zeta[3]])/9 - 
     (5*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]])/9, (2393*mono[Pi^2])/4032 - 
     (11*mono[Pi^2*G[{0}, x]])/168 - (137*mono[Pi^2*G[{1}, x]])/168 + 
     (341*mono[Pi^2*G[{1}, y]])/1792 - mono[G[{0}, x]*G[{1}, y]]/4 + 
     mono[G[{1}, x]*G[{1}, y]]/2 + mono[Pi^2*G[{y^(-1)}, x]]/12 + 
     (15*mono[G[{1}, y]*G[{0, 0}, x]])/56 - (15*mono[G[{1}, y]*G[{0, 1}, x]])/
      28 + mono[G[{1}, x]*G[{0, 1}, y]]/4 - mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/
      8 - mono[G[{y}, x]*G[{0, 1}, y]]/8 + mono[G[{1, 0}, x]]/4 - 
     mono[G[{1}, y]*G[{1, 0}, x]]/4 - mono[G[{1, 1}, x]]/2 + 
     mono[G[{1}, y]*G[{1, 1}, x]]/2 - mono[G[{1}, x]*G[{1, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/4 + mono[G[{y}, x]*G[{1, 1}, y]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/8 - mono[G[{1}, y]*G[{y^(-1), 1}, x]]/
      4 + mono[G[{1}, y]*G[{y, 0}, x]]/8 - mono[G[{1}, y]*G[{y, 1}, x]]/4 + 
     (23*mono[G[{0, 0, 1}, y]])/384 - (85*mono[G[{0, 1, 0}, x]])/56 + 
     (85*mono[G[{0, 1, 1}, x]])/28 + (25*mono[G[{0, 1, 1}, y]])/192 - 
     (11*mono[G[{1, 0, 0}, x]])/28 + (11*mono[G[{1, 0, 1}, x]])/14 - 
     (73*mono[G[{1, 0, 1}, y]])/384 + mono[G[{1, 1, 0}, x]]/4 - 
     mono[G[{1, 1, 1}, x]]/2 + mono[G[{y^(-1), 0, 0}, x]]/8 - 
     mono[G[{y^(-1), 0, 1}, x]]/4 - mono[G[{y^(-1), 1, 0}, x]]/8 + 
     mono[G[{y^(-1), 1, 1}, x]]/4 - mono[G[{y, 1, 0}, x]]/8 + 
     mono[G[{y, 1, 1}, x]]/4 - (55*mono[Zeta[3]])/56, 
    (-7*mono[Pi^2])/54 - (5*mono[G[{0}, x]])/72 - mono[Pi^2*G[{0}, x]]/72 + 
     (5*mono[G[{1}, x]])/36 - mono[Pi^2*G[{1}, x]]/36 - 
     (5*mono[G[{1}, y]])/72 + (5*mono[Pi^2*G[{1}, y]])/72 + 
     mono[Pi^2*G[{y^(-1)}, x]]/18 + mono[G[{0}, x]*G[{0, 1}, y]]/12 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/12 - mono[G[{y}, x]*G[{0, 1}, y]]/12 - 
     mono[G[{1}, y]*G[{1, 0}, x]]/6 + mono[G[{1}, y]*G[{1, 1}, x]]/3 - 
     mono[G[{1}, x]*G[{1, 1}, y]]/3 + mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/6 + 
     mono[G[{y}, x]*G[{1, 1}, y]]/6 + mono[G[{1}, y]*G[{y^(-1), 0}, x]]/12 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]]/6 + mono[G[{1}, y]*G[{y, 0}, x]]/12 - 
     mono[G[{1}, y]*G[{y, 1}, x]]/6 - (7*mono[G[{0, 0, 1}, y]])/36 + 
     (7*mono[G[{0, 1, 1}, y]])/18 - mono[G[{1, 0, 0}, x]]/12 + 
     mono[G[{1, 0, 1}, x]]/6 - mono[G[{1, 0, 1}, y]]/36 + 
     mono[G[{1, 1, 0}, x]]/6 - mono[G[{1, 1, 1}, x]]/3 + 
     mono[G[{y^(-1), 0, 0}, x]]/12 - mono[G[{y^(-1), 0, 1}, x]]/6 - 
     mono[G[{y^(-1), 1, 0}, x]]/12 + mono[G[{y^(-1), 1, 1}, x]]/6 - 
     mono[G[{y, 1, 0}, x]]/12 + mono[G[{y, 1, 1}, x]]/6 + mono[Zeta[3]]/12, 
    mono[Pi^2]/576 + mono[Pi^2*G[{0}, x]]/48 + mono[Pi^2*G[{1}, x]]/24 - 
     (3*mono[Pi^2*G[{1}, y]])/256 + mono[G[{0}, x]*G[{1}, y]]/4 - 
     mono[G[{1}, x]*G[{1}, y]]/2 - mono[Pi^2*G[{y^(-1)}, x]]/12 - 
     mono[G[{1}, x]*G[{0, 1}, y]]/4 + mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/8 + 
     mono[G[{y}, x]*G[{0, 1}, y]]/8 - mono[G[{1, 0}, x]]/4 + 
     mono[G[{1}, y]*G[{1, 0}, x]]/4 + mono[G[{1, 1}, x]]/2 - 
     mono[G[{1}, y]*G[{1, 1}, x]]/2 + mono[G[{1}, x]*G[{1, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]]/4 - mono[G[{y}, x]*G[{1, 1}, y]]/4 - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/8 + mono[G[{1}, y]*G[{y^(-1), 1}, x]]/
      4 - mono[G[{1}, y]*G[{y, 0}, x]]/8 + mono[G[{1}, y]*G[{y, 1}, x]]/4 - 
     (23*mono[G[{0, 0, 1}, y]])/384 - (25*mono[G[{0, 1, 1}, y]])/192 + 
     mono[G[{1, 0, 0}, x]]/8 - mono[G[{1, 0, 1}, x]]/4 + 
     (73*mono[G[{1, 0, 1}, y]])/384 - mono[G[{1, 1, 0}, x]]/4 + 
     mono[G[{1, 1, 1}, x]]/2 - mono[G[{y^(-1), 0, 0}, x]]/8 + 
     mono[G[{y^(-1), 0, 1}, x]]/4 + mono[G[{y^(-1), 1, 0}, x]]/8 - 
     mono[G[{y^(-1), 1, 1}, x]]/4 + mono[G[{y, 1, 0}, x]]/8 - 
     mono[G[{y, 1, 1}, x]]/4, (394*mono[Pi^2])/135 - (8*mono[G[{0}, x]])/9 + 
     (37*mono[Pi^2*G[{0}, x]])/45 + (16*mono[G[{1}, x]])/9 + 
     (74*mono[Pi^2*G[{1}, x]])/45 - (8*mono[G[{1}, y]])/9 - 
     (139*mono[Pi^2*G[{1}, y]])/90 + 4*mono[G[{0}, x]*G[{1}, y]] - 
     8*mono[G[{1}, x]*G[{1}, y]] - (148*mono[Pi^2*G[{y^(-1)}, x]])/45 - 
     (74*mono[G[{0}, x]*G[{0, 1}, y]])/15 + 
     (74*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/15 + 
     (74*mono[G[{y}, x]*G[{0, 1}, y]])/15 - 4*mono[G[{1, 0}, x]] + 
     (148*mono[G[{1}, y]*G[{1, 0}, x]])/15 + 8*mono[G[{1, 1}, x]] - 
     (296*mono[G[{1}, y]*G[{1, 1}, x]])/15 + 
     (296*mono[G[{1}, x]*G[{1, 1}, y]])/15 - 
     (148*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/15 - 
     (148*mono[G[{y}, x]*G[{1, 1}, y]])/15 - 
     (74*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/15 + 
     (148*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/15 - 
     (74*mono[G[{1}, y]*G[{y, 0}, x]])/15 + 
     (148*mono[G[{1}, y]*G[{y, 1}, x]])/15 + (287*mono[G[{0, 0, 1}, y]])/45 - 
     (574*mono[G[{0, 1, 1}, y]])/45 + (74*mono[G[{1, 0, 0}, x]])/15 - 
     (148*mono[G[{1, 0, 1}, x]])/15 - (157*mono[G[{1, 0, 1}, y]])/45 - 
     (148*mono[G[{1, 1, 0}, x]])/15 + (296*mono[G[{1, 1, 1}, x]])/15 - 
     (74*mono[G[{y^(-1), 0, 0}, x]])/15 + (148*mono[G[{y^(-1), 0, 1}, x]])/
      15 + (74*mono[G[{y^(-1), 1, 0}, x]])/15 - 
     (148*mono[G[{y^(-1), 1, 1}, x]])/15 + (74*mono[G[{y, 1, 0}, x]])/15 - 
     (148*mono[G[{y, 1, 1}, x]])/15 - (74*mono[Zeta[3]])/15, 
    (50*mono[Pi^2])/21 - (5*mono[Pi^2*G[{0}, x]])/28 - 
     (65*mono[Pi^2*G[{1}, x]])/21 + (5*mono[Pi^2*G[{1}, y]])/7 + 
     (15*mono[G[{1}, y]*G[{0, 0}, x]])/14 - (15*mono[G[{1}, y]*G[{0, 1}, x]])/
      7 - (85*mono[G[{0, 1, 0}, x]])/14 + (85*mono[G[{0, 1, 1}, x]])/7 - 
     (15*mono[G[{1, 0, 0}, x]])/14 + (15*mono[G[{1, 0, 1}, x]])/7 - 
     (55*mono[Zeta[3]])/14, (9925658266579*mono[Pi^2])/286320484800 - 
     (637867*mono[G[{0}, x]])/36612 + (182231520379*mono[Pi^2*G[{0}, x]])/
      23860040400 + (637867*mono[G[{1}, x]])/18306 + 
     (167719342003*mono[Pi^2*G[{1}, x]])/11930020200 - 
     (3115*mono[G[{1}, y]])/162 - (8876420597771*mono[Pi^2*G[{1}, y]])/
      381760646400 + (4265876813*mono[G[{0}, x]*G[{1}, y]])/94682700 - 
     (4265876813*mono[G[{1}, x]*G[{1}, y]])/47341350 - 
     (25018724593*mono[Pi^2*G[{y^(-1)}, x]])/852144300 - 
     (9492708*mono[G[{1}, y]*G[{0, 0}, x]])/18410525 + 
     (18985416*mono[G[{1}, y]*G[{0, 1}, x]])/18410525 - 
     (8149235893*mono[G[{0}, x]*G[{0, 1}, y]])/142024050 + 
     (280674777*mono[G[{1}, x]*G[{0, 1}, y]])/10520300 + 
     (25018724593*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/568096200 + 
     (25018724593*mono[G[{y}, x]*G[{0, 1}, y]])/568096200 - 
     (3658957913*mono[G[{1, 0}, x]])/94682700 + 
     (25018724593*mono[G[{1}, y]*G[{1, 0}, x]])/284048100 + 
     (3658957913*mono[G[{1, 1}, x]])/47341350 - 
     (25018724593*mono[G[{1}, y]*G[{1, 1}, x]])/142024050 + 
     (25018724593*mono[G[{1}, x]*G[{1, 1}, y]])/142024050 - 
     (25018724593*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/284048100 - 
     (25018724593*mono[G[{y}, x]*G[{1, 1}, y]])/284048100 - 
     (25018724593*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/568096200 + 
     (25018724593*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/284048100 - 
     (25018724593*mono[G[{1}, y]*G[{y, 0}, x]])/568096200 + 
     (25018724593*mono[G[{1}, y]*G[{y, 1}, x]])/284048100 + 
     (2569547276029*mono[G[{0, 0, 1}, y]])/27268617600 - 
     (39411952*mono[G[{0, 1, 0}, x]])/18410525 + 
     (78823904*mono[G[{0, 1, 1}, x]])/18410525 - 
     (2205792765037*mono[G[{0, 1, 1}, y]])/13634308800 + 
     (177181497079*mono[G[{1, 0, 0}, x]])/3976673400 - 
     (177181497079*mono[G[{1, 0, 1}, x]])/1988336700 - 
     (1252639597667*mono[G[{1, 0, 1}, y]])/27268617600 - 
     (25018724593*mono[G[{1, 1, 0}, x]])/284048100 + 
     (25018724593*mono[G[{1, 1, 1}, x]])/142024050 - 
     (25018724593*mono[G[{y^(-1), 0, 0}, x]])/568096200 + 
     (25018724593*mono[G[{y^(-1), 0, 1}, x]])/284048100 + 
     (25018724593*mono[G[{y^(-1), 1, 0}, x]])/568096200 - 
     (25018724593*mono[G[{y^(-1), 1, 1}, x]])/284048100 + 
     (25018724593*mono[G[{y, 1, 0}, x]])/568096200 - 
     (25018724593*mono[G[{y, 1, 1}, x]])/284048100 - 
     (30730307474*mono[Zeta[3]])/497084175, mono[1] + (171*mono[Pi^2])/502 + 
     (339*mono[G[{0}, x]])/1004 + (31*mono[Pi^2*G[{0}, x]])/1004 - 
     (339*mono[G[{1}, x]])/502 + (31*mono[Pi^2*G[{1}, x]])/502 - 
     (1619*mono[Pi^2*G[{1}, y]])/8032 + (237*mono[G[{0}, x]*G[{1}, y]])/
      1004 - (237*mono[G[{1}, x]*G[{1}, y]])/502 - 
     (31*mono[Pi^2*G[{y^(-1)}, x]])/251 - (93*mono[G[{0}, x]*G[{0, 1}, y]])/
      502 + (93*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/502 + 
     (93*mono[G[{y}, x]*G[{0, 1}, y]])/502 - (93*mono[G[{1, 0}, x]])/502 + 
     (93*mono[G[{1}, y]*G[{1, 0}, x]])/251 + (93*mono[G[{1, 1}, x]])/251 - 
     (186*mono[G[{1}, y]*G[{1, 1}, x]])/251 + 
     (186*mono[G[{1}, x]*G[{1, 1}, y]])/251 - 
     (93*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/251 - 
     (93*mono[G[{y}, x]*G[{1, 1}, y]])/251 - 
     (93*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/502 + 
     (93*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/251 - 
     (93*mono[G[{1}, y]*G[{y, 0}, x]])/502 + 
     (93*mono[G[{1}, y]*G[{y, 1}, x]])/251 + (2115*mono[G[{0, 0, 1}, y]])/
      4016 - (2115*mono[G[{0, 1, 1}, y]])/2008 + (93*mono[G[{1, 0, 0}, x]])/
      502 - (93*mono[G[{1, 0, 1}, x]])/251 + (627*mono[G[{1, 0, 1}, y]])/
      4016 - (93*mono[G[{1, 1, 0}, x]])/251 + (186*mono[G[{1, 1, 1}, x]])/
      251 - (93*mono[G[{y^(-1), 0, 0}, x]])/502 + 
     (93*mono[G[{y^(-1), 0, 1}, x]])/251 + (93*mono[G[{y^(-1), 1, 0}, x]])/
      502 - (93*mono[G[{y^(-1), 1, 1}, x]])/251 + (93*mono[G[{y, 1, 0}, x]])/
      502 - (93*mono[G[{y, 1, 1}, x]])/251 - (48*mono[Log[mt2]])/251 + 
     (18*mono[G[{0}, x]*Log[mt2]])/251 - (36*mono[G[{1}, x]*Log[mt2]])/251 - 
     (36*mono[G[{1}, y]*Log[mt2]])/251 - (18*mono[Log[mt2]^2])/251 - 
     (93*mono[Zeta[3]])/502, (4*mono[Pi^4])/45 + mono[Pi^2*G[{0, 0}, x]]/3 + 
     (2*mono[Pi^2*G[{0, 1}, x]])/3 + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]], (-3*mono[Pi^4])/40 - 
     mono[Pi^2*G[{0, 1}, y]]/2 + mono[G[{0, 0, 0, 1}, y]] - 
     2*mono[G[{0, 0, 1, 1}, y]] + mono[G[{0, 1, 0, 1}, y]], 
    (-2*mono[Pi^2])/3 + mono[Pi^2*G[{0}, x]]/3 + (2*mono[Pi^2*G[{1}, x]])/3 + 
     mono[G[{0, 0, 0}, x]] - 2*mono[G[{0, 0, 1}, x]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    (481025*mono[Pi^2])/18144 - (39*mono[Pi^4])/20 + (65*mono[G[{0}, x]])/6 + 
     (1493*mono[Pi^2*G[{0}, x]])/504 - (2*mono[Pi^2*G[{-1}, x]*G[{0}, x]])/
      3 - (65*mono[G[{1}, x]])/3 - (4987*mono[Pi^2*G[{1}, x]])/126 + 
     (4*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/3 + mono[Pi^2*G[{0}, x]*G[{1}, x]]/
      6 - mono[Pi^2*G[{1}, x]^2]/3 + (65*mono[G[{1}, y]])/6 + 
     (400807*mono[Pi^2*G[{1}, y]])/24192 + 
     (8*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/3 + (205*mono[G[{0}, x]*G[{1}, y]])/
      9 + 12*mono[Pi^2*G[{0}, x]*G[{1}, y]] - (410*mono[G[{1}, x]*G[{1}, y]])/
      9 + (26*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 + (5*mono[Pi^2*G[{1}, y]^2])/
      3 + (10*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     (43*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/6 - 
     (73*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/6 - 
     2*mono[Pi^2*G[{-1}, x]*G[{x}, y]] - (13*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      2 - (233*mono[Pi^2*G[{y^(-1)}, x]])/18 + 
     (2*mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]])/3 + 
     (19*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/6 - 
     (9*mono[Pi^2*G[{1}, y]*G[{y}, x]])/2 - (32*mono[Pi^2*G[{-1, -1}, x]])/
      3 + (26*mono[Pi^2*G[{-1, 0}, x]])/3 - (28*mono[Pi^2*G[{-1, 1}, x]])/3 + 
     4*mono[Pi^2*G[{-1, y^(-1)}, x]] + (92*mono[Pi^2*G[{0, -1}, x]])/3 - 
     (47*mono[G[{1}, y]*G[{0, 0}, x]])/14 + (5*mono[Pi^2*G[{0, 1}, x]])/3 + 
     (47*mono[G[{1}, y]*G[{0, 1}, x]])/7 - (35*mono[Pi^2*G[{0, 1}, y]])/6 + 
     (251*mono[G[{0}, x]*G[{0, 1}, y]])/12 + mono[G[{0}, x]^2*G[{0, 1}, y]] - 
     (242*mono[G[{1}, x]*G[{0, 1}, y]])/3 - 
     2*mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]] + 
     (233*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/12 - 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     (233*mono[G[{y}, x]*G[{0, 1}, y]])/12 - 
     mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]] - 
     6*mono[G[{-1, 0}, x]*G[{0, 1}, y]] - 
     6*mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] + 
     6*mono[G[{-1, y}, x]*G[{0, 1}, y]] + (2*mono[Pi^2*G[{0, x^(-1)}, y]])/
      3 + mono[G[{0, 0}, x]*G[{0, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{0, x^(-1)}, y]] - 
     (74*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     37*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - (28*mono[Pi^2*G[{1, -1}, x]])/
      3 - (205*mono[G[{1, 0}, x]])/9 - (25*mono[Pi^2*G[{1, 0}, x]])/6 + 
     (233*mono[G[{1}, y]*G[{1, 0}, x]])/6 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{1}, y]^2*G[{1, 0}, x]] + 19*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     mono[G[{0, x^(-1)}, y]*G[{1, 0}, x]] - mono[G[{0, x}, y]*G[{1, 0}, x]] + 
     (410*mono[G[{1, 1}, x]])/9 - (64*mono[Pi^2*G[{1, 1}, x]])/3 - 
     (233*mono[G[{1}, y]*G[{1, 1}, x]])/3 + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     8*mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     8*mono[G[{1}, y]^2*G[{1, 1}, x]] + 
     2*mono[G[{0, x^(-1)}, y]*G[{1, 1}, x]] + 
     2*mono[G[{0, x}, y]*G[{1, 1}, x]] - (20*mono[Pi^2*G[{1, 1}, y]])/3 - 
     (10*mono[G[{0}, x]*G[{1, 1}, y]])/3 - 2*mono[G[{0}, x]^2*G[{1, 1}, y]] + 
     (253*mono[G[{1}, x]*G[{1, 1}, y]])/3 + 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]] + 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]] - 
     (233*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/6 + 
     2*mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     (233*mono[G[{y}, x]*G[{1, 1}, y]])/6 + 
     2*mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]] + 
     12*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] - 
     12*mono[G[{-1, y}, x]*G[{1, 1}, y]] + 
     10*mono[G[{0, 0}, x]*G[{1, 1}, y]] + 
     54*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     74*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     116*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     17*mono[G[{1, 0}, x]*G[{1, x}, y]] + 
     34*mono[G[{1, 1}, x]*G[{1, x}, y]] + (86*mono[Pi^2*G[{1, y^(-1)}, x]])/
      3 - 43*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     86*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     19*mono[G[{0, 1}, y]*G[{1, y}, x]] + 
     38*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     (25*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]])/2 - 
     25*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     (25*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]])/2 - 
     25*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     (25*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/2 + 
     25*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     (25*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/2 + 
     25*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (29*mono[Pi^2*G[{x^(-1), 1}, y]])/6 - 
     2*mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - 
     4*mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] + 
     2*mono[Pi^2*G[{x^(-1), x^(-1)}, y]] + 
     3*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     6*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     3*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     6*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     5*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] + 
     10*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (9*mono[Pi^2*G[{x, 1}, y]])/
      2 - 2*mono[G[{0, 0}, x]*G[{x, 1}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x, 1}, y]] - 4*mono[G[{1, 0}, x]*G[{x, 1}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x, 1}, y]] + 2*mono[Pi^2*G[{x, x^(-1)}, y]] + 
     3*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     6*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     3*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     6*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     3*mono[G[{1, 0}, x]*G[{x, x}, y]] - 6*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     2*mono[Pi^2*G[{y^(-1), -1}, x]] - (3*mono[Pi^2*G[{y^(-1), 0}, x]])/2 - 
     (233*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/12 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]^2*G[{y^(-1), 0}, x]] + 
     3*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] + 
     6*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     (11*mono[Pi^2*G[{y^(-1), 1}, x]])/2 + 
     (233*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/6 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     4*mono[G[{1}, y]^2*G[{y^(-1), 1}, x]] - 
     12*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     2*mono[Pi^2*G[{y^(-1), y^(-1)}, x]] + 
     3*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     6*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     3*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] + 
     6*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + 2*mono[Pi^2*G[{y, -1}, x]] - 
     (233*mono[G[{1}, y]*G[{y, 0}, x]])/12 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     2*mono[G[{1}, y]^2*G[{y, 0}, x]] + 3*mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     18*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (13*mono[Pi^2*G[{y, 1}, x]])/2 + 
     (233*mono[G[{1}, y]*G[{y, 1}, x]])/6 - 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     4*mono[G[{1}, y]^2*G[{y, 1}, x]] + 36*mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     2*mono[Pi^2*G[{y, y^(-1)}, x]] + 
     3*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] - 
     6*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     3*mono[G[{0, 1}, y]*G[{y, y}, x]] + 6*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{0}, x]*G[{-1, 0, 0}, x]] + 2*mono[G[{1}, x]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{1}, y]*G[{-1, 0, 0}, x]] + 
     5*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     3*mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{0}, x]*G[{-1, 0, 1}, x]] - 
     4*mono[G[{1}, x]*G[{-1, 0, 1}, x]] - 
     8*mono[G[{1}, y]*G[{-1, 0, 1}, x]] - 
     10*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     6*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     6*mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] - 
     12*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] - 
     6*mono[G[{1}, y]*G[{-1, y, 0}, x]] + 
     12*mono[G[{1}, y]*G[{-1, y, 1}, x]] + 
     24*mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     20*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     48*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     40*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - (149953*mono[G[{0, 0, 1}, y]])/
      1728 + 6*mono[G[{-1}, x]*G[{0, 0, 1}, y]] - 
     13*mono[G[{1}, x]*G[{0, 0, 1}, y]] + 4*mono[G[{1}, y]*G[{0, 0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     6*mono[G[{y}, x]*G[{0, 0, 1}, y]] - (13291*mono[G[{0, 1, 0}, x]])/84 + 
     18*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{x}, y]*G[{0, 1, 0}, x]] + (13291*mono[G[{0, 1, 1}, x]])/42 - 
     36*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     8*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     8*mono[G[{x}, y]*G[{0, 1, 1}, x]] + (83137*mono[G[{0, 1, 1}, y]])/864 - 
     12*mono[G[{-1}, x]*G[{0, 1, 1}, y]] - 
     18*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 
     38*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 8*mono[G[{1}, y]*G[{0, 1, 1}, y]] - 
     12*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     24*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{0, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{0, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{0, x, 1}, y]] - 2*mono[G[{1}, x]*G[{0, x, 1}, y]] - 
     37*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     74*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + (1913*mono[G[{1, 0, 0}, x]])/
      84 - mono[G[{0}, x]*G[{1, 0, 0}, x]] + 
     2*mono[G[{1}, x]*G[{1, 0, 0}, x]] - mono[G[{1}, y]*G[{1, 0, 0}, x]] - 
     9*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     mono[G[{x}, y]*G[{1, 0, 0}, x]] - (1913*mono[G[{1, 0, 1}, x]])/42 + 
     2*mono[G[{0}, x]*G[{1, 0, 1}, x]] - 4*mono[G[{1}, x]*G[{1, 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     18*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     2*mono[G[{x}, y]*G[{1, 0, 1}, x]] + (58847*mono[G[{1, 0, 1}, y]])/1728 - 
     37*mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     62*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 8*mono[G[{1}, y]*G[{1, 0, 1}, y]] - 
     12*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     12*mono[G[{y}, x]*G[{1, 0, 1}, y]] - (71*mono[G[{1, 1, 0}, x]])/2 + 
     4*mono[G[{0}, x]*G[{1, 1, 0}, x]] - 8*mono[G[{1}, x]*G[{1, 1, 0}, x]] - 
     56*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     20*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     12*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 71*mono[G[{1, 1, 1}, x]] - 
     8*mono[G[{0}, x]*G[{1, 1, 1}, x]] + 16*mono[G[{1}, x]*G[{1, 1, 1}, x]] + 
     112*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     40*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     24*mono[G[{x}, y]*G[{1, 1, 1}, x]] - (40*mono[G[{1, 1, 1}, y]])/3 - 
     8*mono[G[{0}, x]*G[{1, 1, 1}, y]] + 40*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 
     16*mono[G[{1}, y]*G[{1, 1, 1}, y]] + 
     36*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     60*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     17*mono[G[{0}, x]*G[{1, x, 1}, y]] - 
     34*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     43*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     86*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     19*mono[G[{1}, y]*G[{1, y, 0}, x]] - 
     38*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     15*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] - 
     30*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     4*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     8*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     3*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     6*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] + 
     5*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] - 
     10*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     20*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 
     40*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     3*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     6*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     3*mono[G[{0}, x]*G[{x, x, 1}, y]] + 6*mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     (233*mono[G[{y^(-1), 0, 0}, x]])/12 + 
     mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] + 
     (233*mono[G[{y^(-1), 0, 1}, x]])/6 - 
     2*mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]] + 
     4*mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     (233*mono[G[{y^(-1), 1, 0}, x]])/12 - 
     mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]] + 
     8*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] - 
     (233*mono[G[{y^(-1), 1, 1}, x]])/6 + 
     2*mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]] - 
     16*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     3*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] + 
     6*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     3*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] - 
     6*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + (233*mono[G[{y, 1, 0}, x]])/
      12 - mono[G[{0}, x]*G[{y, 1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{y, 1, 0}, x]] + 8*mono[G[{1}, y]*G[{y, 1, 0}, x]] - 
     (233*mono[G[{y, 1, 1}, x]])/6 + 2*mono[G[{0}, x]*G[{y, 1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{y, 1, 1}, x]] - 16*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     3*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] + 
     6*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     3*mono[G[{1}, y]*G[{y, y, 0}, x]] - 6*mono[G[{1}, y]*G[{y, y, 1}, x]] - 
     16*mono[G[{-1, -1, 0, 0}, x]] + 32*mono[G[{-1, -1, 0, 1}, x]] + 
     29*mono[G[{-1, 0, 0, 0}, x]] - 58*mono[G[{-1, 0, 0, 1}, x]] - 
     34*mono[G[{-1, 0, 1, 0}, x]] + 68*mono[G[{-1, 0, 1, 1}, x]] - 
     14*mono[G[{-1, 1, 0, 0}, x]] + 28*mono[G[{-1, 1, 0, 1}, x]] + 
     6*mono[G[{-1, y^(-1), 0, 0}, x]] - 12*mono[G[{-1, y^(-1), 0, 1}, x]] - 
     6*mono[G[{-1, y^(-1), 1, 0}, x]] + 12*mono[G[{-1, y^(-1), 1, 1}, x]] + 
     6*mono[G[{-1, y, 1, 0}, x]] - 12*mono[G[{-1, y, 1, 1}, x]] + 
     46*mono[G[{0, -1, 0, 0}, x]] - 92*mono[G[{0, -1, 0, 1}, x]] - 
     18*mono[G[{0, 0, 1, 0}, x]] + 36*mono[G[{0, 0, 1, 1}, x]] + 
     10*mono[G[{0, 0, 1, 1}, y]] + 24*mono[G[{0, 1, 0, 0}, x]] - 
     48*mono[G[{0, 1, 0, 1}, x]] + 6*mono[G[{0, 1, 0, 1}, y]] - 
     64*mono[G[{0, 1, 1, 0}, x]] + 128*mono[G[{0, 1, 1, 1}, x]] - 
     40*mono[G[{0, 1, 1, 1}, y]] - mono[G[{0, x^(-1), 0, 1}, y]] + 
     2*mono[G[{0, x^(-1), 1, 1}, y]] - mono[G[{0, x, 0, 1}, y]] + 
     2*mono[G[{0, x, 1, 1}, y]] - 37*mono[G[{0, y^(-1), 0, 0}, x]] + 
     74*mono[G[{0, y^(-1), 0, 1}, x]] + 37*mono[G[{0, y^(-1), 1, 0}, x]] - 
     74*mono[G[{0, y^(-1), 1, 1}, x]] - 14*mono[G[{1, -1, 0, 0}, x]] + 
     28*mono[G[{1, -1, 0, 1}, x]] + 5*mono[G[{1, 0, 0, 0}, x]] - 
     10*mono[G[{1, 0, 0, 1}, x]] + 33*mono[G[{1, 0, 0, 1}, y]] - 
     35*mono[G[{1, 0, 1, 0}, x]] + 70*mono[G[{1, 0, 1, 1}, x]] - 
     50*mono[G[{1, 0, 1, 1}, y]] - 42*mono[G[{1, 1, 0, 0}, x]] + 
     84*mono[G[{1, 1, 0, 1}, x]] + 80*mono[G[{1, 1, 1, 0}, x]] - 
     160*mono[G[{1, 1, 1, 1}, x]] - 80*mono[G[{1, 1, 1, 1}, y]] - 
     mono[G[{1, x^(-1), 0, 1}, y]] + 2*mono[G[{1, x^(-1), 1, 1}, y]] - 
     17*mono[G[{1, x, 0, 1}, y]] + 34*mono[G[{1, x, 1, 1}, y]] + 
     43*mono[G[{1, y^(-1), 0, 0}, x]] - 86*mono[G[{1, y^(-1), 0, 1}, x]] - 
     43*mono[G[{1, y^(-1), 1, 0}, x]] + 86*mono[G[{1, y^(-1), 1, 1}, x]] - 
     19*mono[G[{1, y, 1, 0}, x]] + 38*mono[G[{1, y, 1, 1}, x]] - 
     25*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     50*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     25*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     50*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     25*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     50*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     50*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     100*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     25*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     50*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     25*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     50*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     25*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     50*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     50*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     100*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     25*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     50*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     25*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     50*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     25*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     50*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     50*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     100*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     25*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     50*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     25*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     50*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     25*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     50*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     50*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     100*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     39*mono[G[{x^(-1), 0, 0, 1}, y]] + 46*mono[G[{x^(-1), 0, 1, 1}, y]] + 
     46*mono[G[{x^(-1), 1, 0, 1}, y]] - 24*mono[G[{x^(-1), 1, 1, 1}, y]] - 
     3*mono[G[{x^(-1), x^(-1), 0, 1}, y]] + 
     6*mono[G[{x^(-1), x^(-1), 1, 1}, y]] - 5*mono[G[{x^(-1), x, 0, 1}, y]] + 
     10*mono[G[{x^(-1), x, 1, 1}, y]] + 3*mono[G[{x, 0, 0, 1}, y]] - 
     22*mono[G[{x, 0, 1, 1}, y]] - 14*mono[G[{x, 1, 0, 1}, y]] + 
     72*mono[G[{x, 1, 1, 1}, y]] - 3*mono[G[{x, x^(-1), 0, 1}, y]] + 
     6*mono[G[{x, x^(-1), 1, 1}, y]] + 3*mono[G[{x, x, 0, 1}, y]] - 
     6*mono[G[{x, x, 1, 1}, y]] + 3*mono[G[{y^(-1), -1, 0, 0}, x]] - 
     6*mono[G[{y^(-1), -1, 0, 1}, x]] - 9*mono[G[{y^(-1), 0, 0, 0}, x]] + 
     18*mono[G[{y^(-1), 0, 0, 1}, x]] + 12*mono[G[{y^(-1), 0, 1, 0}, x]] - 
     24*mono[G[{y^(-1), 0, 1, 1}, x]] + 15*mono[G[{y^(-1), 1, 0, 0}, x]] - 
     30*mono[G[{y^(-1), 1, 0, 1}, x]] - 18*mono[G[{y^(-1), 1, 1, 0}, x]] + 
     36*mono[G[{y^(-1), 1, 1, 1}, x]] - 
     3*mono[G[{y^(-1), y^(-1), 0, 0}, x]] + 
     6*mono[G[{y^(-1), y^(-1), 0, 1}, x]] + 
     3*mono[G[{y^(-1), y^(-1), 1, 0}, x]] - 
     6*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - 3*mono[G[{y^(-1), y, 1, 0}, x]] + 
     6*mono[G[{y^(-1), y, 1, 1}, x]] + 3*mono[G[{y, -1, 0, 0}, x]] - 
     6*mono[G[{y, -1, 0, 1}, x]] + 3*mono[G[{y, 1, 0, 0}, x]] - 
     6*mono[G[{y, 1, 0, 1}, x]] + 6*mono[G[{y, 1, 1, 0}, x]] - 
     12*mono[G[{y, 1, 1, 1}, x]] - 3*mono[G[{y, y^(-1), 0, 0}, x]] + 
     6*mono[G[{y, y^(-1), 0, 1}, x]] + 3*mono[G[{y, y^(-1), 1, 0}, x]] - 
     6*mono[G[{y, y^(-1), 1, 1}, x]] - 3*mono[G[{y, y, 1, 0}, x]] + 
     6*mono[G[{y, y, 1, 1}, x]] - (8*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/3 + 
     mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]] + 
     (16*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/3 - 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]] + 
     4*mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]] - 
     2*mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]] + 
     4*mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]] + (8*mono[G[{0, 1}, y]*Log[mt2]])/
      3 - mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]] + 
     (8*mono[G[{1, 0}, x]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]] - 
     (16*mono[G[{1, 1}, x]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]] - 
     (16*mono[G[{1, 1}, y]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]] - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2] + mono[G[{0, 1}, y]*Log[mt2]^2] + 
     mono[G[{1, 0}, x]*Log[mt2]^2] - 2*mono[G[{1, 1}, x]*Log[mt2]^2] - 
     2*mono[G[{1, 1}, y]*Log[mt2]^2] - (5839*mono[Zeta[3]])/42 - 
     24*mono[G[{-1}, x]*Zeta[3]] - 2*mono[G[{1}, x]*Zeta[3]] - 
     22*mono[G[{1}, y]*Zeta[3]] + 
     25*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     25*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     25*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     25*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] + 
     39*mono[G[{x^(-1)}, y]*Zeta[3]] - 15*mono[G[{y^(-1)}, x]*Zeta[3]], 
    (-19*mono[Pi^2])/18 - (7*mono[Pi^4])/30 + (19*mono[Pi^2*G[{0}, x]])/9 - 
     (4*mono[Pi^2*G[{-1}, x]*G[{0}, x]])/3 + mono[Pi^2*G[{0}, x]^2]/6 + 
     (19*mono[Pi^2*G[{1}, x]])/2 + (8*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/3 + 
     mono[Pi^2*G[{0}, x]*G[{1}, x]] - (8*mono[Pi^2*G[{1}, x]^2])/3 - 
     (56*mono[Pi^2*G[{1}, y]])/9 + (16*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/3 - 
     (4*mono[Pi^2*G[{0}, x]*G[{1}, y]])/3 + 
     (8*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 
     (8*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 - 
     (8*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 + (32*mono[Pi^2*G[{-1, -1}, x]])/
      3 + (4*mono[Pi^2*G[{-1, 0}, x]])/3 - (8*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     4*mono[Pi^2*G[{0, -1}, x]] - (5*mono[Pi^2*G[{0, 0}, x]])/3 - 
     (28*mono[G[{1}, y]*G[{0, 0}, x]])/3 - (13*mono[Pi^2*G[{0, 1}, x]])/3 + 
     (56*mono[G[{1}, y]*G[{0, 1}, x]])/3 - (8*mono[Pi^2*G[{1, -1}, x]])/3 - 
     mono[Pi^2*G[{1, 0}, x]]/3 + (16*mono[Pi^2*G[{1, 1}, x]])/3 + 
     (8*mono[Pi^2*G[{1, 1}, y]])/3 + 4*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 
     8*mono[G[{0, 1}, x]*G[{1, 1}, y]] - (8*mono[Pi^2*G[{1, x^(-1)}, y]])/3 - 
     4*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] + 
     8*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] - 
     8*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     4*mono[G[{1, 0}, x]*G[{1, x}, y]] + 8*mono[G[{1, 1}, x]*G[{1, x}, y]] - 
     2*mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] + 
     4*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     8*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (8*mono[Pi^2*G[{x, 1}, y]])/3 - 
     2*mono[G[{0, 0}, x]*G[{x, 1}, y]] + 4*mono[G[{0, 1}, x]*G[{x, 1}, y]] + 
     (8*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     4*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     8*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     4*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0}, x]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{1}, x]*G[{-1, 0, 0}, x]] + 
     8*mono[G[{1}, y]*G[{-1, 0, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     4*mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{0}, x]*G[{-1, 0, 1}, x]] - 
     8*mono[G[{1}, x]*G[{-1, 0, 1}, x]] - 
     16*mono[G[{1}, y]*G[{-1, 0, 1}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     8*mono[G[{x}, y]*G[{-1, 0, 1}, x]] - mono[G[{0}, x]*G[{0, 0, 0}, x]] + 
     2*mono[G[{1}, x]*G[{0, 0, 0}, x]] - 4*mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     2*mono[G[{0}, x]*G[{0, 0, 1}, x]] - 4*mono[G[{1}, x]*G[{0, 0, 1}, x]] + 
     8*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - (19*mono[G[{0, 1, 0}, x]])/2 + 
     2*mono[G[{0}, x]*G[{0, 1, 0}, x]] - 4*mono[G[{1}, x]*G[{0, 1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     4*mono[G[{x}, y]*G[{0, 1, 0}, x]] + 19*mono[G[{0, 1, 1}, x]] - 
     4*mono[G[{0}, x]*G[{0, 1, 1}, x]] + 8*mono[G[{1}, x]*G[{0, 1, 1}, x]] + 
     8*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     16*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     8*mono[G[{x}, y]*G[{0, 1, 1}, x]] + (38*mono[G[{1, 0, 0}, x]])/3 + 
     2*mono[G[{0}, x]*G[{1, 0, 0}, x]] - 4*mono[G[{1}, x]*G[{1, 0, 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     2*mono[G[{x}, y]*G[{1, 0, 0}, x]] - (76*mono[G[{1, 0, 1}, x]])/3 - 
     4*mono[G[{0}, x]*G[{1, 0, 1}, x]] + 8*mono[G[{1}, x]*G[{1, 0, 1}, x]] - 
     8*mono[G[{1}, y]*G[{1, 0, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     4*mono[G[{x}, y]*G[{1, 0, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] + 
     8*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     4*mono[G[{0}, x]*G[{1, x, 1}, y]] - 8*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] - 
     4*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     8*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 0, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     8*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + 16*mono[G[{-1, -1, 0, 0}, x]] - 
     32*mono[G[{-1, -1, 0, 1}, x]] + 10*mono[G[{-1, 0, 0, 0}, x]] - 
     20*mono[G[{-1, 0, 0, 1}, x]] - 32*mono[G[{-1, 0, 1, 0}, x]] + 
     64*mono[G[{-1, 0, 1, 1}, x]] - 4*mono[G[{-1, 1, 0, 0}, x]] + 
     8*mono[G[{-1, 1, 0, 1}, x]] - 6*mono[G[{0, -1, 0, 0}, x]] + 
     12*mono[G[{0, -1, 0, 1}, x]] - 14*mono[G[{0, 1, 0, 0}, x]] + 
     28*mono[G[{0, 1, 0, 1}, x]] + 24*mono[G[{0, 1, 1, 0}, x]] - 
     48*mono[G[{0, 1, 1, 1}, x]] - 4*mono[G[{1, -1, 0, 0}, x]] + 
     8*mono[G[{1, -1, 0, 1}, x]] - 6*mono[G[{1, 0, 0, 0}, x]] + 
     12*mono[G[{1, 0, 0, 1}, x]] + 8*mono[G[{1, 0, 1, 0}, x]] - 
     16*mono[G[{1, 0, 1, 1}, x]] + 8*mono[G[{1, 1, 0, 0}, x]] - 
     16*mono[G[{1, 1, 0, 1}, x]] + 4*mono[G[{1, x^(-1), 0, 1}, y]] - 
     8*mono[G[{1, x^(-1), 1, 1}, y]] - 4*mono[G[{1, x, 0, 1}, y]] + 
     8*mono[G[{1, x, 1, 1}, y]] - 6*mono[G[{x^(-1), 0, 0, 1}, y]] + 
     8*mono[G[{x^(-1), 0, 1, 1}, y]] + 4*mono[G[{x^(-1), x, 0, 1}, y]] - 
     8*mono[G[{x^(-1), x, 1, 1}, y]] + 6*mono[G[{x, 0, 0, 1}, y]] - 
     8*mono[G[{x, 0, 1, 1}, y]] - 4*mono[G[{x, x^(-1), 0, 1}, y]] + 
     8*mono[G[{x, x^(-1), 1, 1}, y]] + (16*mono[Pi^2*Log[mt2]])/9 - 
     (2*mono[Pi^2*G[{0}, x]*Log[mt2]])/3 + (4*mono[Pi^2*G[{1}, x]*Log[mt2]])/
      3 + (4*mono[Pi^2*G[{1}, y]*Log[mt2]])/3 + 
     (8*mono[G[{0, 0}, x]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]] - 
     (16*mono[G[{0, 1}, x]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]] + (2*mono[Pi^2*Log[mt2]^2])/3 + 
     mono[G[{0, 0}, x]*Log[mt2]^2] - 2*mono[G[{0, 1}, x]*Log[mt2]^2] - 
     (209*mono[Zeta[3]])/6 - 4*mono[G[{1}, x]*Zeta[3]], 
    -mono[Pi^2]/6 + mono[Pi^2*G[{1}, y]]/4 + mono[G[{0, 1}, y]] - 
     mono[G[{0, 0, 1}, y]]/2 + mono[G[{0, 1, 1}, y]] - 
     mono[G[{1, 0, 1}, y]]/2, (120*mono[Pi^2])/7 - (9*mono[Pi^4])/40 + 
     (8*mono[Pi^2*G[{0}, x]])/21 - (328*mono[Pi^2*G[{1}, x]])/21 - 
     (32*mono[Pi^2*G[{1}, y]])/21 - (2*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/
      3 + mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/2 - 
     (7*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/6 - 
     (2*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - 
     (3*mono[Pi^2*G[{1}, x]*G[{x}, y]])/2 + 
     (13*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/6 - 
     (5*mono[Pi^2*G[{1}, y]*G[{y}, x]])/6 + (4*mono[Pi^2*G[{-1, y^(-1)}, x]])/
      3 - (2*mono[Pi^2*G[{0, -1}, x]])/3 - (16*mono[G[{1}, y]*G[{0, 0}, x]])/
      7 - (3*mono[Pi^2*G[{0, 1}, x]])/2 + (32*mono[G[{1}, y]*G[{0, 1}, x]])/
      7 - (7*mono[Pi^2*G[{0, 1}, y]])/3 - 
     2*mono[G[{-1, 0}, x]*G[{0, 1}, y]] - 
     2*mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] + 
     2*mono[G[{-1, y}, x]*G[{0, 1}, y]] + mono[G[{0, 0}, x]*G[{0, 1}, y]] - 
     2*mono[Pi^2*G[{0, y^(-1)}, x]] + 
     3*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{0, y}, x]] - 4*mono[G[{0, 1}, y]*G[{1, 0}, x]] + 
     4*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{-1, y}, x]*G[{1, 1}, y]] + 4*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     6*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{0, y}, x]*G[{1, 1}, y]] - (4*mono[Pi^2*G[{1, x^(-1)}, y]])/3 - 
     2*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] - 
     4*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{1, 0}, x]*G[{1, x}, y]] + 4*mono[G[{1, 1}, x]*G[{1, x}, y]] + 
     (8*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     4*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     8*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     4*mono[G[{0, 1}, y]*G[{1, y}, x]] - 8*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/6 - 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] + 
     2*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] + 
     (2*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (5*mono[Pi^2*G[{x, 1}, y]])/6 - 
     mono[G[{0, 0}, x]*G[{x, 1}, y]] + 2*mono[G[{0, 1}, x]*G[{x, 1}, y]] + 
     (2*mono[Pi^2*G[{x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x}, y]] - 2*mono[G[{1, 1}, x]*G[{x, x}, y]] + 
     (2*mono[Pi^2*G[{y^(-1), -1}, x]])/3 - mono[Pi^2*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]] + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     (7*mono[Pi^2*G[{y^(-1), 1}, x]])/6 - 
     8*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     (2*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]] + 
     2*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] + (2*mono[Pi^2*G[{y, -1}, x]])/
      3 + mono[G[{0, 1}, y]*G[{y, 0}, x]] - 
     4*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (3*mono[Pi^2*G[{y, 1}, x]])/2 + 
     8*mono[G[{1, 1}, y]*G[{y, 1}, x]] - (2*mono[Pi^2*G[{y, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]] - 
     2*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y, y}, x]] + 2*mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] - 
     4*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] - 
     2*mono[G[{1}, y]*G[{-1, y, 0}, x]] + 
     4*mono[G[{1}, y]*G[{-1, y, 1}, x]] + 
     3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1}, x]*G[{0, 0, 1}, y]] + mono[G[{0}, x]*G[{0, 0, 1}, y]] + 
     4*mono[G[{1}, x]*G[{0, 0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] - 
     3*mono[G[{y}, x]*G[{0, 0, 1}, y]] - (376*mono[G[{0, 1, 0}, x]])/7 - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] + 
     2*mono[G[{x}, y]*G[{0, 1, 0}, x]] + (752*mono[G[{0, 1, 1}, x]])/7 + 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] - 
     4*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 4*mono[G[{-1}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 8*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{0, 1, 1}, y]] - 
     3*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     6*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{0, y, 0}, x]] - 2*mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     (16*mono[G[{1, 0, 0}, x]])/7 - 4*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] - 
     (32*mono[G[{1, 0, 1}, x]])/7 + 8*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     2*mono[G[{0}, x]*G[{1, 0, 1}, y]] - 
     4*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] + 
     4*mono[G[{y}, x]*G[{1, 0, 1}, y]] + 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 
     8*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     8*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     16*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     2*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] + 
     4*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     2*mono[G[{0}, x]*G[{1, x, 1}, y]] - 4*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     4*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     8*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     4*mono[G[{1}, y]*G[{1, y, 0}, x]] + 8*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     4*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     8*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     4*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 8*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x, x, 1}, y]] + 2*mono[G[{1}, x]*G[{x, x, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]] - 
     2*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] + 
     mono[G[{1}, y]*G[{y, 0, 0}, x]] - 2*mono[G[{1}, y]*G[{y, 0, 1}, x]] - 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y, y, 0}, x]] - 2*mono[G[{1}, y]*G[{y, y, 1}, x]] - 
     2*mono[G[{-1, 0, 1, 0}, x]] + 4*mono[G[{-1, 0, 1, 1}, x]] + 
     2*mono[G[{-1, y^(-1), 0, 0}, x]] - 4*mono[G[{-1, y^(-1), 0, 1}, x]] - 
     2*mono[G[{-1, y^(-1), 1, 0}, x]] + 4*mono[G[{-1, y^(-1), 1, 1}, x]] + 
     2*mono[G[{-1, y, 1, 0}, x]] - 4*mono[G[{-1, y, 1, 1}, x]] - 
     mono[G[{0, -1, 0, 0}, x]] + 2*mono[G[{0, -1, 0, 1}, x]] + 
     3*mono[G[{0, 0, 1, 0}, x]] - 6*mono[G[{0, 0, 1, 1}, x]] + 
     2*mono[G[{0, 0, 1, 1}, y]] + 7*mono[G[{0, 1, 0, 1}, y]] - 
     4*mono[G[{0, 1, 1, 0}, x]] + 8*mono[G[{0, 1, 1, 1}, x]] - 
     16*mono[G[{0, 1, 1, 1}, y]] - 3*mono[G[{0, y^(-1), 0, 0}, x]] + 
     6*mono[G[{0, y^(-1), 0, 1}, x]] + 3*mono[G[{0, y^(-1), 1, 0}, x]] - 
     6*mono[G[{0, y^(-1), 1, 1}, x]] - mono[G[{0, y, 1, 0}, x]] + 
     2*mono[G[{0, y, 1, 1}, x]] + 2*mono[G[{1, 0, 0, 1}, y]] - 
     4*mono[G[{1, 0, 1, 0}, x]] + 8*mono[G[{1, 0, 1, 1}, x]] - 
     4*mono[G[{1, 0, 1, 1}, y]] + 2*mono[G[{1, x^(-1), 0, 1}, y]] - 
     4*mono[G[{1, x^(-1), 1, 1}, y]] - 2*mono[G[{1, x, 0, 1}, y]] + 
     4*mono[G[{1, x, 1, 1}, y]] + 4*mono[G[{1, y^(-1), 0, 0}, x]] - 
     8*mono[G[{1, y^(-1), 0, 1}, x]] - 4*mono[G[{1, y^(-1), 1, 0}, x]] + 
     8*mono[G[{1, y^(-1), 1, 1}, x]] + 4*mono[G[{1, y, 1, 0}, x]] - 
     8*mono[G[{1, y, 1, 1}, x]] - 2*mono[G[{x^(-1), 0, 0, 1}, y]] + 
     6*mono[G[{x^(-1), 0, 1, 1}, y]] + 4*mono[G[{x^(-1), 1, 0, 1}, y]] - 
     16*mono[G[{x^(-1), 1, 1, 1}, y]] - mono[G[{x^(-1), x^(-1), 0, 1}, y]] + 
     2*mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]] - 
     2*mono[G[{x^(-1), x, 1, 1}, y]] + 2*mono[G[{x, 0, 0, 1}, y]] - 
     6*mono[G[{x, 0, 1, 1}, y]] - 4*mono[G[{x, 1, 0, 1}, y]] + 
     16*mono[G[{x, 1, 1, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{x, x^(-1), 1, 1}, y]] + mono[G[{x, x, 0, 1}, y]] - 
     2*mono[G[{x, x, 1, 1}, y]] + mono[G[{y^(-1), -1, 0, 0}, x]] - 
     2*mono[G[{y^(-1), -1, 0, 1}, x]] - 3*mono[G[{y^(-1), 0, 0, 0}, x]] + 
     6*mono[G[{y^(-1), 0, 0, 1}, x]] + 3*mono[G[{y^(-1), 0, 1, 0}, x]] - 
     6*mono[G[{y^(-1), 0, 1, 1}, x]] + 4*mono[G[{y^(-1), 1, 0, 0}, x]] - 
     8*mono[G[{y^(-1), 1, 0, 1}, x]] - 4*mono[G[{y^(-1), 1, 1, 0}, x]] + 
     8*mono[G[{y^(-1), 1, 1, 1}, x]] - mono[G[{y^(-1), y^(-1), 0, 0}, x]] + 
     2*mono[G[{y^(-1), y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]] - 
     2*mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]] + 
     2*mono[G[{y^(-1), y, 1, 1}, x]] + mono[G[{y, -1, 0, 0}, x]] - 
     2*mono[G[{y, -1, 0, 1}, x]] - mono[G[{y, 0, 1, 0}, x]] + 
     2*mono[G[{y, 0, 1, 1}, x]] + 4*mono[G[{y, 1, 1, 0}, x]] - 
     8*mono[G[{y, 1, 1, 1}, x]] - mono[G[{y, y^(-1), 0, 0}, x]] + 
     2*mono[G[{y, y^(-1), 0, 1}, x]] + mono[G[{y, y^(-1), 1, 0}, x]] - 
     2*mono[G[{y, y^(-1), 1, 1}, x]] - mono[G[{y, y, 1, 0}, x]] + 
     2*mono[G[{y, y, 1, 1}, x]] - (408*mono[Zeta[3]])/7 + 
     5*mono[G[{x^(-1)}, y]*Zeta[3]] - 5*mono[G[{y^(-1)}, x]*Zeta[3]], 
    (-887*mono[Pi^2])/54 - (251*mono[G[{0}, x]])/18 - 
     (3*mono[Pi^2*G[{0}, x]])/4 + (251*mono[G[{1}, x]])/9 - 
     (5*mono[Pi^2*G[{1}, x]])/6 + (4523*mono[Pi^2*G[{1}, y]])/288 - 
     (5*mono[G[{0}, x]*G[{1}, y]])/4 + (5*mono[G[{1}, x]*G[{1}, y]])/2 + 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + (49*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 
     48*mono[G[{1}, x]*G[{0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y}, x]*G[{0, 1}, y]]/2 + (5*mono[G[{1, 0}, x]])/2 - 
     mono[G[{1}, y]*G[{1, 0}, x]] - 5*mono[G[{1, 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, 1}, x]] + 4*mono[G[{0}, x]*G[{1, 1}, y]] - 
     10*mono[G[{1}, x]*G[{1, 1}, y]] + mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     mono[G[{y}, x]*G[{1, 1}, y]] + mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] - (9179*mono[G[{0, 0, 1}, y]])/144 + 
     (5723*mono[G[{0, 1, 1}, y]])/72 - (13*mono[G[{1, 0, 0}, x]])/2 + 
     13*mono[G[{1, 0, 1}, x]] + (5365*mono[G[{1, 0, 1}, y]])/144 + 
     13*mono[G[{1, 1, 0}, x]] - 26*mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]]/2 - mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]]/2 + mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]]/2 + mono[G[{y, 1, 1}, x]] + 
     (8*mono[G[{0}, x]*Log[mt2]])/3 - (16*mono[G[{1}, x]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 2*mono[G[{0, 0}, x]*Log[mt2]] + 
     4*mono[G[{0, 1}, x]*Log[mt2]] + 4*mono[G[{1, 0}, x]*Log[mt2]] - 
     8*mono[G[{1, 1}, x]*Log[mt2]] + mono[G[{0}, x]*Log[mt2]^2] - 
     2*mono[G[{1}, x]*Log[mt2]^2] + (57*mono[Zeta[3]])/2, 
    (337*mono[Pi^2])/1008 + (7*mono[Pi^4])/72 + (61*mono[Pi^2*G[{0}, x]])/
      1008 - (31*mono[Pi^2*G[{1}, x]])/336 - (61*mono[Pi^2*G[{1}, y]])/252 + 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/3 + mono[Pi^2*G[{-1}, x]*G[{x}, y]]/
      3 + (2*mono[Pi^2*G[{1}, x]*G[{x}, y]])/3 - 
     (4*mono[Pi^2*G[{-1, -1}, x]])/3 + (2*mono[Pi^2*G[{-1, 0}, x]])/3 - 
     (2*mono[Pi^2*G[{-1, 1}, x]])/3 + mono[Pi^2*G[{0, -1}, x]] + 
     mono[Pi^2*G[{0, 0}, x]]/6 - (61*mono[G[{1}, y]*G[{0, 0}, x]])/168 + 
     (13*mono[Pi^2*G[{0, 1}, x]])/6 + (61*mono[G[{1}, y]*G[{0, 1}, x]])/84 - 
     (2*mono[Pi^2*G[{1, -1}, x]])/3 + mono[Pi^2*G[{1, 0}, x]]/2 - 
     mono[Pi^2*G[{1, 1}, x]]/3 + mono[Pi^2*G[{x^(-1), 1}, y]]/3 - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - mono[Pi^2*G[{x, 1}, y]]/3 - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - (153*mono[G[{0, 1, 0}, x]])/
      112 + mono[G[{x}, y]*G[{0, 1, 0}, x]]/2 + (153*mono[G[{0, 1, 1}, x]])/
      56 - mono[G[{x}, y]*G[{0, 1, 1}, x]] + (61*mono[G[{1, 0, 0}, x]])/168 + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/2 - (61*mono[G[{1, 0, 1}, x]])/84 - 
     mono[G[{x}, y]*G[{1, 0, 1}, x]] + mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/
      2 - mono[G[{x}, y]*G[{1, 1, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - mono[G[{0}, x]*G[{x, 0, 1}, y]]/
      2 + mono[G[{1}, x]*G[{x, 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 2*mono[G[{-1, -1, 0, 0}, x]] + 
     4*mono[G[{-1, -1, 0, 1}, x]] + 2*mono[G[{-1, 0, 0, 0}, x]] - 
     4*mono[G[{-1, 0, 0, 1}, x]] - mono[G[{-1, 0, 1, 0}, x]] + 
     2*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, 1, 0, 0}, x]] + 
     2*mono[G[{-1, 1, 0, 1}, x]] + (3*mono[G[{0, -1, 0, 0}, x]])/2 - 
     3*mono[G[{0, -1, 0, 1}, x]] + (5*mono[G[{0, 0, 1, 0}, x]])/2 - 
     5*mono[G[{0, 0, 1, 1}, x]] + 2*mono[G[{0, 1, 0, 0}, x]] - 
     4*mono[G[{0, 1, 0, 1}, x]] - (5*mono[G[{0, 1, 1, 0}, x]])/2 + 
     5*mono[G[{0, 1, 1, 1}, x]] - mono[G[{1, -1, 0, 0}, x]] + 
     2*mono[G[{1, -1, 0, 1}, x]] + (3*mono[G[{1, 0, 0, 0}, x]])/2 - 
     3*mono[G[{1, 0, 0, 1}, x]] - (3*mono[G[{1, 0, 1, 0}, x]])/2 + 
     3*mono[G[{1, 0, 1, 1}, x]] - mono[G[{1, 1, 0, 0}, x]]/2 + 
     mono[G[{1, 1, 0, 1}, x]] - mono[G[{x^(-1), 0, 0, 1}, y]] + 
     mono[G[{x^(-1), 0, 1, 1}, y]] + (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 - 
     mono[G[{x^(-1), x, 0, 1}, y]]/2 + mono[G[{x^(-1), x, 1, 1}, y]] + 
     mono[G[{x, 0, 0, 1}, y]] - mono[G[{x, 0, 1, 1}, y]] - 
     (3*mono[G[{x, 1, 0, 1}, y]])/2 + mono[G[{x, x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x, x^(-1), 1, 1}, y]] - (703*mono[Zeta[3]])/336 - 
     2*mono[G[{-1}, x]*Zeta[3]] + mono[G[{0}, x]*Zeta[3]] - 
     2*mono[G[{1}, x]*Zeta[3]] + mono[G[{x^(-1)}, y]*Zeta[3]], 
    (15*mono[Pi^2])/7 + (2*mono[Pi^2*G[{-1}, x]])/3 - 
     mono[Pi^2*G[{0}, x]]/28 - (41*mono[Pi^2*G[{1}, x]])/21 + 
     mono[Pi^2*G[{1}, y]]/7 - mono[Pi^2*G[{y^(-1)}, x]]/3 + 
     (3*mono[G[{1}, y]*G[{0, 0}, x]])/14 - (3*mono[G[{1}, y]*G[{0, 1}, x]])/
      7 + mono[G[{0}, x]*G[{0, 1}, y]]/2 + mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/
      2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 - 
     (101*mono[G[{0, 1, 0}, x]])/14 + (101*mono[G[{0, 1, 1}, x]])/7 + 
     mono[G[{0, 1, 1}, y]] + (2*mono[G[{1, 0, 0}, x]])/7 - 
     (4*mono[G[{1, 0, 1}, x]])/7 - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] - (95*mono[Zeta[3]])/14, 
    (3*mono[Pi^4])/40 - mono[Pi^2*G[{0}, x]*G[{1}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{1}, y]]/3 + 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 + 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] - 
     (4*mono[Pi^2*G[{0, -1}, x]])/3 - mono[Pi^2*G[{0, 1}, x]]/3 + 
     (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - mono[G[{0, 1}, y]*G[{1, 0}, x]] + 
     mono[Pi^2*G[{1, 1}, y]]/6 - 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     4*mono[G[{1, 1}, x]*G[{1, 1}, y]] - (2*mono[Pi^2*G[{1, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{1, y}, x]] - 2*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 - 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     mono[G[{1}, y]*G[{0, 0, 0}, x]] + mono[G[{-1 + x^(-1) + x}, y]*
       G[{0, 0, 0}, x]] + 2*mono[G[{1}, y]*G[{0, 0, 1}, x]] - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] + 
     mono[G[{1}, x]*G[{0, 0, 1}, y]] - mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] - 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{1, y, 0}, x]] + 2*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{0, -1, 0, 0}, x]] + 4*mono[G[{0, -1, 0, 1}, x]] + 
     mono[G[{0, 0, 1, 0}, x]] - 2*mono[G[{0, 0, 1, 1}, x]] - 
     mono[G[{0, 1, 0, 0}, x]] + 2*mono[G[{0, 1, 0, 1}, x]] + 
     2*mono[G[{0, 1, 1, 0}, x]] - 4*mono[G[{0, 1, 1, 1}, x]] + 
     mono[G[{0, y^(-1), 0, 0}, x]] - 2*mono[G[{0, y^(-1), 0, 1}, x]] - 
     mono[G[{0, y^(-1), 1, 0}, x]] + 2*mono[G[{0, y^(-1), 1, 1}, x]] - 
     mono[G[{1, 0, 0, 1}, y]] - mono[G[{1, 0, 1, 0}, x]] + 
     2*mono[G[{1, 0, 1, 1}, x]] + 2*mono[G[{1, 0, 1, 1}, y]] + 
     mono[G[{1, 1, 0, 1}, y]] - mono[G[{1, y^(-1), 0, 0}, x]] + 
     2*mono[G[{1, y^(-1), 0, 1}, x]] + mono[G[{1, y^(-1), 1, 0}, x]] - 
     2*mono[G[{1, y^(-1), 1, 1}, x]] + mono[G[{1, y, 1, 0}, x]] - 
     2*mono[G[{1, y, 1, 1}, x]] + mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, 
       x]] - 2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] + 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] - 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] + 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] - 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] + mono[G[{1}, y]*Zeta[3]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], mono[Pi^2]/9 + 
     (5*mono[Pi^2*G[{1}, y]])/48 + mono[G[{1, 1}, y]] - 
     (5*mono[G[{0, 0, 1}, y]])/24 + (5*mono[G[{0, 1, 1}, y]])/12 - 
     (5*mono[G[{1, 0, 1}, y]])/24, (230*mono[Pi^2])/27 + 
     (2*mono[Pi^2*G[{0}, x]])/3 + (4*mono[Pi^2*G[{1}, x]])/3 - 
     (457*mono[G[{1}, y]])/36 - (203*mono[Pi^2*G[{1}, y]])/36 + 
     mono[G[{0}, x]*G[{1}, y]] - 2*mono[G[{1}, x]*G[{1}, y]] - 
     2*mono[Pi^2*G[{y^(-1)}, x]] - 5*mono[G[{0}, x]*G[{0, 1}, y]] + 
     4*mono[G[{1}, x]*G[{0, 1}, y]] + 3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     3*mono[G[{y}, x]*G[{0, 1}, y]] - 2*mono[G[{1, 0}, x]] + 
     6*mono[G[{1}, y]*G[{1, 0}, x]] + 4*mono[G[{1, 1}, x]] - 
     12*mono[G[{1}, y]*G[{1, 1}, x]] - 2*mono[G[{0}, x]*G[{1, 1}, y]] + 
     16*mono[G[{1}, x]*G[{1, 1}, y]] - 6*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     6*mono[G[{y}, x]*G[{1, 1}, y]] - 3*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     6*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 3*mono[G[{1}, y]*G[{y, 0}, x]] + 
     6*mono[G[{1}, y]*G[{y, 1}, x]] + (293*mono[G[{0, 0, 1}, y]])/18 + 
     mono[G[{0, 1, 0}, x]] - 2*mono[G[{0, 1, 1}, x]] - 
     (275*mono[G[{0, 1, 1}, y]])/9 + 4*mono[G[{1, 0, 0}, x]] - 
     8*mono[G[{1, 0, 1}, x]] - (13*mono[G[{1, 0, 1}, y]])/18 - 
     8*mono[G[{1, 1, 0}, x]] + 16*mono[G[{1, 1, 1}, x]] + 
     8*mono[G[{1, 1, 1}, y]] - 3*mono[G[{y^(-1), 0, 0}, x]] + 
     6*mono[G[{y^(-1), 0, 1}, x]] + 3*mono[G[{y^(-1), 1, 0}, x]] - 
     6*mono[G[{y^(-1), 1, 1}, x]] + 3*mono[G[{y, 1, 0}, x]] - 
     6*mono[G[{y, 1, 1}, x]] + (8*mono[G[{1}, y]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + 4*mono[G[{1, 1}, y]*Log[mt2]] + 
     mono[G[{1}, y]*Log[mt2]^2] - 4*mono[Zeta[3]], 
    (-7868831520388579*mono[Pi^2])/215599325054400 - (3*mono[Pi^4])/16 - 
     (7664057017*mono[G[{0}, x]])/220550688 + 
     (1405797096196957*mono[Pi^2*G[{0}, x]])/35933220842400 + 
     (7664057017*mono[G[{1}, x]])/110275344 + 
     (732449953068661*mono[Pi^2*G[{1}, x]])/4491652605300 - 
     (7253*mono[G[{1}, y]])/243 - (310741297522433*mono[Pi^2*G[{1}, y]])/
      35933220842400 + (106754678243351*mono[G[{0}, x]*G[{1}, y]])/
      570368584800 - (106754678243351*mono[G[{1}, x]*G[{1}, y]])/
      285184292400 + (55*mono[Pi^2*G[{1}, x]*G[{1}, y]])/12 + 
     (83*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/6 - 
     (119*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/8 - 
     (307*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/24 + 
     (5*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/6 - 
     (35*mono[Pi^2*G[{1}, x]*G[{x}, y]])/24 + 
     22*mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]] + 
     44*mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] - 
     (195934876450099*mono[Pi^2*G[{y^(-1)}, x]])/1283329315800 - 
     (55*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/24 - 
     (55*mono[Pi^2*G[{1}, y]*G[{y}, x]])/24 - (88*mono[Pi^2*G[{-1, -1}, x]])/
      3 + (44*mono[Pi^2*G[{-1, 0}, x]])/3 - (44*mono[Pi^2*G[{-1, 1}, x]])/3 + 
     (5*mono[Pi^2*G[{0, -1}, x]])/6 - 
     (969901577*mono[G[{1}, y]*G[{0, 0}, x]])/55231575 - 
     (35*mono[Pi^2*G[{0, 1}, x]])/24 + 
     (1939803154*mono[G[{1}, y]*G[{0, 1}, x]])/55231575 - 
     (85*mono[Pi^2*G[{0, 1}, y]])/24 - 
     (92609391080401*mono[G[{0}, x]*G[{0, 1}, y]])/855552877200 - 
     (22869740011*mono[G[{1}, x]*G[{0, 1}, y]])/94682700 + 
     (195934876450099*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/855552877200 + 
     (195934876450099*mono[G[{y}, x]*G[{0, 1}, y]])/855552877200 + 
     (10*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     5*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - (44*mono[Pi^2*G[{1, -1}, x]])/
      3 - (53283698408513*mono[G[{1, 0}, x]])/285184292400 - 
     (22*mono[Pi^2*G[{1, 0}, x]])/3 + 
     (191942296356499*mono[G[{1}, y]*G[{1, 0}, x]])/427776438600 - 
     (15*mono[G[{0, 1}, y]*G[{1, 0}, x]])/2 + 
     (53283698408513*mono[G[{1, 1}, x]])/142592146200 - 
     (110*mono[Pi^2*G[{1, 1}, x]])/3 - 
     (191942296356499*mono[G[{1}, y]*G[{1, 1}, x]])/213888219300 + 
     6*mono[G[{0}, x]*G[{1, 1}, y]] + 
     (193368217818499*mono[G[{1}, x]*G[{1, 1}, y]])/213888219300 - 
     (195934876450099*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/427776438600 - 
     (195934876450099*mono[G[{y}, x]*G[{1, 1}, y]])/427776438600 - 
     10*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     10*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     10*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     10*mono[G[{1, 1}, x]*G[{1, 1}, y]] - 5*mono[Pi^2*G[{1, y^(-1)}, x]] + 
     (15*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/2 - 
     15*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     (15*mono[G[{0, 1}, y]*G[{1, y}, x]])/2 - 
     15*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     (5*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]])/2 - 
     5*mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     (5*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]])/2 - 
     5*mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     (49*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]])/2 + 
     49*mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     (49*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]])/2 + 
     49*mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (407*mono[Pi^2*G[{x^(-1), 1}, y]])/24 - 
     (5*mono[Pi^2*G[{x^(-1), x^(-1)}, y]])/6 - 
     (5*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]])/4 + 
     (5*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]])/2 + 
     (5*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]])/4 - 
     (5*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]])/2 - 
     (83*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/4 + 
     (83*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/2 + 
     (55*mono[Pi^2*G[{x, 1}, y]])/24 - (5*mono[Pi^2*G[{x, x^(-1)}, y]])/6 - 
     (5*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/4 + 
     (5*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]])/2 + 
     (5*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/4 - 
     (5*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]])/2 + 
     (5*mono[G[{1, 0}, x]*G[{x, x}, y]])/4 - 
     (5*mono[G[{1, 1}, x]*G[{x, x}, y]])/2 - 
     (22*mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]])/3 - 
     (88*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 - 
     44*mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     88*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     44*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     88*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     44*mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] - 
     88*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     (5*mono[Pi^2*G[{y^(-1), -1}, x]])/6 + (5*mono[Pi^2*G[{y^(-1), 0}, x]])/
      24 - (195934876450099*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/855552877200 + 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]])/4 - 
     5*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (15*mono[Pi^2*G[{y^(-1), 1}, x]])/8 + 
     (195934876450099*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/427776438600 + 
     5*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     (5*mono[Pi^2*G[{y^(-1), y^(-1)}, x]])/6 - 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]])/4 + 
     (5*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]])/2 - 
     (5*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]])/4 + 
     (5*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]])/2 - 
     (5*mono[Pi^2*G[{y, -1}, x]])/6 - 
     (195934876450099*mono[G[{1}, y]*G[{y, 0}, x]])/855552877200 + 
     (5*mono[G[{0, 1}, y]*G[{y, 0}, x]])/4 - 
     5*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (35*mono[Pi^2*G[{y, 1}, x]])/24 + 
     (195934876450099*mono[G[{1}, y]*G[{y, 1}, x]])/427776438600 + 
     5*mono[G[{1, 1}, y]*G[{y, 1}, x]] + (5*mono[Pi^2*G[{y, y^(-1)}, x]])/6 - 
     (5*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]])/4 + 
     (5*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]])/2 - 
     (5*mono[G[{0, 1}, y]*G[{y, y}, x]])/4 + 
     (5*mono[G[{1, 1}, y]*G[{y, y}, x]])/2 + 
     (83*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/4 + 
     (5*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/4 - 
     (83*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/2 - 
     (5*mono[G[{x}, y]*G[{-1, 0, 1}, x]])/2 - 
     (191*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/4 + 
     44*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 0}, x]] + 
     (191*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/2 - 
     88*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] - 
     (75229077890483*mono[G[{0, 0, 1}, y]])/2566658631600 + 
     (5*mono[G[{0}, x]*G[{0, 0, 1}, y]])/4 + 
     (15*mono[G[{1}, x]*G[{0, 0, 1}, y]])/2 - 
     (5*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]])/2 - 
     (5*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + 
     (570879273901*mono[G[{0, 1, 0}, x]])/2651115600 - 
     5*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     (25*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/4 + 
     (5*mono[G[{x}, y]*G[{0, 1, 0}, x]])/4 + 
     44*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] - 
     (570879273901*mono[G[{0, 1, 1}, x]])/1325557800 + 
     10*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     (25*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/2 - 
     (5*mono[G[{x}, y]*G[{0, 1, 1}, x]])/2 - 
     88*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] - 
     (242447354113411*mono[G[{0, 1, 1}, y]])/1283329315800 - 
     5*mono[G[{0}, x]*G[{0, 1, 1}, y]] - 15*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     (15*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/2 + 
     (15*mono[G[{y}, x]*G[{0, 1, 1}, y]])/2 + 
     5*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     10*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     (1418820091590757*mono[G[{1, 0, 0}, x]])/5988870140400 + 
     (25*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/4 + 
     (5*mono[G[{x}, y]*G[{1, 0, 0}, x]])/4 + 
     44*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] - 
     (1418820091590757*mono[G[{1, 0, 1}, x]])/2994435070200 - 
     (25*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/2 - 
     (5*mono[G[{x}, y]*G[{1, 0, 1}, x]])/2 - 
     88*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] - 
     (7958267122901*mono[G[{1, 0, 1}, y]])/2566658631600 - 
     15*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     (15*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/2 + 
     (15*mono[G[{y}, x]*G[{1, 0, 1}, y]])/2 - 
     (190516374894499*mono[G[{1, 1, 0}, x]])/427776438600 + 
     15*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     (29*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/2 - 
     (15*mono[G[{x}, y]*G[{1, 1, 0}, x]])/2 - 
     88*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] + 
     (190516374894499*mono[G[{1, 1, 1}, x]])/213888219300 - 
     30*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     29*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     15*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     176*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] + 
     (16*mono[G[{1, 1, 1}, y]])/3 + 40*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     20*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     20*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     (15*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/2 + 
     15*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     (15*mono[G[{1}, y]*G[{1, y, 0}, x]])/2 + 
     15*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     22*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] - 
     44*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     5*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     10*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     (5*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]])/4 + 
     (5*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]])/2 + 
     (83*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/4 - 
     (83*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/2 + 
     5*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 10*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     (5*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/4 + 
     (5*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]])/2 - 
     (5*mono[G[{0}, x]*G[{x, x, 1}, y]])/4 + 
     (5*mono[G[{1}, x]*G[{x, x, 1}, y]])/2 - 
     44*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     88*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     44*mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     88*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     (195934876450099*mono[G[{y^(-1), 0, 0}, x]])/855552877200 + 
     (195934876450099*mono[G[{y^(-1), 0, 1}, x]])/427776438600 + 
     (195934876450099*mono[G[{y^(-1), 1, 0}, x]])/855552877200 - 
     (5*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]])/2 - 
     (195934876450099*mono[G[{y^(-1), 1, 1}, x]])/427776438600 + 
     5*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     (5*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]])/4 - 
     (5*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]])/2 + 
     (5*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]])/4 - 
     (5*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]])/2 + 
     (195934876450099*mono[G[{y, 1, 0}, x]])/855552877200 - 
     (5*mono[G[{1}, y]*G[{y, 1, 0}, x]])/2 - 
     (195934876450099*mono[G[{y, 1, 1}, x]])/427776438600 + 
     5*mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     (5*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]])/4 - 
     (5*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]])/2 + 
     (5*mono[G[{1}, y]*G[{y, y, 0}, x]])/4 - 
     (5*mono[G[{1}, y]*G[{y, y, 1}, x]])/2 - 44*mono[G[{-1, -1, 0, 0}, x]] + 
     88*mono[G[{-1, -1, 0, 1}, x]] + 44*mono[G[{-1, 0, 0, 0}, x]] - 
     88*mono[G[{-1, 0, 0, 1}, x]] - 22*mono[G[{-1, 0, 1, 0}, x]] + 
     44*mono[G[{-1, 0, 1, 1}, x]] - 22*mono[G[{-1, 1, 0, 0}, x]] + 
     44*mono[G[{-1, 1, 0, 1}, x]] + (5*mono[G[{0, -1, 0, 0}, x]])/4 - 
     (5*mono[G[{0, -1, 0, 1}, x]])/2 + (5*mono[G[{0, 0, 1, 0}, x]])/4 - 
     (5*mono[G[{0, 0, 1, 1}, x]])/2 + (5*mono[G[{0, 0, 1, 1}, y]])/2 + 
     (5*mono[G[{0, 1, 0, 0}, x]])/4 - (5*mono[G[{0, 1, 0, 1}, x]])/2 + 
     10*mono[G[{0, 1, 0, 1}, y]] - (15*mono[G[{0, 1, 1, 0}, x]])/2 + 
     15*mono[G[{0, 1, 1, 1}, x]] - 20*mono[G[{0, 1, 1, 1}, y]] + 
     5*mono[G[{0, y^(-1), 0, 0}, x]] - 10*mono[G[{0, y^(-1), 0, 1}, x]] - 
     5*mono[G[{0, y^(-1), 1, 0}, x]] + 10*mono[G[{0, y^(-1), 1, 1}, x]] - 
     22*mono[G[{1, -1, 0, 0}, x]] + 44*mono[G[{1, -1, 0, 1}, x]] - 
     (147*mono[G[{1, 0, 1, 0}, x]])/2 + 147*mono[G[{1, 0, 1, 1}, x]] - 
     44*mono[G[{1, 1, 0, 0}, x]] + 88*mono[G[{1, 1, 0, 1}, x]] + 
     66*mono[G[{1, 1, 1, 0}, x]] - 132*mono[G[{1, 1, 1, 1}, x]] - 
     (15*mono[G[{1, y^(-1), 0, 0}, x]])/2 + 
     15*mono[G[{1, y^(-1), 0, 1}, x]] + (15*mono[G[{1, y^(-1), 1, 0}, x]])/
      2 - 15*mono[G[{1, y^(-1), 1, 1}, x]] + (15*mono[G[{1, y, 1, 0}, x]])/
      2 - 15*mono[G[{1, y, 1, 1}, x]] - 
     5*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     10*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     5*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     10*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     5*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     10*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     10*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     20*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     5*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     10*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     5*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     10*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     5*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     10*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     10*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     20*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     49*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     98*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     49*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     98*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     49*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     98*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     98*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     196*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     49*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     98*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     49*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     98*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     49*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     98*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     98*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     196*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     (171*mono[G[{x^(-1), 0, 0, 1}, y]])/4 + 
     39*mono[G[{x^(-1), 0, 1, 1}, y]] + (117*mono[G[{x^(-1), 1, 0, 1}, y]])/
      2 + 20*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     (5*mono[G[{x^(-1), x^(-1), 0, 1}, y]])/4 - 
     (5*mono[G[{x^(-1), x^(-1), 1, 1}, y]])/2 - 
     (83*mono[G[{x^(-1), x, 0, 1}, y]])/4 + 
     (83*mono[G[{x^(-1), x, 1, 1}, y]])/2 + (5*mono[G[{x, 0, 0, 1}, y]])/4 - 
     5*mono[G[{x, 0, 1, 1}, y]] - (15*mono[G[{x, 1, 0, 1}, y]])/2 + 
     20*mono[G[{x, 1, 1, 1}, y]] + (5*mono[G[{x, x^(-1), 0, 1}, y]])/4 - 
     (5*mono[G[{x, x^(-1), 1, 1}, y]])/2 + (5*mono[G[{x, x, 0, 1}, y]])/4 - 
     (5*mono[G[{x, x, 1, 1}, y]])/2 - 
     44*mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] + 
     44*mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] - 
     88*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] + 
     44*mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] - 
     88*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] + 
     (5*mono[G[{y^(-1), -1, 0, 0}, x]])/4 - 
     (5*mono[G[{y^(-1), -1, 0, 1}, x]])/2 + 
     (15*mono[G[{y^(-1), 0, 0, 0}, x]])/4 - 
     (15*mono[G[{y^(-1), 0, 0, 1}, x]])/2 - 5*mono[G[{y^(-1), 0, 1, 0}, x]] + 
     10*mono[G[{y^(-1), 0, 1, 1}, x]] - (25*mono[G[{y^(-1), 1, 0, 0}, x]])/
      4 + (25*mono[G[{y^(-1), 1, 0, 1}, x]])/2 + 
     (15*mono[G[{y^(-1), 1, 1, 0}, x]])/2 - 
     15*mono[G[{y^(-1), 1, 1, 1}, x]] + 
     (5*mono[G[{y^(-1), y^(-1), 0, 0}, x]])/4 - 
     (5*mono[G[{y^(-1), y^(-1), 0, 1}, x]])/2 - 
     (5*mono[G[{y^(-1), y^(-1), 1, 0}, x]])/4 + 
     (5*mono[G[{y^(-1), y^(-1), 1, 1}, x]])/2 - 
     (5*mono[G[{y^(-1), y, 1, 0}, x]])/4 + (5*mono[G[{y^(-1), y, 1, 1}, x]])/
      2 - (5*mono[G[{y, -1, 0, 0}, x]])/4 + (5*mono[G[{y, -1, 0, 1}, x]])/2 - 
     (5*mono[G[{y, 1, 0, 0}, x]])/4 + (5*mono[G[{y, 1, 0, 1}, x]])/2 + 
     (15*mono[G[{y, 1, 1, 0}, x]])/2 - 15*mono[G[{y, 1, 1, 1}, x]] + 
     (5*mono[G[{y, y^(-1), 0, 0}, x]])/4 - (5*mono[G[{y, y^(-1), 0, 1}, x]])/
      2 - (5*mono[G[{y, y^(-1), 1, 0}, x]])/4 + 
     (5*mono[G[{y, y^(-1), 1, 1}, x]])/2 - (5*mono[G[{y, y, 1, 0}, x]])/4 + 
     (5*mono[G[{y, y, 1, 1}, x]])/2 - (30*mono[Log[mt2]])/251 + 
     (45*mono[G[{0}, x]*Log[mt2]])/1004 - (45*mono[G[{1}, x]*Log[mt2]])/502 - 
     (45*mono[G[{1}, y]*Log[mt2]])/502 - (45*mono[Log[mt2]^2])/1004 + 
     (69977703086653*mono[Zeta[3]])/748608767550 - 
     44*mono[G[{-1}, x]*Zeta[3]] + 
     5*mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     5*mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     49*mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     49*mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] + 
     (141*mono[G[{x^(-1)}, y]*Zeta[3]])/4 - 
     44*mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]] + 
     (35*mono[G[{y^(-1)}, x]*Zeta[3]])/4, (-19*mono[Pi^2])/36 + 
     (19*mono[Pi^2*G[{0}, x]])/18 + (19*mono[Pi^2*G[{1}, x]])/4 - 
     (28*mono[Pi^2*G[{1}, y]])/9 - (14*mono[G[{1}, y]*G[{0, 0}, x]])/3 + 
     (28*mono[G[{1}, y]*G[{0, 1}, x]])/3 - (19*mono[G[{0, 1, 0}, x]])/4 + 
     (19*mono[G[{0, 1, 1}, x]])/2 + (19*mono[G[{1, 0, 0}, x]])/3 - 
     (38*mono[G[{1, 0, 1}, x]])/3 - (209*mono[Zeta[3]])/12, 
    -mono[Pi^2]/3 + mono[Pi^2*G[{1}, x]]/3 + mono[G[{0, 1, 0}, x]] - 
     2*mono[G[{0, 1, 1}, x]] + mono[Zeta[3]], -mono[Pi^2]/3 + 
     mono[Pi^2*G[{1}, y]]/4 - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 1}, y]]/2, 
    (670763064147157*mono[Pi^2])/123199614316800 + 
     (7109987569*mono[G[{0}, x]])/882202752 - 
     (215558917041751*mono[Pi^2*G[{0}, x]])/20533269052800 - 
     (7109987569*mono[G[{1}, x]])/441101376 - 
     (180399582335951*mono[Pi^2*G[{1}, x]])/5133317263200 + 
     (5975*mono[G[{1}, y]])/972 - (4235377185797*mono[Pi^2*G[{1}, y]])/
      2566658631600 - (14193883112273*mono[G[{0}, x]*G[{1}, y]])/
      325924905600 + (14193883112273*mono[G[{1}, x]*G[{1}, y]])/
      162962452800 + (27996464417797*mono[Pi^2*G[{y^(-1)}, x]])/
      733331037600 + (618966109*mono[G[{1}, y]*G[{0, 0}, x]])/126243600 - 
     (618966109*mono[G[{1}, y]*G[{0, 1}, x]])/63121800 + 
     (9630583865443*mono[G[{0}, x]*G[{0, 1}, y]])/488887358400 + 
     (4065046603*mono[G[{1}, x]*G[{0, 1}, y]])/54104400 - 
     (27996464417797*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/488887358400 - 
     (27996464417797*mono[G[{y}, x]*G[{0, 1}, y]])/488887358400 + 
     (7764196945199*mono[G[{1, 0}, x]])/162962452800 - 
     (27833501964997*mono[G[{1}, y]*G[{1, 0}, x]])/244443679200 - 
     (7764196945199*mono[G[{1, 1}, x]])/81481226400 + 
     (27833501964997*mono[G[{1}, y]*G[{1, 1}, x]])/122221839600 - 
     mono[G[{0}, x]*G[{1, 1}, y]]/2 - 
     (27874242578197*mono[G[{1}, x]*G[{1, 1}, y]])/122221839600 + 
     (27996464417797*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/244443679200 + 
     (27996464417797*mono[G[{y}, x]*G[{1, 1}, y]])/244443679200 + 
     (27996464417797*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/488887358400 - 
     (27996464417797*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/244443679200 + 
     (27996464417797*mono[G[{1}, y]*G[{y, 0}, x]])/488887358400 - 
     (27996464417797*mono[G[{1}, y]*G[{y, 1}, x]])/244443679200 + 
     (15654033579787*mono[G[{0, 0, 1}, y]])/733331037600 - 
     (52553239573*mono[G[{0, 1, 0}, x]])/1514923200 + 
     (52553239573*mono[G[{0, 1, 1}, x]])/757461600 + 
     (754882500509*mono[G[{0, 1, 1}, y]])/22916594925 - 
     (211328262745351*mono[G[{1, 0, 0}, x]])/3422211508800 + 
     (211328262745351*mono[G[{1, 0, 1}, x]])/1711105754400 - 
     (5790323549173*mono[G[{1, 0, 1}, y]])/366665518800 + 
     (27792761351797*mono[G[{1, 1, 0}, x]])/244443679200 - 
     (27792761351797*mono[G[{1, 1, 1}, x]])/122221839600 - 
     (2*mono[G[{1, 1, 1}, y]])/3 + 
     (27996464417797*mono[G[{y^(-1), 0, 0}, x]])/488887358400 - 
     (27996464417797*mono[G[{y^(-1), 0, 1}, x]])/244443679200 - 
     (27996464417797*mono[G[{y^(-1), 1, 0}, x]])/488887358400 + 
     (27996464417797*mono[G[{y^(-1), 1, 1}, x]])/244443679200 - 
     (27996464417797*mono[G[{y, 1, 0}, x]])/488887358400 + 
     (27996464417797*mono[G[{y, 1, 1}, x]])/244443679200 + 
     (15*mono[Log[mt2]])/502 - (45*mono[G[{0}, x]*Log[mt2]])/4016 + 
     (45*mono[G[{1}, x]*Log[mt2]])/2008 + (45*mono[G[{1}, y]*Log[mt2]])/
      2008 + (45*mono[Log[mt2]^2])/4016 - (8183501599681*mono[Zeta[3]])/
      1711105754400, (-97*mono[Pi^2])/42 - mono[Pi^2*G[{0}, x]]/21 + 
     (89*mono[Pi^2*G[{1}, x]])/42 - mono[Pi^2*G[{1}, y]]/7 - 
     (3*mono[G[{1}, y]*G[{0, 0}, x]])/14 + (3*mono[G[{1}, y]*G[{0, 1}, x]])/
      7 + (101*mono[G[{0, 1, 0}, x]])/14 - (101*mono[G[{0, 1, 1}, x]])/7 - 
     (2*mono[G[{1, 0, 0}, x]])/7 + (4*mono[G[{1, 0, 1}, x]])/7 + 
     (109*mono[Zeta[3]])/14, -mono[Pi^2]/3 + mono[Pi^2*G[{0}, x]]/6 + 
     mono[Pi^2*G[{1}, x]] + mono[G[{1, 0, 0}, x]] - 2*mono[G[{1, 0, 1}, x]] - 
     2*mono[Zeta[3]], (23*mono[Pi^2])/18 + mono[Pi^2*G[{0}, x]]/3 + 
     (2*mono[Pi^2*G[{1}, x]])/3 - (13*mono[Pi^2*G[{1}, y]])/24 + 
     mono[G[{0}, x]*G[{1}, y]] - 2*mono[G[{1}, x]*G[{1}, y]] - 
     (4*mono[Pi^2*G[{y^(-1)}, x]])/3 - 2*mono[G[{0}, x]*G[{0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 2*mono[G[{y}, x]*G[{0, 1}, y]] - 
     mono[G[{1, 0}, x]] + 4*mono[G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{1, 1}, x]] - 8*mono[G[{1}, y]*G[{1, 1}, x]] + 
     8*mono[G[{1}, x]*G[{1, 1}, y]] - 4*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{1, 1}, y]] - 2*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 2*mono[G[{1}, y]*G[{y, 0}, x]] + 
     4*mono[G[{1}, y]*G[{y, 1}, x]] + (29*mono[G[{0, 0, 1}, y]])/12 - 
     (29*mono[G[{0, 1, 1}, y]])/6 + 2*mono[G[{1, 0, 0}, x]] - 
     4*mono[G[{1, 0, 1}, x]] - (19*mono[G[{1, 0, 1}, y]])/12 - 
     4*mono[G[{1, 1, 0}, x]] + 8*mono[G[{1, 1, 1}, x]] - 
     2*mono[G[{y^(-1), 0, 0}, x]] + 4*mono[G[{y^(-1), 0, 1}, x]] + 
     2*mono[G[{y^(-1), 1, 0}, x]] - 4*mono[G[{y^(-1), 1, 1}, x]] + 
     2*mono[G[{y, 1, 0}, x]] - 4*mono[G[{y, 1, 1}, x]] - 2*mono[Zeta[3]], 
    (4453*mono[Pi^2])/504 - (85*mono[Pi^2*G[{0}, x]])/252 - 
     (1711*mono[Pi^2*G[{1}, x]])/168 + (50*mono[Pi^2*G[{1}, y]])/63 + 
     (25*mono[G[{1}, y]*G[{0, 0}, x]])/21 - (50*mono[G[{1}, y]*G[{0, 1}, x]])/
      21 - (1371*mono[G[{0, 1, 0}, x]])/56 + (1371*mono[G[{0, 1, 1}, x]])/
      28 - (85*mono[G[{1, 0, 0}, x]])/42 + (85*mono[G[{1, 0, 1}, x]])/21 - 
     (3433*mono[Zeta[3]])/168, mono[Pi^2]/6 + mono[Pi^2*G[{0}, x]]/6 + 
     (2*mono[Pi^2*G[{1}, x]])/3 - mono[Pi^2*G[{1}, y]]/12 - 
     mono[Pi^2*G[{y^(-1)}, x]]/3 - mono[G[{0}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 + mono[G[{y}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{1}, y]*G[{1, 0}, x]] - 2*mono[G[{1}, y]*G[{1, 1}, x]] + 
     2*mono[G[{1}, x]*G[{1, 1}, y]] - mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{0, 0, 1}, y]]/2 - 
     mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] - mono[G[{1, 0, 1}, y]]/2 - 
     mono[G[{1, 1, 0}, x]] + 2*mono[G[{1, 1, 1}, x]] - 
     mono[G[{y^(-1), 0, 0}, x]]/2 + mono[G[{y^(-1), 0, 1}, x]] + 
     mono[G[{y^(-1), 1, 0}, x]]/2 - mono[G[{y^(-1), 1, 1}, x]] + 
     mono[G[{y, 1, 0}, x]]/2 - mono[G[{y, 1, 1}, x]] - (3*mono[Zeta[3]])/2, 
    (41*mono[Pi^2])/24 + mono[Pi^2*G[{0}, x]]/24 + mono[Pi^2*G[{1}, x]]/12 - 
     (41*mono[Pi^2*G[{1}, y]])/32 - 3*mono[G[{0}, x]*G[{0, 1}, y]] + 
     6*mono[G[{1}, x]*G[{0, 1}, y]] + mono[G[{1}, y]*G[{1, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{1, 1}, x]] + (117*mono[G[{0, 0, 1}, y]])/16 - 
     (69*mono[G[{0, 1, 1}, y]])/8 + mono[G[{1, 0, 0}, x]]/2 - 
     mono[G[{1, 0, 1}, x]] - (87*mono[G[{1, 0, 1}, y]])/16 - 
     mono[G[{1, 1, 0}, x]] + 2*mono[G[{1, 1, 1}, x]] + 
     mono[G[{1, 1, 1}, y]] - (15*mono[Zeta[3]])/4, 
    (-55*mono[Pi^2])/24 - mono[Pi^2*G[{0}, x]]/12 - mono[Pi^2*G[{1}, x]]/4 + 
     (151*mono[Pi^2*G[{1}, y]])/96 + (7*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 
     7*mono[G[{1}, x]*G[{0, 1}, y]] - mono[G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{1, 1}, x]] - (149*mono[G[{0, 0, 1}, y]])/16 - 
     mono[G[{0, 1, 0}, x]]/4 + mono[G[{0, 1, 1}, x]]/2 + 
     (93*mono[G[{0, 1, 1}, y]])/8 - mono[G[{1, 0, 0}, x]] + 
     2*mono[G[{1, 0, 1}, x]] + (99*mono[G[{1, 0, 1}, y]])/16 + 
     2*mono[G[{1, 1, 0}, x]] - 4*mono[G[{1, 1, 1}, x]] - 
     2*mono[G[{1, 1, 1}, y]] + (19*mono[Zeta[3]])/4, 
    (3*mono[Pi^4])/80 - (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/12 + 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/6 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/24 - 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/8 - 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/6 + (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      24 + (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/24 + 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/24 - mono[Pi^2*G[{0, -1}, x]]/6 + 
     (7*mono[Pi^2*G[{0, 1}, x]])/24 + (17*mono[Pi^2*G[{0, 1}, y]])/24 - 
     (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + 
     (3*mono[G[{0, 1}, y]*G[{1, 0}, x]])/2 + 
     2*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 2*mono[G[{1, 1}, x]*G[{1, 1}, y]] + 
     mono[Pi^2*G[{1, y^(-1)}, x]] - (3*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/
      2 + 3*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     (3*mono[G[{0, 1}, y]*G[{1, y}, x]])/2 + 
     3*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 + 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 + 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/2 - 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] - 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/24 + mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      6 + mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/4 - 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/4 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/4 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/2 - (11*mono[Pi^2*G[{x, 1}, y]])/
      24 + mono[Pi^2*G[{x, x^(-1)}, y]]/6 + 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/4 - 
     mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/4 + 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]]/2 - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      4 + mono[G[{1, 1}, x]*G[{x, x}, y]]/2 - mono[Pi^2*G[{y^(-1), -1}, x]]/
      6 - mono[Pi^2*G[{y^(-1), 0}, x]]/24 - 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/4 + 
     mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + (3*mono[Pi^2*G[{y^(-1), 1}, x]])/
      8 - mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/6 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/4 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/4 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]]/2 + mono[Pi^2*G[{y, -1}, x]]/6 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/4 + mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (7*mono[Pi^2*G[{y, 1}, x]])/24 - mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     mono[Pi^2*G[{y, y^(-1)}, x]]/6 + mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      4 - mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]]/2 + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/4 - mono[G[{1, 1}, y]*G[{y, y}, x]]/2 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/4 - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/4 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]]/2 + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/4 - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/2 - 
     mono[G[{0}, x]*G[{0, 0, 1}, y]]/4 - (3*mono[G[{1}, x]*G[{0, 0, 1}, y]])/
      2 + mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/2 + 
     mono[G[{y}, x]*G[{0, 0, 1}, y]]/2 + mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/4 - 
     mono[G[{x}, y]*G[{0, 1, 0}, x]]/4 - 2*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/2 + 
     mono[G[{x}, y]*G[{0, 1, 1}, x]]/2 + mono[G[{0}, x]*G[{0, 1, 1}, y]] + 
     3*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/2 - 
     (3*mono[G[{y}, x]*G[{0, 1, 1}, y]])/2 - 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/4 - 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/4 + 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/2 + 
     mono[G[{x}, y]*G[{1, 0, 1}, x]]/2 + 3*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     (3*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/2 - 
     (3*mono[G[{y}, x]*G[{1, 0, 1}, y]])/2 - 
     3*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     (3*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/2 + 
     (3*mono[G[{x}, y]*G[{1, 1, 0}, x]])/2 + 
     6*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     3*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     3*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 8*mono[G[{1}, x]*G[{1, 1, 1}, y]] + 
     4*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     4*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     (3*mono[G[{1}, y]*G[{1, y, 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{1, y, 1}, x]] - 
     mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/4 - 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 + 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/4 - 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/2 - 
     mono[G[{0}, x]*G[{x, 1, 1}, y]] + 2*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/4 - 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]]/2 + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      4 - mono[G[{1}, x]*G[{x, x, 1}, y]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]]/2 + mono[G[{1}, y]*G[{y, 1, 0}, x]]/
      2 - mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/4 + 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]]/2 - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      4 + mono[G[{1}, y]*G[{y, y, 1}, x]]/2 - mono[G[{0, -1, 0, 0}, x]]/4 + 
     mono[G[{0, -1, 0, 1}, x]]/2 - mono[G[{0, 0, 1, 0}, x]]/4 + 
     mono[G[{0, 0, 1, 1}, x]]/2 - mono[G[{0, 0, 1, 1}, y]]/2 - 
     mono[G[{0, 1, 0, 0}, x]]/4 + mono[G[{0, 1, 0, 1}, x]]/2 - 
     2*mono[G[{0, 1, 0, 1}, y]] + (3*mono[G[{0, 1, 1, 0}, x]])/2 - 
     3*mono[G[{0, 1, 1, 1}, x]] + 4*mono[G[{0, 1, 1, 1}, y]] - 
     mono[G[{0, y^(-1), 0, 0}, x]] + 2*mono[G[{0, y^(-1), 0, 1}, x]] + 
     mono[G[{0, y^(-1), 1, 0}, x]] - 2*mono[G[{0, y^(-1), 1, 1}, x]] + 
     (3*mono[G[{1, 0, 1, 0}, x]])/2 - 3*mono[G[{1, 0, 1, 1}, x]] + 
     (3*mono[G[{1, y^(-1), 0, 0}, x]])/2 - 3*mono[G[{1, y^(-1), 0, 1}, x]] - 
     (3*mono[G[{1, y^(-1), 1, 0}, x]])/2 + 3*mono[G[{1, y^(-1), 1, 1}, x]] - 
     (3*mono[G[{1, y, 1, 0}, x]])/2 + 3*mono[G[{1, y, 1, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] - 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] + 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] - 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] + 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] - 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] - 
     mono[G[{x^(-1), 0, 0, 1}, y]]/4 + mono[G[{x^(-1), 0, 1, 1}, y]] + 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 - 4*mono[G[{x^(-1), 1, 1, 1}, y]] - 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/4 + 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]]/2 - mono[G[{x^(-1), x, 0, 1}, y]]/4 + 
     mono[G[{x^(-1), x, 1, 1}, y]]/2 - mono[G[{x, 0, 0, 1}, y]]/4 + 
     mono[G[{x, 0, 1, 1}, y]] + (3*mono[G[{x, 1, 0, 1}, y]])/2 - 
     4*mono[G[{x, 1, 1, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]]/4 + 
     mono[G[{x, x^(-1), 1, 1}, y]]/2 - mono[G[{x, x, 0, 1}, y]]/4 + 
     mono[G[{x, x, 1, 1}, y]]/2 - mono[G[{y^(-1), -1, 0, 0}, x]]/4 + 
     mono[G[{y^(-1), -1, 0, 1}, x]]/2 - (3*mono[G[{y^(-1), 0, 0, 0}, x]])/4 + 
     (3*mono[G[{y^(-1), 0, 0, 1}, x]])/2 + mono[G[{y^(-1), 0, 1, 0}, x]] - 
     2*mono[G[{y^(-1), 0, 1, 1}, x]] + (5*mono[G[{y^(-1), 1, 0, 0}, x]])/4 - 
     (5*mono[G[{y^(-1), 1, 0, 1}, x]])/2 - (3*mono[G[{y^(-1), 1, 1, 0}, x]])/
      2 + 3*mono[G[{y^(-1), 1, 1, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/4 + 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]]/2 + 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]]/4 - 
     mono[G[{y^(-1), y^(-1), 1, 1}, x]]/2 + mono[G[{y^(-1), y, 1, 0}, x]]/4 - 
     mono[G[{y^(-1), y, 1, 1}, x]]/2 + mono[G[{y, -1, 0, 0}, x]]/4 - 
     mono[G[{y, -1, 0, 1}, x]]/2 + mono[G[{y, 1, 0, 0}, x]]/4 - 
     mono[G[{y, 1, 0, 1}, x]]/2 - (3*mono[G[{y, 1, 1, 0}, x]])/2 + 
     3*mono[G[{y, 1, 1, 1}, x]] - mono[G[{y, y^(-1), 0, 0}, x]]/4 + 
     mono[G[{y, y^(-1), 0, 1}, x]]/2 + mono[G[{y, y^(-1), 1, 0}, x]]/4 - 
     mono[G[{y, y^(-1), 1, 1}, x]]/2 + mono[G[{y, y, 1, 0}, x]]/4 - 
     mono[G[{y, y, 1, 1}, x]]/2 - mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] + 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] + 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/4 - (7*mono[G[{y^(-1)}, x]*Zeta[3]])/4, 
    (-11*mono[Pi^2])/8 + (119*mono[Pi^2*G[{1}, y]])/96 + 
     (5*mono[G[{0}, x]*G[{0, 1}, y]])/2 - 5*mono[G[{1}, x]*G[{0, 1}, y]] - 
     (93*mono[G[{0, 0, 1}, y]])/16 + (53*mono[G[{0, 1, 1}, y]])/8 + 
     (67*mono[G[{1, 0, 1}, y]])/16 + (5*mono[Zeta[3]])/2, 
    (337*mono[Pi^2])/2016 + (61*mono[Pi^2*G[{0}, x]])/2016 - 
     (31*mono[Pi^2*G[{1}, x]])/672 - (61*mono[Pi^2*G[{1}, y]])/504 - 
     (61*mono[G[{1}, y]*G[{0, 0}, x]])/336 + 
     (61*mono[G[{1}, y]*G[{0, 1}, x]])/168 - (153*mono[G[{0, 1, 0}, x]])/
      224 + (153*mono[G[{0, 1, 1}, x]])/112 + (61*mono[G[{1, 0, 0}, x]])/
      336 - (61*mono[G[{1, 0, 1}, x]])/168 - (703*mono[Zeta[3]])/672, 
    (2*mono[Pi^2*G[{1}, y]])/3 + mono[G[{1}, y]*G[{0, 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, 1}, x]]}}, A4["2L", "+++-", "Ncp2", "Finite"] -> 
  {{f[1], f[3], f[6], f[7], f[10], f[11], f[16], f[17], f[19], f[20], f[21], 
    f[24], f[27], f[29], f[31], f[32], f[36], f[38], f[39], f[40], f[41], 
    f[42], f[44], f[45], f[50], f[52], f[54], f[58], f[59], f[60], f[61], 
    f[62], f[63], f[64], f[65], f[66], f[67], f[68], f[69], f[70], f[71], 
    f[72], f[73], f[74], f[75], f[76], f[77], f[78], f[79], f[80], f[81]}, 
   {(-11972*mono[Pi^2])/23275 + (24141*mono[Pi^2*G[{1}, y]])/46550 - 
     (24141*mono[G[{0, 0, 1}, y]])/23275 + (48282*mono[G[{0, 1, 1}, y]])/
      23275 - (24141*mono[G[{1, 0, 1}, y]])/23275, 
    (2*mono[Pi^2])/3 - mono[Pi^2*G[{1}, y]]/2 + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 1}, y]], 
    (80537*mono[Pi^2])/1728 + (115*mono[G[{0}, x]])/18 - 
     (115*mono[G[{1}, x]])/9 + (115*mono[G[{1}, y]])/18 - 
     (110831*mono[Pi^2*G[{1}, y]])/2304 + (110831*mono[G[{0, 0, 1}, y]])/
      1152 - (110831*mono[G[{0, 1, 1}, y]])/576 + 
     (110831*mono[G[{1, 0, 1}, y]])/1152, (-3175*mono[Pi^2])/864 - 
     (10*mono[G[{0}, x]])/9 + (20*mono[G[{1}, x]])/9 - 
     (10*mono[G[{1}, y]])/9 + (4057*mono[Pi^2*G[{1}, y]])/1152 - 
     (4057*mono[G[{0, 0, 1}, y]])/576 + (4057*mono[G[{0, 1, 1}, y]])/288 - 
     (4057*mono[G[{1, 0, 1}, y]])/576, (216231439*mono[Pi^2])/23670675 + 
     (58*mono[G[{0}, x]])/113 - (4*mono[Pi^2*G[{0}, x]])/113 - 
     (116*mono[G[{1}, x]])/113 + (8*mono[Pi^2*G[{1}, x]])/113 - 
     (566569931*mono[Pi^2*G[{1}, y]])/63121800 + 
     (121*mono[G[{0}, x]*G[{1}, y]])/113 - (242*mono[G[{1}, x]*G[{1}, y]])/
      113 + (559866731*mono[G[{0, 0, 1}, y]])/31560900 - 
     (559866731*mono[G[{0, 1, 1}, y]])/15780450 + 
     (553163531*mono[G[{1, 0, 1}, y]])/31560900 + (24*mono[Zeta[3]])/113, 
    (99541758067*mono[Pi^2])/852144300 + (12625*mono[G[{0}, x]])/678 - 
     (1673*mono[Pi^2*G[{0}, x]])/2034 - (12625*mono[G[{1}, x]])/339 - 
     (361*mono[Pi^2*G[{1}, x]])/1017 - (274434273893*mono[Pi^2*G[{1}, y]])/
      2272384800 + (34603*mono[G[{0}, x]*G[{1}, y]])/4068 - 
     (34603*mono[G[{1}, x]*G[{1}, y]])/2034 + 4*mono[Pi^2*G[{y^(-1)}, x]] + 
     6*mono[G[{0}, x]*G[{0, 1}, y]] - 6*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     6*mono[G[{y}, x]*G[{0, 1}, y]] - 12*mono[G[{1}, y]*G[{1, 0}, x]] + 
     24*mono[G[{1}, y]*G[{1, 1}, x]] - 4*mono[G[{0}, x]*G[{1, 1}, y]] - 
     16*mono[G[{1}, x]*G[{1, 1}, y]] + 12*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     12*mono[G[{y}, x]*G[{1, 1}, y]] + 6*mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     12*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + 6*mono[G[{1}, y]*G[{y, 0}, x]] - 
     12*mono[G[{1}, y]*G[{y, 1}, x]] + (266554662293*mono[G[{0, 0, 1}, y]])/
      1136192400 - (266554662293*mono[G[{0, 1, 1}, y]])/568096200 + 
     (272309359493*mono[G[{1, 0, 1}, y]])/1136192400 + 
     6*mono[G[{y^(-1), 0, 0}, x]] - 12*mono[G[{y^(-1), 0, 1}, x]] - 
     6*mono[G[{y^(-1), 1, 0}, x]] + 12*mono[G[{y^(-1), 1, 1}, x]] - 
     6*mono[G[{y, 1, 0}, x]] + 12*mono[G[{y, 1, 1}, x]] - 
     (8*mono[G[{0}, x]*Log[mt2]])/3 + (16*mono[G[{1}, x]*Log[mt2]])/3 - 
     2*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] + 
     4*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + 2*mono[G[{0, 0}, x]*Log[mt2]] - 
     4*mono[G[{0, 1}, x]*Log[mt2]] - 4*mono[G[{1, 0}, x]*Log[mt2]] + 
     8*mono[G[{1, 1}, x]*Log[mt2]] - mono[G[{0}, x]*Log[mt2]^2] + 
     2*mono[G[{1}, x]*Log[mt2]^2] + (1673*mono[Zeta[3]])/339, 
    -mono[Pi^2] + (3*mono[Pi^2*G[{1}, y]])/4 - (3*mono[G[{0, 0, 1}, y]])/2 + 
     3*mono[G[{0, 1, 1}, y]] - (3*mono[G[{1, 0, 1}, y]])/2, 
    (353*mono[Pi^2])/288 - (479*mono[Pi^2*G[{1}, y]])/384 + 
     (479*mono[G[{0, 0, 1}, y]])/192 - (479*mono[G[{0, 1, 1}, y]])/96 + 
     (479*mono[G[{1, 0, 1}, y]])/192, (-353*mono[Pi^2])/288 + 
     (479*mono[Pi^2*G[{1}, y]])/384 - (479*mono[G[{0, 0, 1}, y]])/192 + 
     (479*mono[G[{0, 1, 1}, y]])/96 - (479*mono[G[{1, 0, 1}, y]])/192, 
    mono[Pi^2]/24 - mono[Pi^2*G[{1}, y]]/32 + mono[G[{0, 0, 1}, y]]/16 - 
     mono[G[{0, 1, 1}, y]]/8 + mono[G[{1, 0, 1}, y]]/16, 
    (-27689*mono[Pi^2])/10584 + (8*mono[G[{0}, x]])/9 - 
     (16*mono[G[{1}, x]])/9 + (8*mono[G[{1}, y]])/9 + 
     (49667*mono[Pi^2*G[{1}, y]])/14112 - (49667*mono[G[{0, 0, 1}, y]])/
      7056 + (49667*mono[G[{0, 1, 1}, y]])/3528 - 
     (49667*mono[G[{1, 0, 1}, y]])/7056, (475*mono[1])/36 - 
     (465456377567*mono[Pi^2])/40902926400 + (316409*mono[G[{0}, x]])/18306 + 
     (100*mono[Pi^2*G[{0}, x]])/339 - (316409*mono[G[{1}, x]])/9153 - 
     (200*mono[Pi^2*G[{1}, x]])/339 - (427*mono[G[{1}, y]])/81 + 
     (1548797412809*mono[Pi^2*G[{1}, y]])/54537235200 + 
     (16489*mono[G[{0}, x]*G[{1}, y]])/1356 - 
     (16489*mono[G[{1}, x]*G[{1}, y]])/678 - 
     (1500534372809*mono[G[{0, 0, 1}, y]])/27268617600 + 
     (1500534372809*mono[G[{0, 1, 1}, y]])/13634308800 - 
     (1452271332809*mono[G[{1, 0, 1}, y]])/27268617600 - 
     (8*mono[Log[mt2]])/3 + mono[G[{0}, x]*Log[mt2]] - 
     2*mono[G[{1}, x]*Log[mt2]] - 2*mono[G[{1}, y]*Log[mt2]] - 
     mono[Log[mt2]^2] - (200*mono[Zeta[3]])/113, 
    (2*mono[Pi^2])/3 - mono[Pi^2*G[{1}, y]]/2 + mono[G[{0, 0, 1}, y]] - 
     2*mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 1}, y]], 
    (-799301*mono[Pi^2])/31104 - (3205*mono[G[{0}, x]])/162 + 
     (3205*mono[G[{1}, x]])/81 - (3205*mono[G[{1}, y]])/162 + 
     (1025003*mono[Pi^2*G[{1}, y]])/41472 - (1025003*mono[G[{0, 0, 1}, y]])/
      20736 + (1025003*mono[G[{0, 1, 1}, y]])/10368 - 
     (1025003*mono[G[{1, 0, 1}, y]])/20736, 2*mono[Pi^2] - 
     (3*mono[Pi^2*G[{1}, y]])/2 + 3*mono[G[{0, 0, 1}, y]] - 
     6*mono[G[{0, 1, 1}, y]] + 3*mono[G[{1, 0, 1}, y]], 
    (-138385403*mono[Pi^2])/142024050 + (23317*mono[G[{0}, x]])/4068 - 
     (223*mono[Pi^2*G[{0}, x]])/1356 - (23317*mono[G[{1}, x]])/2034 - 
     (455*mono[Pi^2*G[{1}, x]])/678 - (3178861727*mono[Pi^2*G[{1}, y]])/
      1514923200 - (8713*mono[G[{0}, x]*G[{1}, y]])/2712 + 
     (8713*mono[G[{1}, x]*G[{1}, y]])/1356 + 2*mono[Pi^2*G[{y^(-1)}, x]] + 
     3*mono[G[{0}, x]*G[{0, 1}, y]] - 3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     3*mono[G[{y}, x]*G[{0, 1}, y]] - 6*mono[G[{1}, y]*G[{1, 0}, x]] + 
     12*mono[G[{1}, y]*G[{1, 1}, x]] - 2*mono[G[{0}, x]*G[{1, 1}, y]] - 
     8*mono[G[{1}, x]*G[{1, 1}, y]] + 6*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 1}, y]] + 3*mono[G[{1}, y]*G[{y^(-1), 0}, x]] - 
     6*mono[G[{1}, y]*G[{y^(-1), 1}, x]] + 3*mono[G[{1}, y]*G[{y, 0}, x]] - 
     6*mono[G[{1}, y]*G[{y, 1}, x]] + (1673993327*mono[G[{0, 0, 1}, y]])/
      757461600 - (1673993327*mono[G[{0, 1, 1}, y]])/378730800 + 
     (4713894527*mono[G[{1, 0, 1}, y]])/757461600 + 
     3*mono[G[{y^(-1), 0, 0}, x]] - 6*mono[G[{y^(-1), 0, 1}, x]] - 
     3*mono[G[{y^(-1), 1, 0}, x]] + 6*mono[G[{y^(-1), 1, 1}, x]] - 
     3*mono[G[{y, 1, 0}, x]] + 6*mono[G[{y, 1, 1}, x]] - 
     (4*mono[G[{0}, x]*Log[mt2]])/3 + (8*mono[G[{1}, x]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + mono[G[{0, 0}, x]*Log[mt2]] - 
     2*mono[G[{0, 1}, x]*Log[mt2]] - 2*mono[G[{1, 0}, x]*Log[mt2]] + 
     4*mono[G[{1, 1}, x]*Log[mt2]] - mono[G[{0}, x]*Log[mt2]^2]/2 + 
     mono[G[{1}, x]*Log[mt2]^2] + (223*mono[Zeta[3]])/226, 
    (2599*mono[Pi^2])/1728 + (5*mono[G[{0}, x]])/9 - (10*mono[G[{1}, x]])/9 + 
     (5*mono[G[{1}, y]])/9 - (3481*mono[Pi^2*G[{1}, y]])/2304 + 
     (3481*mono[G[{0, 0, 1}, y]])/1152 - (3481*mono[G[{0, 1, 1}, y]])/576 + 
     (3481*mono[G[{1, 0, 1}, y]])/1152, (20105*mono[Pi^2])/62208 + 
     (10*mono[G[{0}, x]])/81 - (20*mono[G[{1}, x]])/81 + 
     (10*mono[G[{1}, y]])/81 - (25271*mono[Pi^2*G[{1}, y]])/82944 + 
     (25271*mono[G[{0, 0, 1}, y]])/41472 - (25271*mono[G[{0, 1, 1}, y]])/
      20736 + (25271*mono[G[{1, 0, 1}, y]])/41472, 
    (353*mono[Pi^2])/576 - (479*mono[Pi^2*G[{1}, y]])/768 + 
     (479*mono[G[{0, 0, 1}, y]])/384 - (479*mono[G[{0, 1, 1}, y]])/192 + 
     (479*mono[G[{1, 0, 1}, y]])/384, (7*mono[Pi^2])/27 + 
     (5*mono[G[{0}, x]])/72 - (5*mono[G[{1}, x]])/36 + 
     (5*mono[G[{1}, y]])/72 - (7*mono[Pi^2*G[{1}, y]])/36 + 
     (7*mono[G[{0, 0, 1}, y]])/18 - (7*mono[G[{0, 1, 1}, y]])/9 + 
     (7*mono[G[{1, 0, 1}, y]])/18, (-353*mono[Pi^2])/576 + 
     (479*mono[Pi^2*G[{1}, y]])/768 - (479*mono[G[{0, 0, 1}, y]])/384 + 
     (479*mono[G[{0, 1, 1}, y]])/192 - (479*mono[G[{1, 0, 1}, y]])/384, 
    (-64*mono[Pi^2])/27 + (8*mono[G[{0}, x]])/9 - (16*mono[G[{1}, x]])/9 + 
     (8*mono[G[{1}, y]])/9 + (59*mono[Pi^2*G[{1}, y]])/18 - 
     (59*mono[G[{0, 0, 1}, y]])/9 + (118*mono[G[{0, 1, 1}, y]])/9 - 
     (59*mono[G[{1, 0, 1}, y]])/9, (475*mono[1])/36 - 
     (217481420117*mono[Pi^2])/40902926400 + (316409*mono[G[{0}, x]])/18306 + 
     (100*mono[Pi^2*G[{0}, x]])/339 - (316409*mono[G[{1}, x]])/9153 - 
     (200*mono[Pi^2*G[{1}, x]])/339 - (427*mono[G[{1}, y]])/81 + 
     (1219033993259*mono[Pi^2*G[{1}, y]])/54537235200 + 
     (16489*mono[G[{0}, x]*G[{1}, y]])/1356 - 
     (16489*mono[G[{1}, x]*G[{1}, y]])/678 - 
     (1170770953259*mono[G[{0, 0, 1}, y]])/27268617600 + 
     (1170770953259*mono[G[{0, 1, 1}, y]])/13634308800 - 
     (1122507913259*mono[G[{1, 0, 1}, y]])/27268617600 - 
     (8*mono[Log[mt2]])/3 + mono[G[{0}, x]*Log[mt2]] - 
     2*mono[G[{1}, x]*Log[mt2]] - 2*mono[G[{1}, y]*Log[mt2]] - 
     mono[Log[mt2]^2] - (200*mono[Zeta[3]])/113, 
    mono[1] + (55*mono[Pi^2])/251 + (339*mono[G[{0}, x]])/1004 - 
     (339*mono[G[{1}, x]])/502 - (2163*mono[Pi^2*G[{1}, y]])/8032 + 
     (51*mono[G[{0}, x]*G[{1}, y]])/1004 - (51*mono[G[{1}, x]*G[{1}, y]])/
      502 + (2163*mono[G[{0, 0, 1}, y]])/4016 - (2163*mono[G[{0, 1, 1}, y]])/
      2008 + (2163*mono[G[{1, 0, 1}, y]])/4016 - (48*mono[Log[mt2]])/251 + 
     (18*mono[G[{0}, x]*Log[mt2]])/251 - (36*mono[G[{1}, x]*Log[mt2]])/251 - 
     (36*mono[G[{1}, y]*Log[mt2]])/251 - (18*mono[Log[mt2]^2])/251, 
    (-111871*mono[Pi^2])/2592 - (65*mono[G[{0}, x]])/6 + 
     (65*mono[G[{1}, x]])/3 - (65*mono[G[{1}, y]])/6 + 
     (149977*mono[Pi^2*G[{1}, y]])/3456 - (149977*mono[G[{0, 0, 1}, y]])/
      1728 + (149977*mono[G[{0, 1, 1}, y]])/864 - 
     (149977*mono[G[{1, 0, 1}, y]])/1728, -mono[Pi^2]/3 + 
     mono[Pi^2*G[{1}, y]]/4 - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] - mono[G[{1, 0, 1}, y]]/2, 
    (-598*mono[Pi^2])/27 - (251*mono[G[{0}, x]])/18 + 
     mono[Pi^2*G[{0}, x]]/3 + (251*mono[G[{1}, x]])/9 + 
     (4*mono[Pi^2*G[{1}, x]])/3 + (7499*mono[Pi^2*G[{1}, y]])/288 + 
     (5*mono[G[{0}, x]*G[{1}, y]])/4 - (5*mono[G[{1}, x]*G[{1}, y]])/2 - 
     4*mono[Pi^2*G[{y^(-1)}, x]] - 6*mono[G[{0}, x]*G[{0, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{0, 1}, y]] + 6*mono[G[{y}, x]*G[{0, 1}, y]] + 
     12*mono[G[{1}, y]*G[{1, 0}, x]] - 24*mono[G[{1}, y]*G[{1, 1}, x]] + 
     4*mono[G[{0}, x]*G[{1, 1}, y]] + 16*mono[G[{1}, x]*G[{1, 1}, y]] - 
     12*mono[G[{y^(-1)}, x]*G[{1, 1}, y]] - 12*mono[G[{y}, x]*G[{1, 1}, y]] - 
     6*mono[G[{1}, y]*G[{y^(-1), 0}, x]] + 
     12*mono[G[{1}, y]*G[{y^(-1), 1}, x]] - 6*mono[G[{1}, y]*G[{y, 0}, x]] + 
     12*mono[G[{1}, y]*G[{y, 1}, x]] - (6923*mono[G[{0, 0, 1}, y]])/144 + 
     (6923*mono[G[{0, 1, 1}, y]])/72 - (8075*mono[G[{1, 0, 1}, y]])/144 - 
     6*mono[G[{y^(-1), 0, 0}, x]] + 12*mono[G[{y^(-1), 0, 1}, x]] + 
     6*mono[G[{y^(-1), 1, 0}, x]] - 12*mono[G[{y^(-1), 1, 1}, x]] + 
     6*mono[G[{y, 1, 0}, x]] - 12*mono[G[{y, 1, 1}, x]] + 
     (8*mono[G[{0}, x]*Log[mt2]])/3 - (16*mono[G[{1}, x]*Log[mt2]])/3 + 
     2*mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] - 2*mono[G[{0, 0}, x]*Log[mt2]] + 
     4*mono[G[{0, 1}, x]*Log[mt2]] + 4*mono[G[{1, 0}, x]*Log[mt2]] - 
     8*mono[G[{1, 1}, x]*Log[mt2]] + mono[G[{0}, x]*Log[mt2]^2] - 
     2*mono[G[{1}, x]*Log[mt2]^2] - 2*mono[Zeta[3]], 
    (5*mono[Pi^2])/18 - (19*mono[Pi^2*G[{1}, y]])/48 + 
     (19*mono[G[{0, 0, 1}, y]])/24 - (19*mono[G[{0, 1, 1}, y]])/12 + 
     (19*mono[G[{1, 0, 1}, y]])/24, (-475*mono[1])/36 + (62*mono[Pi^2])/27 + 
     22*mono[G[{1}, y]] - (143*mono[Pi^2*G[{1}, y]])/36 - 
     11*mono[G[{0}, x]*G[{1}, y]] + 22*mono[G[{1}, x]*G[{1}, y]] + 
     (143*mono[G[{0, 0, 1}, y]])/18 - (143*mono[G[{0, 1, 1}, y]])/9 + 
     (143*mono[G[{1, 0, 1}, y]])/18 + (8*mono[Log[mt2]])/3 - 
     mono[G[{0}, x]*Log[mt2]] + 2*mono[G[{1}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*Log[mt2]] + mono[Log[mt2]^2], 
    (4*mono[Pi^4])/45 + mono[Pi^2*G[{0, 0}, x]]/3 + 
     (2*mono[Pi^2*G[{0, 1}, x]])/3 + mono[G[{0, 0, 0, 0}, x]] - 
     2*mono[G[{0, 0, 0, 1}, x]], (-3*mono[Pi^4])/40 - 
     mono[Pi^2*G[{0, 1}, y]]/2 + mono[G[{0, 0, 0, 1}, y]] - 
     2*mono[G[{0, 0, 1, 1}, y]] + mono[G[{0, 1, 0, 1}, y]], 
    (-2*mono[Pi^2])/3 + mono[Pi^2*G[{0}, x]]/3 + (2*mono[Pi^2*G[{1}, x]])/3 + 
     mono[G[{0, 0, 0}, x]] - 2*mono[G[{0, 0, 1}, x]], 
    (2*mono[Pi^2])/3 + mono[G[{0, 0}, x]] - 2*mono[G[{0, 1}, x]], 
    (10931*mono[1])/324 - (7865254300046623*mono[Pi^2])/30799903579200 - 
     (65*mono[Pi^4])/144 + (5863278751*mono[G[{0}, x]])/220550688 + 
     (6433*mono[Pi^2*G[{0}, x]])/6102 - (4*mono[Pi^2*G[{-1}, x]*G[{0}, x]])/
      3 + mono[Pi^2*G[{0}, x]^2]/6 - (5863278751*mono[G[{1}, x]])/110275344 + 
     (3398*mono[Pi^2*G[{1}, x]])/3051 + (8*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/
      3 + (5*mono[Pi^2*G[{0}, x]*G[{1}, x]])/3 - 4*mono[Pi^2*G[{1}, x]^2] - 
     (1549*mono[G[{1}, y]])/243 + (90696426859907*mono[Pi^2*G[{1}, y]])/
      320832328950 + (16*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/3 - 
     (534821357*mono[G[{0}, x]*G[{1}, y]])/24505632 + 
     (2*mono[Pi^2*G[{0}, x]*G[{1}, y]])/3 + 
     (534821357*mono[G[{1}, x]*G[{1}, y]])/12252816 + 
     (41*mono[Pi^2*G[{1}, x]*G[{1}, y]])/12 - (4*mono[Pi^2*G[{1}, y]^2])/3 - 
     (7*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/6 - 
     (19*mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]])/24 - 
     (53*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/24 - 
     (25*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/6 - 
     (85*mono[Pi^2*G[{1}, x]*G[{x}, y]])/24 - (58*mono[Pi^2*G[{y^(-1)}, x]])/
      9 - (2*mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]])/3 + 
     (4*mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]])/3 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/8 - 
     mono[Pi^2*G[{1}, y]*G[{y}, x]]/24 + (32*mono[Pi^2*G[{-1, -1}, x]])/3 + 
     (4*mono[Pi^2*G[{-1, 0}, x]])/3 - (8*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     mono[Pi^2*G[{0, -1}, x]]/6 - (4*mono[Pi^2*G[{0, 0}, x]])/3 - 
     (197*mono[Pi^2*G[{0, 1}, x]])/24 + (3*mono[Pi^2*G[{0, 1}, y]])/8 - 
     (29*mono[G[{0}, x]*G[{0, 1}, y]])/3 - mono[G[{0}, x]^2*G[{0, 1}, y]] + 
     2*mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]] + 
     2*mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]] + 
     (29*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/3 + 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     (29*mono[G[{y}, x]*G[{0, 1}, y]])/3 + 
     mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]] + 
     mono[G[{0, 0}, x]*G[{0, 1}, y]] + (2*mono[Pi^2*G[{0, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{0, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{0, x^(-1)}, y]] - 
     6*mono[Pi^2*G[{0, y^(-1)}, x]] + 
     9*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{0, y}, x]] - (8*mono[Pi^2*G[{1, -1}, x]])/3 - 
     3*mono[Pi^2*G[{1, 0}, x]] + 10*mono[G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]] - 
     4*mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]] - 
     4*mono[G[{1}, y]^2*G[{1, 0}, x]] + (21*mono[G[{0, 1}, y]*G[{1, 0}, x]])/
      2 - mono[G[{0, x^(-1)}, y]*G[{1, 0}, x]] - 
     mono[G[{0, x}, y]*G[{1, 0}, x]] + (10*mono[Pi^2*G[{1, 1}, x]])/3 - 
     20*mono[G[{1}, y]*G[{1, 1}, x]] - 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]] + 
     8*mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]] + 
     8*mono[G[{1}, y]^2*G[{1, 1}, x]] + 
     2*mono[G[{0, x^(-1)}, y]*G[{1, 1}, x]] + 
     2*mono[G[{0, x}, y]*G[{1, 1}, x]] + 4*mono[Pi^2*G[{1, 1}, y]] + 
     6*mono[G[{0}, x]*G[{1, 1}, y]] + 2*mono[G[{0}, x]^2*G[{1, 1}, y]] + 
     (80*mono[G[{1}, x]*G[{1, 1}, y]])/3 - 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]] - 
     4*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]] - 
     (58*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 - 
     2*mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     4*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     4*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     (58*mono[G[{y}, x]*G[{1, 1}, y]])/3 - 
     2*mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]] + 
     4*mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]] + 
     4*mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]] - 
     4*mono[G[{0, 0}, x]*G[{1, 1}, y]] + 24*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     18*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{0, y}, x]*G[{1, 1}, y]] + 26*mono[G[{1, 0}, x]*G[{1, 1}, y]] - 
     94*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     9*mono[G[{1, 0}, x]*G[{1, x}, y]] + 18*mono[G[{1, 1}, x]*G[{1, x}, y]] + 
     7*mono[Pi^2*G[{1, y^(-1)}, x]] - 
     (21*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/2 + 
     21*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     (21*mono[G[{0, 1}, y]*G[{1, y}, x]])/2 + 
     21*mono[G[{1, 1}, y]*G[{1, y}, x]] + (49*mono[Pi^2*G[{x^(-1), 1}, y]])/
      24 - 4*mono[G[{1, 0}, x]*G[{x^(-1), 1}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x^(-1), 1}, y]] - 
     mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/2 - 
     (3*mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]])/4 + 
     (3*mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]])/2 + 
     (3*mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]])/4 - 
     (3*mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]])/2 + 
     (7*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]])/4 - 
     (7*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]])/2 - (5*mono[Pi^2*G[{x, 1}, y]])/
      8 - 4*mono[G[{1, 0}, x]*G[{x, 1}, y]] + 
     8*mono[G[{1, 1}, x]*G[{x, 1}, y]] + (25*mono[Pi^2*G[{x, x^(-1)}, y]])/
      6 + (25*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]])/4 - 
     (25*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]])/2 - 
     (25*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]])/4 + 
     (25*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]])/2 + 
     (3*mono[G[{1, 0}, x]*G[{x, x}, y]])/4 - 
     (3*mono[G[{1, 1}, x]*G[{x, x}, y]])/2 - 
     (13*mono[Pi^2*G[{y^(-1), -1}, x]])/6 + (19*mono[Pi^2*G[{y^(-1), 0}, x]])/
      24 - (29*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] + 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]^2*G[{y^(-1), 0}, x]] - 
     (13*mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]])/4 - 
     5*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + 
     (5*mono[Pi^2*G[{y^(-1), 1}, x]])/24 + 
     (58*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 + 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] - 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] - 
     4*mono[G[{1}, y]^2*G[{y^(-1), 1}, x]] + 
     15*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/2 - 
     (3*mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]])/4 + 
     (3*mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]])/2 + 
     (13*mono[G[{0, 1}, y]*G[{y^(-1), y}, x]])/4 - 
     (13*mono[G[{1, 1}, y]*G[{y^(-1), y}, x]])/2 + 
     (13*mono[Pi^2*G[{y, -1}, x]])/6 - (29*mono[G[{1}, y]*G[{y, 0}, x]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]] + 
     2*mono[G[{1}, y]^2*G[{y, 0}, x]] + (3*mono[G[{0, 1}, y]*G[{y, 0}, x]])/
      4 - 5*mono[G[{1, 1}, y]*G[{y, 0}, x]] + (53*mono[Pi^2*G[{y, 1}, x]])/
      24 + (58*mono[G[{1}, y]*G[{y, 1}, x]])/3 + 
     2*mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]] - 
     4*mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]] - 
     4*mono[G[{1}, y]^2*G[{y, 1}, x]] + 15*mono[G[{1, 1}, y]*G[{y, 1}, x]] - 
     (13*mono[Pi^2*G[{y, y^(-1)}, x]])/6 + 
     (13*mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]])/4 - 
     (13*mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]])/2 - 
     (3*mono[G[{0, 1}, y]*G[{y, y}, x]])/4 + 
     (3*mono[G[{1, 1}, y]*G[{y, y}, x]])/2 - 
     2*mono[G[{0}, x]*G[{-1, 0, 0}, x]] + 
     4*mono[G[{1}, x]*G[{-1, 0, 0}, x]] + 
     8*mono[G[{1}, y]*G[{-1, 0, 0}, x]] - 
     (7*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]])/4 - 
     (25*mono[G[{x}, y]*G[{-1, 0, 0}, x]])/4 + 
     4*mono[G[{0}, x]*G[{-1, 0, 1}, x]] - 
     8*mono[G[{1}, x]*G[{-1, 0, 1}, x]] - 
     16*mono[G[{1}, y]*G[{-1, 0, 1}, x]] + 
     (7*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]])/2 + 
     (25*mono[G[{x}, y]*G[{-1, 0, 1}, x]])/2 - 
     mono[G[{0}, x]*G[{0, 0, 0}, x]]/2 + mono[G[{1}, x]*G[{0, 0, 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     (17*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/4 + 
     mono[G[{0}, x]*G[{0, 0, 1}, x]] - 2*mono[G[{1}, x]*G[{0, 0, 1}, x]] - 
     4*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     (17*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/2 - 
     (89396535403232*mono[G[{0, 0, 1}, y]])/160416164475 - 
     mono[G[{0}, x]*G[{0, 0, 1}, y]]/4 - (17*mono[G[{1}, x]*G[{0, 0, 1}, y]])/
      2 + (3*mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]])/2 - 
     (5*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + 
     mono[G[{0}, x]*G[{0, 1, 0}, x]] - 2*mono[G[{1}, x]*G[{0, 1, 0}, x]] - 
     3*mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     (15*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/4 + 
     (7*mono[G[{x}, y]*G[{0, 1, 0}, x]])/4 - 
     2*mono[G[{0}, x]*G[{0, 1, 1}, x]] + 4*mono[G[{1}, x]*G[{0, 1, 1}, x]] + 
     6*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     (15*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/2 - 
     (7*mono[G[{x}, y]*G[{0, 1, 1}, x]])/2 + 
     (179862511902964*mono[G[{0, 1, 1}, y]])/160416164475 - 
     9*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 29*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]]/2 + 
     (17*mono[G[{y}, x]*G[{0, 1, 1}, y]])/2 + 
     mono[G[{0}, x]*G[{0, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{0, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{0, x, 1}, y]] - 2*mono[G[{1}, x]*G[{0, x, 1}, y]] - 
     9*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     18*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{0, y, 0}, x]] - 2*mono[G[{1}, y]*G[{0, y, 1}, x]] + 
     2*mono[G[{0}, x]*G[{1, 0, 0}, x]] - 4*mono[G[{1}, x]*G[{1, 0, 0}, x]] - 
     3*mono[G[{1}, y]*G[{1, 0, 0}, x]] - mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]]/
      4 - (25*mono[G[{x}, y]*G[{1, 0, 0}, x]])/4 - 
     4*mono[G[{0}, x]*G[{1, 0, 1}, x]] + 8*mono[G[{1}, x]*G[{1, 0, 1}, x]] + 
     6*mono[G[{1}, y]*G[{1, 0, 1}, x]] + mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]]/
      2 + (25*mono[G[{x}, y]*G[{1, 0, 1}, x]])/2 - 
     (91055430980207*mono[G[{1, 0, 1}, y]])/160416164475 - 
     11*mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     21*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]]/2 + mono[G[{y}, x]*G[{1, 0, 1}, y]]/
      2 - 7*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     (5*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/2 + 
     (21*mono[G[{x}, y]*G[{1, 1, 0}, x]])/2 + 
     14*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     5*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     21*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     16*mono[G[{0}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     16*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     9*mono[G[{0}, x]*G[{1, x, 1}, y]] - 18*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     (21*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/2 - 
     21*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     (21*mono[G[{1}, y]*G[{1, y, 0}, x]])/2 - 
     21*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     3*mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] - 
     6*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     3*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     6*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     (3*mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]])/4 + 
     (3*mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]])/2 - 
     (7*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]])/4 + 
     (7*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]])/2 - 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] + 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] + 
     3*mono[G[{0}, x]*G[{x, 1, 1}, y]] - 6*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     (25*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]])/4 - 
     (25*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]])/2 - 
     (3*mono[G[{0}, x]*G[{x, x, 1}, y]])/4 + 
     (3*mono[G[{1}, x]*G[{x, x, 1}, y]])/2 - (29*mono[G[{y^(-1), 0, 0}, x]])/
      3 - mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]] + 
     2*mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] + (58*mono[G[{y^(-1), 0, 1}, x]])/
      3 + 2*mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]] - 
     4*mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + (29*mono[G[{y^(-1), 1, 0}, x]])/
      3 + mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]] - 
     2*mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]] + 
     (5*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]])/2 - 
     (58*mono[G[{y^(-1), 1, 1}, x]])/3 - 
     2*mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]] + 
     4*mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]] - 
     5*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     (3*mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]])/4 - 
     (3*mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]])/2 - 
     (13*mono[G[{1}, y]*G[{y^(-1), y, 0}, x]])/4 + 
     (13*mono[G[{1}, y]*G[{y^(-1), y, 1}, x]])/2 + 
     mono[G[{1}, y]*G[{y, 0, 0}, x]] - 2*mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     (29*mono[G[{y, 1, 0}, x]])/3 + mono[G[{0}, x]*G[{y, 1, 0}, x]] - 
     2*mono[G[{1}, x]*G[{y, 1, 0}, x]] + (5*mono[G[{1}, y]*G[{y, 1, 0}, x]])/
      2 - (58*mono[G[{y, 1, 1}, x]])/3 - 2*mono[G[{0}, x]*G[{y, 1, 1}, x]] + 
     4*mono[G[{1}, x]*G[{y, 1, 1}, x]] - 5*mono[G[{1}, y]*G[{y, 1, 1}, x]] - 
     (13*mono[G[{1}, y]*G[{y, y^(-1), 0}, x]])/4 + 
     (13*mono[G[{1}, y]*G[{y, y^(-1), 1}, x]])/2 + 
     (3*mono[G[{1}, y]*G[{y, y, 0}, x]])/4 - 
     (3*mono[G[{1}, y]*G[{y, y, 1}, x]])/2 + 16*mono[G[{-1, -1, 0, 0}, x]] - 
     32*mono[G[{-1, -1, 0, 1}, x]] + 10*mono[G[{-1, 0, 0, 0}, x]] - 
     20*mono[G[{-1, 0, 0, 1}, x]] - 32*mono[G[{-1, 0, 1, 0}, x]] + 
     64*mono[G[{-1, 0, 1, 1}, x]] - 4*mono[G[{-1, 1, 0, 0}, x]] + 
     8*mono[G[{-1, 1, 0, 1}, x]] - mono[G[{0, -1, 0, 0}, x]]/4 + 
     mono[G[{0, -1, 0, 1}, x]]/2 - (29*mono[G[{0, 0, 1, 0}, x]])/4 + 
     (29*mono[G[{0, 0, 1, 1}, x]])/2 + (3*mono[G[{0, 0, 1, 1}, y]])/2 - 
     (49*mono[G[{0, 1, 0, 0}, x]])/4 + (49*mono[G[{0, 1, 0, 1}, x]])/2 - 
     9*mono[G[{0, 1, 0, 1}, y]] + (33*mono[G[{0, 1, 1, 0}, x]])/2 - 
     33*mono[G[{0, 1, 1, 1}, x]] + 4*mono[G[{0, 1, 1, 1}, y]] - 
     mono[G[{0, x^(-1), 0, 1}, y]] + 2*mono[G[{0, x^(-1), 1, 1}, y]] - 
     mono[G[{0, x, 0, 1}, y]] + 2*mono[G[{0, x, 1, 1}, y]] - 
     9*mono[G[{0, y^(-1), 0, 0}, x]] + 18*mono[G[{0, y^(-1), 0, 1}, x]] + 
     9*mono[G[{0, y^(-1), 1, 0}, x]] - 18*mono[G[{0, y^(-1), 1, 1}, x]] - 
     mono[G[{0, y, 1, 0}, x]] + 2*mono[G[{0, y, 1, 1}, x]] - 
     4*mono[G[{1, -1, 0, 0}, x]] + 8*mono[G[{1, -1, 0, 1}, x]] - 
     7*mono[G[{1, 0, 0, 0}, x]] + 14*mono[G[{1, 0, 0, 1}, x]] + 
     7*mono[G[{1, 0, 0, 1}, y]] + (19*mono[G[{1, 0, 1, 0}, x]])/2 - 
     19*mono[G[{1, 0, 1, 1}, x]] - 14*mono[G[{1, 0, 1, 1}, y]] - 
     mono[G[{1, 1, 0, 0}, x]] + 2*mono[G[{1, 1, 0, 1}, x]] + 
     4*mono[G[{1, 1, 0, 1}, y]] + 18*mono[G[{1, 1, 1, 0}, x]] - 
     36*mono[G[{1, 1, 1, 1}, x]] - 16*mono[G[{1, 1, 1, 1}, y]] - 
     mono[G[{1, x^(-1), 0, 1}, y]] + 2*mono[G[{1, x^(-1), 1, 1}, y]] - 
     9*mono[G[{1, x, 0, 1}, y]] + 18*mono[G[{1, x, 1, 1}, y]] + 
     (21*mono[G[{1, y^(-1), 0, 0}, x]])/2 - 
     21*mono[G[{1, y^(-1), 0, 1}, x]] - (21*mono[G[{1, y^(-1), 1, 0}, x]])/
      2 + 21*mono[G[{1, y^(-1), 1, 1}, x]] - (21*mono[G[{1, y, 1, 0}, x]])/
      2 + 21*mono[G[{1, y, 1, 1}, x]] - (37*mono[G[{x^(-1), 0, 0, 1}, y]])/
      4 + 11*mono[G[{x^(-1), 0, 1, 1}, y]] + 
     (9*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + 4*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     (3*mono[G[{x^(-1), x^(-1), 0, 1}, y]])/4 - 
     (3*mono[G[{x^(-1), x^(-1), 1, 1}, y]])/2 + 
     (7*mono[G[{x^(-1), x, 0, 1}, y]])/4 - (7*mono[G[{x^(-1), x, 1, 1}, y]])/
      2 + (11*mono[G[{x, 0, 0, 1}, y]])/4 - 5*mono[G[{x, 0, 1, 1}, y]] + 
     (9*mono[G[{x, 1, 0, 1}, y]])/2 + 4*mono[G[{x, 1, 1, 1}, y]] - 
     (25*mono[G[{x, x^(-1), 0, 1}, y]])/4 + 
     (25*mono[G[{x, x^(-1), 1, 1}, y]])/2 + (3*mono[G[{x, x, 0, 1}, y]])/4 - 
     (3*mono[G[{x, x, 1, 1}, y]])/2 - (13*mono[G[{y^(-1), -1, 0, 0}, x]])/4 + 
     (13*mono[G[{y^(-1), -1, 0, 1}, x]])/2 + 
     (9*mono[G[{y^(-1), 0, 0, 0}, x]])/4 - (9*mono[G[{y^(-1), 0, 0, 1}, x]])/
      2 - (3*mono[G[{y^(-1), 1, 0, 0}, x]])/4 + 
     (3*mono[G[{y^(-1), 1, 0, 1}, x]])/2 - (3*mono[G[{y^(-1), 1, 1, 0}, x]])/
      2 + 3*mono[G[{y^(-1), 1, 1, 1}, x]] + 
     (3*mono[G[{y^(-1), y^(-1), 0, 0}, x]])/4 - 
     (3*mono[G[{y^(-1), y^(-1), 0, 1}, x]])/2 - 
     (3*mono[G[{y^(-1), y^(-1), 1, 0}, x]])/4 + 
     (3*mono[G[{y^(-1), y^(-1), 1, 1}, x]])/2 + 
     (13*mono[G[{y^(-1), y, 1, 0}, x]])/4 - 
     (13*mono[G[{y^(-1), y, 1, 1}, x]])/2 + (13*mono[G[{y, -1, 0, 0}, x]])/
      4 - (13*mono[G[{y, -1, 0, 1}, x]])/2 - mono[G[{y, 0, 1, 0}, x]] + 
     2*mono[G[{y, 0, 1, 1}, x]] + (9*mono[G[{y, 1, 0, 0}, x]])/4 - 
     (9*mono[G[{y, 1, 0, 1}, x]])/2 - (3*mono[G[{y, 1, 1, 0}, x]])/2 + 
     3*mono[G[{y, 1, 1, 1}, x]] - (13*mono[G[{y, y^(-1), 0, 0}, x]])/4 + 
     (13*mono[G[{y, y^(-1), 0, 1}, x]])/2 + 
     (13*mono[G[{y, y^(-1), 1, 0}, x]])/4 - 
     (13*mono[G[{y, y^(-1), 1, 1}, x]])/2 - (3*mono[G[{y, y, 1, 0}, x]])/4 + 
     (3*mono[G[{y, y, 1, 1}, x]])/2 - (164713*mono[Log[mt2]])/6777 + 
     (65*mono[Pi^2*Log[mt2]])/18 - (55819*mono[G[{0}, x]*Log[mt2]])/9036 - 
     (2*mono[Pi^2*G[{0}, x]*Log[mt2]])/3 + (55819*mono[G[{1}, x]*Log[mt2]])/
      4518 + (4*mono[Pi^2*G[{1}, x]*Log[mt2]])/3 + 
     (67867*mono[G[{1}, y]*Log[mt2]])/4518 + 
     (4*mono[Pi^2*G[{1}, y]*Log[mt2]])/3 + 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]] - 
     mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]] - 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]] + 
     4*mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]] + (5*mono[G[{0, 0}, x]*Log[mt2]])/
      3 - mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]]/2 + 
     mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]] + 
     mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]] - (10*mono[G[{0, 1}, x]*Log[mt2]])/
      3 + mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]] - 
     2*mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]] - 
     2*mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]] + 
     (8*mono[G[{0, 1}, y]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]] + 
     2*mono[G[{1, 0}, x]*Log[mt2]] - mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]] - 
     4*mono[G[{1, 1}, x]*Log[mt2]] + 
     2*mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]] + 
     2*mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]] - 
     4*mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]] - 
     4*mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]] + (63851*mono[Log[mt2]^2])/
      9036 + (2*mono[Pi^2*Log[mt2]^2])/3 + (2*mono[G[{0}, x]*Log[mt2]^2])/3 - 
     mono[G[{0}, x]^2*Log[mt2]^2]/2 - (4*mono[G[{1}, x]*Log[mt2]^2])/3 + 
     2*mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2] - 
     2*mono[G[{1}, x]^2*Log[mt2]^2] - mono[G[{1}, y]*Log[mt2]^2]/3 + 
     3*mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2] - 
     6*mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2] - 
     2*mono[G[{1}, y]^2*Log[mt2]^2] + mono[G[{0, 0}, x]*Log[mt2]^2]/2 - 
     mono[G[{0, 1}, x]*Log[mt2]^2] + mono[G[{0, 1}, y]*Log[mt2]^2] + 
     mono[G[{1, 0}, x]*Log[mt2]^2] - 2*mono[G[{1, 1}, x]*Log[mt2]^2] - 
     2*mono[G[{1, 1}, y]*Log[mt2]^2] - (2*mono[Log[mt2]^3])/9 + 
     mono[G[{0}, x]*Log[mt2]^3] - 2*mono[G[{1}, x]*Log[mt2]^3] - 
     2*mono[G[{1}, y]*Log[mt2]^3] - mono[Log[mt2]^4]/2 - 
     (7606*mono[Zeta[3]])/339 - mono[G[{0}, x]*Zeta[3]] - 
     2*mono[G[{1}, x]*Zeta[3]] + (3*mono[G[{x^(-1)}, y]*Zeta[3]])/4 + 
     (5*mono[G[{y^(-1)}, x]*Zeta[3]])/4, (-3*mono[Pi^4])/40 + 
     mono[Pi^2*G[{0}, x]*G[{1}, y]]/2 + mono[Pi^2*G[{1}, x]*G[{1}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{-1 + x^(-1) + x}, y]]/2 - 
     mono[Pi^2*G[{1}, x]*G[{-1 + x^(-1) + x}, y]] + 
     (4*mono[Pi^2*G[{0, -1}, x]])/3 + mono[Pi^2*G[{0, 1}, x]]/3 - 
     (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     mono[Pi^2*G[{1, 1}, y]]/6 + 2*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     4*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     2*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{1, y}, x]] + 2*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{-1 + x^(-1) + x, 1}, y]]/6 + 
     (2*mono[Pi^2*G[{-1 + x^(-1) + x, x^(-1)}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     2*mono[G[{1, 1}, x]*G[{-1 + x^(-1) + x, x}, y]] + 
     mono[G[{1}, y]*G[{0, 0, 0}, x]] - mono[G[{-1 + x^(-1) + x}, y]*
       G[{0, 0, 0}, x]] - 2*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{1}, x]*G[{0, 0, 1}, y]] + mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 0, 1}, x]] - 
     mono[G[{0}, x]*G[{1, 0, 1}, y]] + 2*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, 1, 0}, x]] + 
     2*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 
     4*mono[G[{-1 + x^(-1) + x}, y]*G[{1, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] - 
     2*mono[G[{1}, x]*G[{-1 + x^(-1) + x, x, 1}, y]] + 
     2*mono[G[{0, -1, 0, 0}, x]] - 4*mono[G[{0, -1, 0, 1}, x]] - 
     mono[G[{0, 0, 1, 0}, x]] + 2*mono[G[{0, 0, 1, 1}, x]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] - 
     2*mono[G[{0, 1, 1, 0}, x]] + 4*mono[G[{0, 1, 1, 1}, x]] - 
     mono[G[{0, y^(-1), 0, 0}, x]] + 2*mono[G[{0, y^(-1), 0, 1}, x]] + 
     mono[G[{0, y^(-1), 1, 0}, x]] - 2*mono[G[{0, y^(-1), 1, 1}, x]] + 
     mono[G[{1, 0, 0, 1}, y]] + mono[G[{1, 0, 1, 0}, x]] - 
     2*mono[G[{1, 0, 1, 1}, x]] - 2*mono[G[{1, 0, 1, 1}, y]] - 
     mono[G[{1, 1, 0, 1}, y]] + mono[G[{1, y^(-1), 0, 0}, x]] - 
     2*mono[G[{1, y^(-1), 0, 1}, x]] - mono[G[{1, y^(-1), 1, 0}, x]] + 
     2*mono[G[{1, y^(-1), 1, 1}, x]] - mono[G[{1, y, 1, 0}, x]] + 
     2*mono[G[{1, y, 1, 1}, x]] - mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, 
       x]] + 2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{-1 + x^(-1) + x, 1, 0, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y]] - 
     mono[G[{-1 + x^(-1) + x, x, 0, 1}, y]] + 
     2*mono[G[{-1 + x^(-1) + x, x, 1, 1}, y]] - mono[G[{1}, y]*Zeta[3]] + 
     mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{-1 + x^(-1) + x}, y]*Zeta[3]], (7*mono[Pi^4])/60 + 
     (2*mono[Pi^2*G[{-1}, x]*G[{0}, x]])/3 - mono[Pi^2*G[{0}, x]^2]/12 - 
     (4*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/3 - mono[Pi^2*G[{0}, x]*G[{1}, x]]/
      2 + (4*mono[Pi^2*G[{1}, x]^2])/3 - (8*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/
      3 + (2*mono[Pi^2*G[{0}, x]*G[{1}, y]])/3 - 
     (4*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 + 
     (4*mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]])/3 + 
     (4*mono[Pi^2*G[{-1}, x]*G[{x}, y]])/3 - (16*mono[Pi^2*G[{-1, -1}, x]])/
      3 - (2*mono[Pi^2*G[{-1, 0}, x]])/3 + (4*mono[Pi^2*G[{-1, 1}, x]])/3 + 
     2*mono[Pi^2*G[{0, -1}, x]] + (5*mono[Pi^2*G[{0, 0}, x]])/6 + 
     (13*mono[Pi^2*G[{0, 1}, x]])/6 + (4*mono[Pi^2*G[{1, -1}, x]])/3 + 
     mono[Pi^2*G[{1, 0}, x]]/6 - (8*mono[Pi^2*G[{1, 1}, x]])/3 - 
     (4*mono[Pi^2*G[{1, 1}, y]])/3 - 2*mono[G[{0, 0}, x]*G[{1, 1}, y]] + 
     4*mono[G[{0, 1}, x]*G[{1, 1}, y]] + (4*mono[Pi^2*G[{1, x^(-1)}, y]])/3 + 
     2*mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     4*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     4*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 0}, x]*G[{1, x}, y]] - 4*mono[G[{1, 1}, x]*G[{1, x}, y]] + 
     mono[G[{0, 0}, x]*G[{x^(-1), 1}, y]] - 
     2*mono[G[{0, 1}, x]*G[{x^(-1), 1}, y]] - 
     2*mono[G[{1, 0}, x]*G[{x^(-1), x}, y]] + 
     4*mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] + (4*mono[Pi^2*G[{x, 1}, y]])/3 + 
     mono[G[{0, 0}, x]*G[{x, 1}, y]] - 2*mono[G[{0, 1}, x]*G[{x, 1}, y]] - 
     (4*mono[Pi^2*G[{x, x^(-1)}, y]])/3 - 
     2*mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]] + 
     4*mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     2*mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]] - 
     4*mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{0}, x]*G[{-1, 0, 0}, x]] - 2*mono[G[{1}, x]*G[{-1, 0, 0}, x]] - 
     4*mono[G[{1}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{x}, y]*G[{-1, 0, 0}, x]] - 
     2*mono[G[{0}, x]*G[{-1, 0, 1}, x]] + 
     4*mono[G[{1}, x]*G[{-1, 0, 1}, x]] + 
     8*mono[G[{1}, y]*G[{-1, 0, 1}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     4*mono[G[{x}, y]*G[{-1, 0, 1}, x]] + mono[G[{0}, x]*G[{0, 0, 0}, x]]/2 - 
     mono[G[{1}, x]*G[{0, 0, 0}, x]] + 2*mono[G[{1}, y]*G[{0, 0, 0}, x]] + 
     mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] - mono[G[{0}, x]*G[{0, 0, 1}, x]] + 
     2*mono[G[{1}, x]*G[{0, 0, 1}, x]] - 4*mono[G[{1}, y]*G[{0, 0, 1}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{0}, x]*G[{0, 1, 0}, x]] + 2*mono[G[{1}, x]*G[{0, 1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, 1, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{x}, y]*G[{0, 1, 0}, x]] + 2*mono[G[{0}, x]*G[{0, 1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{0, 1, 1}, x]] - 4*mono[G[{1}, y]*G[{0, 1, 1}, x]] + 
     8*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     4*mono[G[{x}, y]*G[{0, 1, 1}, x]] - mono[G[{0}, x]*G[{1, 0, 0}, x]] + 
     2*mono[G[{1}, x]*G[{1, 0, 0}, x]] - 2*mono[G[{1}, y]*G[{1, 0, 0}, x]] - 
     mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]] + mono[G[{x}, y]*G[{1, 0, 0}, x]] + 
     2*mono[G[{0}, x]*G[{1, 0, 1}, x]] - 4*mono[G[{1}, x]*G[{1, 0, 1}, x]] + 
     4*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - 
     2*mono[G[{x}, y]*G[{1, 0, 1}, x]] + 
     2*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] - 
     2*mono[G[{x}, y]*G[{1, 1, 0}, x]] - 
     4*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     4*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 
     2*mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     4*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{0}, x]*G[{1, x, 1}, y]] + 4*mono[G[{1}, x]*G[{1, x, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{0}, x]*G[{x^(-1), x, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + 
     mono[G[{0}, x]*G[{x, 0, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, x^(-1), 1}, y]] + 
     4*mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] - 8*mono[G[{-1, -1, 0, 0}, x]] + 
     16*mono[G[{-1, -1, 0, 1}, x]] - 5*mono[G[{-1, 0, 0, 0}, x]] + 
     10*mono[G[{-1, 0, 0, 1}, x]] + 16*mono[G[{-1, 0, 1, 0}, x]] - 
     32*mono[G[{-1, 0, 1, 1}, x]] + 2*mono[G[{-1, 1, 0, 0}, x]] - 
     4*mono[G[{-1, 1, 0, 1}, x]] + 3*mono[G[{0, -1, 0, 0}, x]] - 
     6*mono[G[{0, -1, 0, 1}, x]] + 7*mono[G[{0, 1, 0, 0}, x]] - 
     14*mono[G[{0, 1, 0, 1}, x]] - 12*mono[G[{0, 1, 1, 0}, x]] + 
     24*mono[G[{0, 1, 1, 1}, x]] + 2*mono[G[{1, -1, 0, 0}, x]] - 
     4*mono[G[{1, -1, 0, 1}, x]] + 3*mono[G[{1, 0, 0, 0}, x]] - 
     6*mono[G[{1, 0, 0, 1}, x]] - 4*mono[G[{1, 0, 1, 0}, x]] + 
     8*mono[G[{1, 0, 1, 1}, x]] - 4*mono[G[{1, 1, 0, 0}, x]] + 
     8*mono[G[{1, 1, 0, 1}, x]] - 2*mono[G[{1, x^(-1), 0, 1}, y]] + 
     4*mono[G[{1, x^(-1), 1, 1}, y]] + 2*mono[G[{1, x, 0, 1}, y]] - 
     4*mono[G[{1, x, 1, 1}, y]] + 3*mono[G[{x^(-1), 0, 0, 1}, y]] - 
     4*mono[G[{x^(-1), 0, 1, 1}, y]] - 2*mono[G[{x^(-1), x, 0, 1}, y]] + 
     4*mono[G[{x^(-1), x, 1, 1}, y]] - 3*mono[G[{x, 0, 0, 1}, y]] + 
     4*mono[G[{x, 0, 1, 1}, y]] + 2*mono[G[{x, x^(-1), 0, 1}, y]] - 
     4*mono[G[{x, x^(-1), 1, 1}, y]] - (8*mono[Pi^2*Log[mt2]])/9 + 
     mono[Pi^2*G[{0}, x]*Log[mt2]]/3 - (2*mono[Pi^2*G[{1}, x]*Log[mt2]])/3 - 
     (2*mono[Pi^2*G[{1}, y]*Log[mt2]])/3 - (4*mono[G[{0, 0}, x]*Log[mt2]])/
      3 + mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]]/2 - 
     mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]] - 
     mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]] + (8*mono[G[{0, 1}, x]*Log[mt2]])/
      3 - mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]] + 
     2*mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]] - mono[Pi^2*Log[mt2]^2]/3 - 
     mono[G[{0, 0}, x]*Log[mt2]^2]/2 + mono[G[{0, 1}, x]*Log[mt2]^2] + 
     2*mono[G[{1}, x]*Zeta[3]], -mono[Pi^2]/3 + mono[Pi^2*G[{1}, x]]/3 + 
     mono[G[{0, 1, 0}, x]] - 2*mono[G[{0, 1, 1}, x]] + mono[Zeta[3]], 
    -mono[Pi^2]/6 + mono[Pi^2*G[{1}, y]]/4 + mono[G[{0, 1}, y]] - 
     mono[G[{0, 0, 1}, y]]/2 + mono[G[{0, 1, 1}, y]] - 
     mono[G[{1, 0, 1}, y]]/2, (-2381*mono[1])/1296 + 
     (1339038945001729*mono[Pi^2])/17599944902400 + (199*mono[Pi^4])/1440 - 
     (1849089967*mono[G[{0}, x]])/882202752 - (13109*mono[Pi^2*G[{0}, x]])/
      48816 - mono[Pi^2*G[{0}, x]^2]/48 + (1849089967*mono[G[{1}, x]])/
      441101376 - (8587*mono[Pi^2*G[{1}, x]])/24408 - 
     mono[Pi^2*G[{0}, x]*G[{1}, x]]/4 + (7*mono[Pi^2*G[{1}, x]^2])/12 - 
     (26467*mono[G[{1}, y]])/1944 - (238530685589801*mono[Pi^2*G[{1}, y]])/
      2933324150400 + (1185196493*mono[G[{0}, x]*G[{1}, y]])/98022528 + 
     mono[Pi^2*G[{0}, x]*G[{1}, y]]/6 - 
     (1185196493*mono[G[{1}, x]*G[{1}, y]])/49011264 - 
     (7*mono[Pi^2*G[{1}, x]*G[{1}, y]])/6 + (3*mono[Pi^2*G[{1}, y]^2])/4 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/12 - 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/4 + mono[Pi^2*G[{-1}, x]*G[{x}, y]]/
      3 + (5*mono[Pi^2*G[{1}, x]*G[{x}, y]])/12 + 
     (16*mono[Pi^2*G[{y^(-1)}, x]])/9 + mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]]/
      3 - (2*mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]])/3 + 
     mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]]/12 + mono[Pi^2*G[{1}, y]*G[{y}, x]]/
      12 + mono[Pi^2*G[{0, -1}, x]]/3 + mono[Pi^2*G[{0, 0}, x]]/24 + 
     (2*mono[Pi^2*G[{0, 1}, x]])/3 + (13*mono[Pi^2*G[{0, 1}, y]])/12 + 
     (8*mono[G[{0}, x]*G[{0, 1}, y]])/3 + mono[G[{0}, x]^2*G[{0, 1}, y]]/2 - 
     mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]] - 
     mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]] - 
     (8*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/3 - 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]] - 
     (8*mono[G[{y}, x]*G[{0, 1}, y]])/3 - 
     mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]] + 
     mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]] - 
     mono[G[{0, 0}, x]*G[{0, 1}, y]] - (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 + 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] + mono[G[{0, 1}, y]*G[{0, y}, x]] + 
     mono[Pi^2*G[{1, 0}, x]]/4 - (14*mono[G[{1}, y]*G[{1, 0}, x]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]] + 
     2*mono[G[{1}, y]^2*G[{1, 0}, x]] + 2*mono[G[{0, 1}, y]*G[{1, 0}, x]] - 
     (7*mono[Pi^2*G[{1, 1}, x]])/6 + (28*mono[G[{1}, y]*G[{1, 1}, x]])/3 + 
     2*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     4*mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]] - 
     4*mono[G[{1}, y]^2*G[{1, 1}, x]] - (3*mono[Pi^2*G[{1, 1}, y]])/2 - 
     3*mono[G[{0}, x]*G[{1, 1}, y]] - mono[G[{0}, x]^2*G[{1, 1}, y]] - 
     (14*mono[G[{1}, x]*G[{1, 1}, y]])/3 + 
     2*mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]] + 
     2*mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]] + 
     (16*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/3 + 
     mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     (16*mono[G[{y}, x]*G[{1, 1}, y]])/3 + 
     mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]] - 
     2*mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]] + 
     4*mono[G[{0, 0}, x]*G[{1, 1}, y]] - 4*mono[G[{0, 1}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     2*mono[G[{0, y}, x]*G[{1, 1}, y]] - 10*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 
     12*mono[G[{1, 1}, x]*G[{1, 1}, y]] + (2*mono[Pi^2*G[{1, x^(-1)}, y]])/
      3 + mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]] - 
     2*mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]] + 
     2*mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{1, x}, y]] + 2*mono[G[{1, 1}, x]*G[{1, x}, y]] + 
     (4*mono[Pi^2*G[{1, y^(-1)}, x]])/3 - 
     2*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] + 
     4*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{1, y}, x]] + 4*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     mono[Pi^2*G[{x^(-1), 1}, y]]/12 + mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/3 + 
     mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - mono[Pi^2*G[{x, 1}, y]]/12 - 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 - mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 + mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] + mono[Pi^2*G[{y^(-1), -1}, x]]/3 - 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 + (8*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/
      3 + mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]] - 
     mono[G[{1}, y]^2*G[{y^(-1), 0}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] + (11*mono[Pi^2*G[{y^(-1), 1}, x]])/
      12 - (16*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]^2*G[{y^(-1), 1}, x]] - 
     2*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] - 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 + 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 + 
     (8*mono[G[{1}, y]*G[{y, 0}, x]])/3 + 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]] - 
     mono[G[{1}, y]^2*G[{y, 0}, x]] - mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y, 0}, x]] - (5*mono[Pi^2*G[{y, 1}, x]])/12 - 
     (16*mono[G[{1}, y]*G[{y, 1}, x]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     2*mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]] + 
     2*mono[G[{1}, y]^2*G[{y, 1}, x]] - 2*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] + 
     (231523119851201*mono[G[{0, 0, 1}, y]])/1466662075200 - 
     mono[G[{0}, x]*G[{0, 0, 1}, y]] - mono[G[{1}, x]*G[{0, 0, 1}, y]] + 
     mono[G[{1}, y]*G[{0, 0, 1}, y]] + mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]] + 
     2*mono[G[{y}, x]*G[{0, 0, 1}, y]] + mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - mono[G[{x}, y]*G[{0, 1, 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{x}, y]*G[{0, 1, 1}, x]] - 
     (233356447445201*mono[G[{0, 1, 1}, y]])/733331037600 + 
     2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 2*mono[G[{1}, x]*G[{0, 1, 1}, y]] - 
     2*mono[G[{1}, y]*G[{0, 1, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] - 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{0, y, 0}, x]] + 2*mono[G[{1}, y]*G[{0, y, 1}, x]] - 
     mono[G[{0}, x]*G[{1, 0, 0}, x]]/2 + mono[G[{1}, x]*G[{1, 0, 0}, x]] + 
     mono[G[{1}, y]*G[{1, 0, 0}, x]] - mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]]/
      2 + mono[G[{x}, y]*G[{1, 0, 0}, x]]/2 + 
     mono[G[{0}, x]*G[{1, 0, 1}, x]] - 2*mono[G[{1}, x]*G[{1, 0, 1}, x]] - 
     2*mono[G[{1}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] - mono[G[{x}, y]*G[{1, 0, 1}, x]] + 
     (236004407035001*mono[G[{1, 0, 1}, y]])/1466662075200 + 
     4*mono[G[{1}, x]*G[{1, 0, 1}, y]] - 2*mono[G[{1}, y]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] + mono[G[{0}, x]*G[{1, 1, 0}, x]] - 
     2*mono[G[{1}, x]*G[{1, 1, 0}, x]] - 6*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     2*mono[G[{0}, x]*G[{1, 1, 1}, x]] + 4*mono[G[{1}, x]*G[{1, 1, 1}, x]] + 
     12*mono[G[{1}, y]*G[{1, 1, 1}, x]] - 6*mono[G[{0}, x]*G[{1, 1, 1}, y]] + 
     4*mono[G[{1}, y]*G[{1, 1, 1}, y]] + 
     6*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     6*mono[G[{y}, x]*G[{1, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{1, x^(-1), 1}, y]] - 
     2*mono[G[{1}, x]*G[{1, x^(-1), 1}, y]] + 
     mono[G[{0}, x]*G[{1, x, 1}, y]] - 2*mono[G[{1}, x]*G[{1, x, 1}, y]] + 
     2*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] - 
     4*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, y, 0}, x]] - 4*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] + mono[G[{0}, x]*G[{x, 0, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, 0, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] + (8*mono[G[{y^(-1), 0, 0}, x]])/
      3 + mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]]/2 - 
     mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]] - (16*mono[G[{y^(-1), 0, 1}, x]])/
      3 - mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]] + 
     2*mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] - (8*mono[G[{y^(-1), 1, 0}, x]])/
      3 - mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]]/2 + 
     mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]] + (16*mono[G[{y^(-1), 1, 1}, x]])/
      3 + mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]] - 
     2*mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]] - 
     4*mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 0, 1}, x]] - (8*mono[G[{y, 1, 0}, x]])/3 - 
     mono[G[{0}, x]*G[{y, 1, 0}, x]]/2 + mono[G[{1}, x]*G[{y, 1, 0}, x]] + 
     2*mono[G[{1}, y]*G[{y, 1, 0}, x]] + (16*mono[G[{y, 1, 1}, x]])/3 + 
     mono[G[{0}, x]*G[{y, 1, 1}, x]] - 2*mono[G[{1}, x]*G[{y, 1, 1}, x]] - 
     4*mono[G[{1}, y]*G[{y, 1, 1}, x]] + mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/
      2 - mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y, y, 0}, x]]/2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + 
     mono[G[{0, -1, 0, 0}, x]]/2 - mono[G[{0, -1, 0, 1}, x]] - 
     (3*mono[G[{0, 0, 1, 0}, x]])/2 + 3*mono[G[{0, 0, 1, 1}, x]] + 
     mono[G[{0, 1, 0, 0}, x]] - 2*mono[G[{0, 1, 0, 1}, x]] - 
     4*mono[G[{0, 1, 0, 1}, y]] - mono[G[{0, 1, 1, 0}, x]] + 
     2*mono[G[{0, 1, 1, 1}, x]] + 6*mono[G[{0, 1, 1, 1}, y]] - 
     mono[G[{0, y^(-1), 0, 0}, x]] + 2*mono[G[{0, y^(-1), 0, 1}, x]] + 
     mono[G[{0, y^(-1), 1, 0}, x]] - 2*mono[G[{0, y^(-1), 1, 1}, x]] + 
     mono[G[{0, y, 1, 0}, x]] - 2*mono[G[{0, y, 1, 1}, x]] + 
     (3*mono[G[{1, 0, 0, 0}, x]])/2 - 3*mono[G[{1, 0, 0, 1}, x]] - 
     2*mono[G[{1, 0, 1, 0}, x]] + 4*mono[G[{1, 0, 1, 1}, x]] + 
     4*mono[G[{1, 0, 1, 1}, y]] - 4*mono[G[{1, 1, 0, 0}, x]] + 
     8*mono[G[{1, 1, 0, 1}, x]] + 4*mono[G[{1, 1, 0, 1}, y]] + 
     8*mono[G[{1, 1, 1, 0}, x]] - 16*mono[G[{1, 1, 1, 1}, x]] - 
     16*mono[G[{1, 1, 1, 1}, y]] - mono[G[{1, x^(-1), 0, 1}, y]] + 
     2*mono[G[{1, x^(-1), 1, 1}, y]] - mono[G[{1, x, 0, 1}, y]] + 
     2*mono[G[{1, x, 1, 1}, y]] + 2*mono[G[{1, y^(-1), 0, 0}, x]] - 
     4*mono[G[{1, y^(-1), 0, 1}, x]] - 2*mono[G[{1, y^(-1), 1, 0}, x]] + 
     4*mono[G[{1, y^(-1), 1, 1}, x]] - 2*mono[G[{1, y, 1, 0}, x]] + 
     4*mono[G[{1, y, 1, 1}, x]] - (3*mono[G[{x^(-1), 0, 0, 1}, y]])/2 + 
     mono[G[{x^(-1), 0, 1, 1}, y]] + mono[G[{x^(-1), 1, 0, 1}, y]] - 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 + 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x, 1, 1}, y]] - (3*mono[G[{x, 0, 0, 1}, y]])/2 + 
     mono[G[{x, 0, 1, 1}, y]] + mono[G[{x, 1, 0, 1}, y]] + 
     mono[G[{x, x^(-1), 0, 1}, y]]/2 - mono[G[{x, x^(-1), 1, 1}, y]] - 
     mono[G[{x, x, 0, 1}, y]]/2 + mono[G[{x, x, 1, 1}, y]] + 
     mono[G[{y^(-1), -1, 0, 0}, x]]/2 - mono[G[{y^(-1), -1, 0, 1}, x]] - 
     (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 + 3*mono[G[{y^(-1), 0, 0, 1}, x]] + 
     2*mono[G[{y^(-1), 0, 1, 0}, x]] - 4*mono[G[{y^(-1), 0, 1, 1}, x]] + 
     (5*mono[G[{y^(-1), 1, 0, 0}, x]])/2 - 5*mono[G[{y^(-1), 1, 0, 1}, x]] - 
     3*mono[G[{y^(-1), 1, 1, 0}, x]] + 6*mono[G[{y^(-1), 1, 1, 1}, x]] - 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] + mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 - mono[G[{y^(-1), y^(-1), 1, 1}, x]] - mono[G[{y^(-1), y, 1, 0}, x]]/
      2 + mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]] - 
     2*mono[G[{y, 0, 1, 1}, x]] + mono[G[{y, 1, 0, 0}, x]]/2 - 
     mono[G[{y, 1, 0, 1}, x]] - 3*mono[G[{y, 1, 1, 0}, x]] + 
     6*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] + (128569*mono[Log[mt2]])/27108 - 
     (49*mono[Pi^2*Log[mt2]])/72 + (49795*mono[G[{0}, x]*Log[mt2]])/36144 + 
     mono[Pi^2*G[{0}, x]*Log[mt2]]/12 - (49795*mono[G[{1}, x]*Log[mt2]])/
      18072 - mono[Pi^2*G[{1}, x]*Log[mt2]]/6 - 
     (69875*mono[G[{1}, y]*Log[mt2]])/18072 - mono[Pi^2*G[{1}, y]*Log[mt2]]/
      6 - (7*mono[G[{0}, x]*G[{1}, y]*Log[mt2]])/4 + 
     mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]]/2 + 
     (7*mono[G[{1}, x]*G[{1}, y]*Log[mt2]])/2 - 
     2*mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]] + 
     2*mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]] - 
     mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]] + 
     2*mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]] + (5*mono[G[{0, 0}, x]*Log[mt2]])/
      12 - (5*mono[G[{0, 1}, x]*Log[mt2]])/6 - 
     (5*mono[G[{1, 0}, x]*Log[mt2]])/6 + (5*mono[G[{1, 1}, x]*Log[mt2]])/3 - 
     (81923*mono[Log[mt2]^2])/36144 - mono[Pi^2*Log[mt2]^2]/12 - 
     (5*mono[G[{0}, x]*Log[mt2]^2])/12 + mono[G[{0}, x]^2*Log[mt2]^2]/8 + 
     (5*mono[G[{1}, x]*Log[mt2]^2])/6 - mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2]/
      2 + mono[G[{1}, x]^2*Log[mt2]^2]/2 + (5*mono[G[{1}, y]*Log[mt2]^2])/
      12 - mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2] + 
     2*mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2] + mono[G[{1}, y]^2*Log[mt2]^2]/
      2 + mono[Log[mt2]^3]/18 - mono[G[{0}, x]*Log[mt2]^3]/4 + 
     mono[G[{1}, x]*Log[mt2]^3]/2 + mono[G[{1}, y]*Log[mt2]^3]/2 + 
     mono[Log[mt2]^4]/8 + (20491*mono[Zeta[3]])/2712 - 
     mono[G[{0}, x]*Zeta[3]]/4 + mono[G[{1}, x]*Zeta[3]]/2 - 
     mono[G[{1}, y]*Zeta[3]]/2 + (5*mono[G[{x^(-1)}, y]*Zeta[3]])/2 - 
     (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, -mono[Pi^2]/6 + 
     (2*mono[Pi^2*G[{-1}, x]])/3 - mono[Pi^2*G[{0}, x]]/12 + 
     mono[Pi^2*G[{1}, x]]/6 - mono[Pi^2*G[{y^(-1)}, x]]/3 + 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 + mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y}, x]*G[{0, 1}, y]]/2 - mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     mono[G[{y}, x]*G[{1, 1}, y]] - mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + mono[G[{-1, 0, 0}, x]] - 
     2*mono[G[{-1, 0, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] - mono[G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{y^(-1), 0, 1}, x]] + mono[G[{y^(-1), 1, 0}, x]]/2 - 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] + mono[Zeta[3]], -mono[Pi^2]/3 + 
     mono[Pi^2*G[{0}, x]]/6 + mono[Pi^2*G[{1}, x]] + mono[G[{1, 0, 0}, x]] - 
     2*mono[G[{1, 0, 1}, x]] - 2*mono[Zeta[3]], (-13*mono[Pi^2])/18 + 
     (19*mono[Pi^2*G[{1}, y]])/24 - mono[G[{0}, x]*G[{1}, y]] + 
     2*mono[G[{1}, x]*G[{1}, y]] + mono[G[{1, 0}, x]] - 
     2*mono[G[{1, 1}, x]] - (19*mono[G[{0, 0, 1}, y]])/12 + 
     (19*mono[G[{0, 1, 1}, y]])/6 - (19*mono[G[{1, 0, 1}, y]])/12, 
    (13*mono[Pi^4])/240 - mono[Pi^2*G[{-1}, x]*G[{0}, x]]/3 + 
     mono[Pi^2*G[{0}, x]^2]/24 + (2*mono[Pi^2*G[{-1}, x]*G[{1}, x]])/3 + 
     mono[Pi^2*G[{0}, x]*G[{1}, x]]/4 - (2*mono[Pi^2*G[{1}, x]^2])/3 + 
     (4*mono[Pi^2*G[{-1}, x]*G[{1}, y]])/3 - mono[Pi^2*G[{0}, x]*G[{1}, y]]/
      3 + (2*mono[Pi^2*G[{1}, x]*G[{1}, y]])/3 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/3 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/4 + 
     (7*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/12 - 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/3 + (3*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      4 - (13*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/12 + 
     (5*mono[Pi^2*G[{1}, y]*G[{y}, x]])/12 + (8*mono[Pi^2*G[{-1, -1}, x]])/
      3 + mono[Pi^2*G[{-1, 0}, x]]/3 - (2*mono[Pi^2*G[{-1, 1}, x]])/3 - 
     (2*mono[Pi^2*G[{-1, y^(-1)}, x]])/3 - (2*mono[Pi^2*G[{0, -1}, x]])/3 - 
     (5*mono[Pi^2*G[{0, 0}, x]])/12 - mono[Pi^2*G[{0, 1}, x]]/3 + 
     (7*mono[Pi^2*G[{0, 1}, y]])/6 + mono[G[{-1, 0}, x]*G[{0, 1}, y]] + 
     mono[G[{-1, y^(-1)}, x]*G[{0, 1}, y]] - 
     mono[G[{-1, y}, x]*G[{0, 1}, y]] - mono[G[{0, 0}, x]*G[{0, 1}, y]]/2 + 
     mono[Pi^2*G[{0, y^(-1)}, x]] - (3*mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]])/
      2 + mono[G[{0, 1}, y]*G[{0, y}, x]]/2 - (2*mono[Pi^2*G[{1, -1}, x]])/
      3 - mono[Pi^2*G[{1, 0}, x]]/12 + 2*mono[G[{0, 1}, y]*G[{1, 0}, x]] + 
     (4*mono[Pi^2*G[{1, 1}, x]])/3 + (2*mono[Pi^2*G[{1, 1}, y]])/3 - 
     2*mono[G[{-1, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{-1, y}, x]*G[{1, 1}, y]] + mono[G[{0, 0}, x]*G[{1, 1}, y]] - 
     4*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     3*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] - 
     mono[G[{0, y}, x]*G[{1, 1}, y]] - (4*mono[Pi^2*G[{1, y^(-1)}, x]])/3 + 
     2*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]] - 
     4*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] - 
     2*mono[G[{0, 1}, y]*G[{1, y}, x]] + 4*mono[G[{1, 1}, y]*G[{1, y}, x]] + 
     (13*mono[Pi^2*G[{x^(-1), 1}, y]])/12 - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      3 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]] + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/2 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]] - (13*mono[Pi^2*G[{x, 1}, y]])/12 + 
     mono[Pi^2*G[{x, x^(-1)}, y]]/3 + mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/
      2 - mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]] - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/2 + 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]] - mono[G[{1, 0}, x]*G[{x, x}, y]]/
      2 + mono[G[{1, 1}, x]*G[{x, x}, y]] - mono[Pi^2*G[{y^(-1), -1}, x]]/3 + 
     mono[Pi^2*G[{y^(-1), 0}, x]]/4 - mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/
      2 - 2*mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - 
     (7*mono[Pi^2*G[{y^(-1), 1}, x]])/12 + 
     4*mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/2 - 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]] - mono[Pi^2*G[{y, -1}, x]]/3 - 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/2 + 2*mono[G[{1, 1}, y]*G[{y, 0}, x]] - 
     (3*mono[Pi^2*G[{y, 1}, x]])/4 - 4*mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/3 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      2 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]] + 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/2 - mono[G[{1, 1}, y]*G[{y, y}, x]] - 
     mono[G[{0}, x]*G[{-1, 0, 0}, x]]/2 + mono[G[{1}, x]*G[{-1, 0, 0}, x]] + 
     2*mono[G[{1}, y]*G[{-1, 0, 0}, x]] - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/2 - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/2 + mono[G[{0}, x]*G[{-1, 0, 1}, x]] - 
     2*mono[G[{1}, x]*G[{-1, 0, 1}, x]] - 
     4*mono[G[{1}, y]*G[{-1, 0, 1}, x]] + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]] + 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]] - 
     mono[G[{1}, y]*G[{-1, y^(-1), 0}, x]] + 
     2*mono[G[{1}, y]*G[{-1, y^(-1), 1}, x]] + 
     mono[G[{1}, y]*G[{-1, y, 0}, x]] - 2*mono[G[{1}, y]*G[{-1, y, 1}, x]] - 
     mono[G[{0}, x]*G[{0, 0, 0}, x]]/4 + mono[G[{1}, x]*G[{0, 0, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{0, 0, 0}, x]] - 
     2*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]] + mono[G[{0}, x]*G[{0, 0, 1}, x]]/
      2 - mono[G[{1}, x]*G[{0, 0, 1}, x]] + 
     2*mono[G[{1}, y]*G[{0, 0, 1}, x]] + 
     4*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - 
     mono[G[{-1}, x]*G[{0, 0, 1}, y]] - mono[G[{0}, x]*G[{0, 0, 1}, y]]/2 - 
     2*mono[G[{1}, x]*G[{0, 0, 1}, y]] - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/
      2 + (3*mono[G[{y}, x]*G[{0, 0, 1}, y]])/2 + 
     mono[G[{0}, x]*G[{0, 1, 0}, x]]/2 - mono[G[{1}, x]*G[{0, 1, 0}, x]] - 
     mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     3*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]] - 
     mono[G[{0}, x]*G[{0, 1, 1}, x]] + 2*mono[G[{1}, x]*G[{0, 1, 1}, x]] + 
     2*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     6*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]] + 
     2*mono[G[{-1}, x]*G[{0, 1, 1}, y]] + 2*mono[G[{0}, x]*G[{0, 1, 1}, y]] + 
     4*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{0, 1, 1}, y]] + 
     (3*mono[G[{1}, y]*G[{0, y^(-1), 0}, x]])/2 - 
     3*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{0, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{0, y, 1}, x]] + mono[G[{0}, x]*G[{1, 0, 0}, x]]/
      2 - mono[G[{1}, x]*G[{1, 0, 0}, x]] + mono[G[{1}, y]*G[{1, 0, 0}, x]] + 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/2 - 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/2 - mono[G[{0}, x]*G[{1, 0, 1}, x]] + 
     2*mono[G[{1}, x]*G[{1, 0, 1}, x]] - 2*mono[G[{1}, y]*G[{1, 0, 1}, x]] - 
     5*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]] + 
     mono[G[{x}, y]*G[{1, 0, 1}, x]] + mono[G[{0}, x]*G[{1, 0, 1}, y]] + 
     2*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]] - 
     2*mono[G[{y}, x]*G[{1, 0, 1}, y]] - 
     3*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]] + 
     3*mono[G[{x}, y]*G[{1, 1, 0}, x]] + 
     6*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] - 
     6*mono[G[{x}, y]*G[{1, 1, 1}, x]] - 
     8*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] + 
     8*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     2*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]] + 
     4*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] + 
     2*mono[G[{1}, y]*G[{1, y, 0}, x]] - 4*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]] + 
     2*mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     4*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]] - mono[G[{0}, x]*G[{x, 0, 1}, y]]/
      2 + mono[G[{1}, x]*G[{x, 0, 1}, y]] - 
     2*mono[G[{0}, x]*G[{x, 1, 1}, y]] + 4*mono[G[{1}, x]*G[{x, 1, 1}, y]] + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/2 - 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]] + mono[G[{0}, x]*G[{x, x, 1}, y]]/
      2 - mono[G[{1}, x]*G[{x, x, 1}, y]] - 
     mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]] - 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]] - mono[G[{1}, y]*G[{y, 0, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, 0, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]] - mono[G[{1}, y]*G[{y, y, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, y, 1}, x]] + 4*mono[G[{-1, -1, 0, 0}, x]] - 
     8*mono[G[{-1, -1, 0, 1}, x]] + (5*mono[G[{-1, 0, 0, 0}, x]])/2 - 
     5*mono[G[{-1, 0, 0, 1}, x]] - 7*mono[G[{-1, 0, 1, 0}, x]] + 
     14*mono[G[{-1, 0, 1, 1}, x]] - mono[G[{-1, 1, 0, 0}, x]] + 
     2*mono[G[{-1, 1, 0, 1}, x]] - mono[G[{-1, y^(-1), 0, 0}, x]] + 
     2*mono[G[{-1, y^(-1), 0, 1}, x]] + mono[G[{-1, y^(-1), 1, 0}, x]] - 
     2*mono[G[{-1, y^(-1), 1, 1}, x]] - mono[G[{-1, y, 1, 0}, x]] + 
     2*mono[G[{-1, y, 1, 1}, x]] - mono[G[{0, -1, 0, 0}, x]] + 
     2*mono[G[{0, -1, 0, 1}, x]] - (3*mono[G[{0, 0, 1, 0}, x]])/2 + 
     3*mono[G[{0, 0, 1, 1}, x]] - mono[G[{0, 0, 1, 1}, y]] - 
     (7*mono[G[{0, 1, 0, 0}, x]])/2 + 7*mono[G[{0, 1, 0, 1}, x]] - 
     (7*mono[G[{0, 1, 0, 1}, y]])/2 + 8*mono[G[{0, 1, 1, 0}, x]] - 
     16*mono[G[{0, 1, 1, 1}, x]] + 8*mono[G[{0, 1, 1, 1}, y]] + 
     (3*mono[G[{0, y^(-1), 0, 0}, x]])/2 - 3*mono[G[{0, y^(-1), 0, 1}, x]] - 
     (3*mono[G[{0, y^(-1), 1, 0}, x]])/2 + 3*mono[G[{0, y^(-1), 1, 1}, x]] + 
     mono[G[{0, y, 1, 0}, x]]/2 - mono[G[{0, y, 1, 1}, x]] - 
     mono[G[{1, -1, 0, 0}, x]] + 2*mono[G[{1, -1, 0, 1}, x]] - 
     (3*mono[G[{1, 0, 0, 0}, x]])/2 + 3*mono[G[{1, 0, 0, 1}, x]] - 
     mono[G[{1, 0, 0, 1}, y]] + 4*mono[G[{1, 0, 1, 0}, x]] - 
     8*mono[G[{1, 0, 1, 1}, x]] + 2*mono[G[{1, 0, 1, 1}, y]] + 
     2*mono[G[{1, 1, 0, 0}, x]] - 4*mono[G[{1, 1, 0, 1}, x]] - 
     2*mono[G[{1, y^(-1), 0, 0}, x]] + 4*mono[G[{1, y^(-1), 0, 1}, x]] + 
     2*mono[G[{1, y^(-1), 1, 0}, x]] - 4*mono[G[{1, y^(-1), 1, 1}, x]] - 
     2*mono[G[{1, y, 1, 0}, x]] + 4*mono[G[{1, y, 1, 1}, x]] - 
     mono[G[{x^(-1), 0, 0, 1}, y]]/2 - mono[G[{x^(-1), 0, 1, 1}, y]] - 
     2*mono[G[{x^(-1), 1, 0, 1}, y]] + 8*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]] + mono[G[{x^(-1), x, 0, 1}, y]]/2 - 
     mono[G[{x^(-1), x, 1, 1}, y]] + mono[G[{x, 0, 0, 1}, y]]/2 + 
     mono[G[{x, 0, 1, 1}, y]] + 2*mono[G[{x, 1, 0, 1}, y]] - 
     8*mono[G[{x, 1, 1, 1}, y]] - mono[G[{x, x^(-1), 0, 1}, y]]/2 + 
     mono[G[{x, x^(-1), 1, 1}, y]] - mono[G[{x, x, 0, 1}, y]]/2 + 
     mono[G[{x, x, 1, 1}, y]] - mono[G[{y^(-1), -1, 0, 0}, x]]/2 + 
     mono[G[{y^(-1), -1, 0, 1}, x]] + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/2 - 
     3*mono[G[{y^(-1), 0, 0, 1}, x]] - (3*mono[G[{y^(-1), 0, 1, 0}, x]])/2 + 
     3*mono[G[{y^(-1), 0, 1, 1}, x]] - 2*mono[G[{y^(-1), 1, 0, 0}, x]] + 
     4*mono[G[{y^(-1), 1, 0, 1}, x]] + 2*mono[G[{y^(-1), 1, 1, 0}, x]] - 
     4*mono[G[{y^(-1), 1, 1, 1}, x]] + mono[G[{y^(-1), y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]] - mono[G[{y^(-1), y^(-1), 1, 0}, x]]/
      2 + mono[G[{y^(-1), y^(-1), 1, 1}, x]] + mono[G[{y^(-1), y, 1, 0}, x]]/
      2 - mono[G[{y^(-1), y, 1, 1}, x]] - mono[G[{y, -1, 0, 0}, x]]/2 + 
     mono[G[{y, -1, 0, 1}, x]] + mono[G[{y, 0, 1, 0}, x]]/2 - 
     mono[G[{y, 0, 1, 1}, x]] - 2*mono[G[{y, 1, 1, 0}, x]] + 
     4*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y, y^(-1), 0, 1}, x]] - mono[G[{y, y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y, y^(-1), 1, 1}, x]] + mono[G[{y, y, 1, 0}, x]]/2 - 
     mono[G[{y, y, 1, 1}, x]] + (4*mono[Pi^2*Log[mt2]])/9 - 
     mono[Pi^2*G[{0}, x]*Log[mt2]]/6 + mono[Pi^2*G[{1}, x]*Log[mt2]]/3 + 
     mono[Pi^2*G[{1}, y]*Log[mt2]]/3 + (2*mono[G[{0, 0}, x]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]]/4 + 
     mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]]/2 + 
     mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]]/2 - 
     (4*mono[G[{0, 1}, x]*Log[mt2]])/3 + 
     mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]]/2 - 
     mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]] - 
     mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]] + mono[Pi^2*Log[mt2]^2]/6 + 
     mono[G[{0, 0}, x]*Log[mt2]^2]/4 - mono[G[{0, 1}, x]*Log[mt2]^2]/2 - 
     mono[G[{1}, x]*Zeta[3]] - (5*mono[G[{x^(-1)}, y]*Zeta[3]])/2 + 
     (5*mono[G[{y^(-1)}, x]*Zeta[3]])/2, -mono[Pi^2]/2 + 
     mono[Pi^2*G[{1}, x]]/3 + mono[Pi^2*G[{1}, y]]/12 + 
     mono[Pi^2*G[{y^(-1)}, x]]/3 + mono[G[{0}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - mono[G[{y}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{1, 0}, x]] + 2*mono[G[{1}, y]*G[{1, 1}, x]] - 
     2*mono[G[{1}, x]*G[{1, 1}, y]] + mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + 
     mono[G[{y}, x]*G[{1, 1}, y]] + mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] - mono[G[{0, 0, 1}, y]]/2 + 
     mono[G[{0, 1, 1}, y]] + mono[G[{1, 0, 1}, y]]/2 + 
     mono[G[{1, 1, 0}, x]] - 2*mono[G[{1, 1, 1}, x]] + 
     mono[G[{y^(-1), 0, 0}, x]]/2 - mono[G[{y^(-1), 0, 1}, x]] - 
     mono[G[{y^(-1), 1, 0}, x]]/2 + mono[G[{y^(-1), 1, 1}, x]] - 
     mono[G[{y, 1, 0}, x]]/2 + mono[G[{y, 1, 1}, x]] - mono[Zeta[3]]/2, 
    (21*mono[Pi^2])/8 - mono[Pi^2*G[{0}, x]]/24 - mono[Pi^2*G[{1}, x]]/12 - 
     (235*mono[Pi^2*G[{1}, y]])/96 + mono[Pi^2*G[{y^(-1)}, x]]/3 + 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 - mono[G[{y^(-1)}, x]*G[{0, 1}, y]]/2 - 
     mono[G[{y}, x]*G[{0, 1}, y]]/2 - mono[G[{1}, y]*G[{1, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{1, 1}, x]] - 2*mono[G[{1}, x]*G[{1, 1}, y]] + 
     mono[G[{y^(-1)}, x]*G[{1, 1}, y]] + mono[G[{y}, x]*G[{1, 1}, y]] + 
     mono[G[{1}, y]*G[{y^(-1), 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1}, x]] + mono[G[{1}, y]*G[{y, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{y, 1}, x]] + (85*mono[G[{0, 0, 1}, y]])/16 - 
     (85*mono[G[{0, 1, 1}, y]])/8 + (89*mono[G[{1, 0, 1}, y]])/16 + 
     mono[G[{1, 1, 1}, y]] + mono[G[{y^(-1), 0, 0}, x]]/2 - 
     mono[G[{y^(-1), 0, 1}, x]] - mono[G[{y^(-1), 1, 0}, x]]/2 + 
     mono[G[{y^(-1), 1, 1}, x]] - mono[G[{y, 1, 0}, x]]/2 + 
     mono[G[{y, 1, 1}, x]] - mono[Zeta[3]]/4, mono[G[{1, 1}, y]], 
    (-65*mono[Pi^2])/24 + mono[Pi^2*G[{0}, x]]/12 + mono[Pi^2*G[{1}, x]]/12 - 
     (529*mono[G[{1}, y]])/144 + (247*mono[Pi^2*G[{1}, y]])/96 + 
     mono[G[{0}, x]*G[{1}, y]]/2 - mono[G[{1}, x]*G[{1}, y]] - 
     mono[Pi^2*G[{y^(-1)}, x]]/2 - (3*mono[G[{0}, x]*G[{0, 1}, y]])/4 + 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1}, y]])/4 + 
     (3*mono[G[{y}, x]*G[{0, 1}, y]])/4 + mono[G[{1}, y]*G[{1, 0}, x]]/2 - 
     mono[G[{1}, y]*G[{1, 1}, x]] - mono[G[{0}, x]*G[{1, 1}, y]]/2 + 
     4*mono[G[{1}, x]*G[{1, 1}, y]] - (3*mono[G[{y^(-1)}, x]*G[{1, 1}, y]])/
      2 - (3*mono[G[{y}, x]*G[{1, 1}, y]])/2 - 
     (3*mono[G[{1}, y]*G[{y^(-1), 0}, x]])/4 + 
     (3*mono[G[{1}, y]*G[{y^(-1), 1}, x]])/2 - 
     (3*mono[G[{1}, y]*G[{y, 0}, x]])/4 + (3*mono[G[{1}, y]*G[{y, 1}, x]])/
      2 - (97*mono[G[{0, 0, 1}, y]])/16 + (93*mono[G[{0, 1, 1}, y]])/8 - 
     (109*mono[G[{1, 0, 1}, y]])/16 - (3*mono[G[{y^(-1), 0, 0}, x]])/4 + 
     (3*mono[G[{y^(-1), 0, 1}, x]])/2 + (3*mono[G[{y^(-1), 1, 0}, x]])/4 - 
     (3*mono[G[{y^(-1), 1, 1}, x]])/2 + (3*mono[G[{y, 1, 0}, x]])/4 - 
     (3*mono[G[{y, 1, 1}, x]])/2 + (2*mono[G[{1}, y]*Log[mt2]])/3 - 
     mono[G[{0}, x]*G[{1}, y]*Log[mt2]]/4 + 
     mono[G[{1}, x]*G[{1}, y]*Log[mt2]]/2 + mono[G[{1, 1}, y]*Log[mt2]] + 
     mono[G[{1}, y]*Log[mt2]^2]/4 + (3*mono[Zeta[3]])/4, 
    (-3*mono[Pi^4])/80 + (11*mono[Pi^2*G[{1}, x]*G[{1}, y]])/12 - 
     mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/6 - 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/24 + 
     (3*mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]])/8 + 
     mono[Pi^2*G[{-1}, x]*G[{x}, y]]/6 - (7*mono[Pi^2*G[{1}, x]*G[{x}, y]])/
      24 - (11*mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]])/24 - 
     (11*mono[Pi^2*G[{1}, y]*G[{y}, x]])/24 + mono[Pi^2*G[{0, -1}, x]]/6 - 
     (7*mono[Pi^2*G[{0, 1}, x]])/24 - (17*mono[Pi^2*G[{0, 1}, y]])/24 + 
     (2*mono[Pi^2*G[{0, y^(-1)}, x]])/3 - 
     mono[G[{0, 1}, y]*G[{0, y^(-1)}, x]] - 
     (3*mono[G[{0, 1}, y]*G[{1, 0}, x]])/2 - 
     2*mono[G[{0, 1}, x]*G[{1, 1}, y]] + 
     2*mono[G[{0, y^(-1)}, x]*G[{1, 1}, y]] + 
     2*mono[G[{1, 0}, x]*G[{1, 1}, y]] + 2*mono[G[{1, 1}, x]*G[{1, 1}, y]] - 
     mono[Pi^2*G[{1, y^(-1)}, x]] + (3*mono[G[{0, 1}, y]*G[{1, y^(-1)}, x]])/
      2 - 3*mono[G[{1, 1}, y]*G[{1, y^(-1)}, x]] + 
     (3*mono[G[{0, 1}, y]*G[{1, y}, x]])/2 - 
     3*mono[G[{1, 1}, y]*G[{1, y}, x]] - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 - (I/2)*Sqrt[3], 1}, x]] - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 0}, x]]/2 - 
     mono[Pi^2*G[{1/2 + (I/2)*Sqrt[3], 1}, x]] + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 0}, x]]/2 + 
     mono[Pi^2*G[{(1 - I*Sqrt[3])/2, 1}, x]] + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 0}, x]]/2 + 
     mono[Pi^2*G[{(1 + I*Sqrt[3])/2, 1}, x]] + 
     (11*mono[Pi^2*G[{x^(-1), 1}, y]])/24 - mono[Pi^2*G[{x^(-1), x^(-1)}, y]]/
      6 - mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]]/4 + 
     mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/2 + (11*mono[Pi^2*G[{x, 1}, y]])/
      24 - mono[Pi^2*G[{x, x^(-1)}, y]]/6 - 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/4 + 
     mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]]/2 + 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/4 - 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]]/2 + mono[G[{1, 0}, x]*G[{x, x}, y]]/
      4 - mono[G[{1, 1}, x]*G[{x, x}, y]]/2 + mono[Pi^2*G[{y^(-1), -1}, x]]/
      6 + mono[Pi^2*G[{y^(-1), 0}, x]]/24 + 
     mono[G[{0, 1}, y]*G[{y^(-1), 0}, x]]/4 - 
     mono[G[{1, 1}, y]*G[{y^(-1), 0}, x]] - (3*mono[Pi^2*G[{y^(-1), 1}, x]])/
      8 + mono[G[{1, 1}, y]*G[{y^(-1), 1}, x]] + 
     mono[Pi^2*G[{y^(-1), y^(-1)}, x]]/6 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y^(-1)}, x]]/4 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y^(-1)}, x]]/2 - 
     mono[G[{0, 1}, y]*G[{y^(-1), y}, x]]/4 + 
     mono[G[{1, 1}, y]*G[{y^(-1), y}, x]]/2 - mono[Pi^2*G[{y, -1}, x]]/6 + 
     mono[G[{0, 1}, y]*G[{y, 0}, x]]/4 - mono[G[{1, 1}, y]*G[{y, 0}, x]] + 
     (7*mono[Pi^2*G[{y, 1}, x]])/24 + mono[G[{1, 1}, y]*G[{y, 1}, x]] + 
     mono[Pi^2*G[{y, y^(-1)}, x]]/6 - mono[G[{0, 1}, y]*G[{y, y^(-1)}, x]]/
      4 + mono[G[{1, 1}, y]*G[{y, y^(-1)}, x]]/2 - 
     mono[G[{0, 1}, y]*G[{y, y}, x]]/4 + mono[G[{1, 1}, y]*G[{y, y}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/4 + 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/4 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/2 - 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]]/2 - 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]])/4 + 
     (3*mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]])/2 + 
     mono[G[{0}, x]*G[{0, 0, 1}, y]]/4 + (3*mono[G[{1}, x]*G[{0, 0, 1}, y]])/
      2 - mono[G[{y^(-1)}, x]*G[{0, 0, 1}, y]]/2 - 
     mono[G[{y}, x]*G[{0, 0, 1}, y]]/2 - mono[G[{1}, y]*G[{0, 1, 0}, x]] + 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]])/4 + 
     mono[G[{x}, y]*G[{0, 1, 0}, x]]/4 + 2*mono[G[{1}, y]*G[{0, 1, 1}, x]] - 
     (5*mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]])/2 - 
     mono[G[{x}, y]*G[{0, 1, 1}, x]]/2 - mono[G[{0}, x]*G[{0, 1, 1}, y]] - 
     3*mono[G[{1}, x]*G[{0, 1, 1}, y]] + 
     (3*mono[G[{y^(-1)}, x]*G[{0, 1, 1}, y]])/2 + 
     (3*mono[G[{y}, x]*G[{0, 1, 1}, y]])/2 + 
     mono[G[{1}, y]*G[{0, y^(-1), 0}, x]] - 
     2*mono[G[{1}, y]*G[{0, y^(-1), 1}, x]] + 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]])/4 + 
     mono[G[{x}, y]*G[{1, 0, 0}, x]]/4 - 
     (5*mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]])/2 - 
     mono[G[{x}, y]*G[{1, 0, 1}, x]]/2 - 3*mono[G[{1}, x]*G[{1, 0, 1}, y]] + 
     (3*mono[G[{y^(-1)}, x]*G[{1, 0, 1}, y]])/2 + 
     (3*mono[G[{y}, x]*G[{1, 0, 1}, y]])/2 + 
     3*mono[G[{1}, y]*G[{1, 1, 0}, x]] - 
     (3*mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]])/2 - 
     (3*mono[G[{x}, y]*G[{1, 1, 0}, x]])/2 - 
     6*mono[G[{1}, y]*G[{1, 1, 1}, x]] + 
     3*mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]] + 
     3*mono[G[{x}, y]*G[{1, 1, 1}, x]] + 8*mono[G[{1}, x]*G[{1, 1, 1}, y]] - 
     4*mono[G[{y^(-1)}, x]*G[{1, 1, 1}, y]] - 
     4*mono[G[{y}, x]*G[{1, 1, 1}, y]] - 
     (3*mono[G[{1}, y]*G[{1, y^(-1), 0}, x]])/2 + 
     3*mono[G[{1}, y]*G[{1, y^(-1), 1}, x]] - 
     (3*mono[G[{1}, y]*G[{1, y, 0}, x]])/2 + 
     3*mono[G[{1}, y]*G[{1, y, 1}, x]] + 
     mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]] - 
     2*mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]]/4 + 
     mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]]/2 - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/4 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/2 + 
     mono[G[{0}, x]*G[{x, 1, 1}, y]] - 2*mono[G[{1}, x]*G[{x, 1, 1}, y]] - 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/4 + 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]]/2 - mono[G[{0}, x]*G[{x, x, 1}, y]]/
      4 + mono[G[{1}, x]*G[{x, x, 1}, y]]/2 - 
     mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 0}, x]]/4 - 
     mono[G[{1}, y]*G[{y^(-1), y^(-1), 1}, x]]/2 + 
     mono[G[{1}, y]*G[{y^(-1), y, 0}, x]]/4 - 
     mono[G[{1}, y]*G[{y^(-1), y, 1}, x]]/2 - mono[G[{1}, y]*G[{y, 1, 0}, x]]/
      2 + mono[G[{1}, y]*G[{y, 1, 1}, x]] + 
     mono[G[{1}, y]*G[{y, y^(-1), 0}, x]]/4 - 
     mono[G[{1}, y]*G[{y, y^(-1), 1}, x]]/2 + mono[G[{1}, y]*G[{y, y, 0}, x]]/
      4 - mono[G[{1}, y]*G[{y, y, 1}, x]]/2 + mono[G[{0, -1, 0, 0}, x]]/4 - 
     mono[G[{0, -1, 0, 1}, x]]/2 + mono[G[{0, 0, 1, 0}, x]]/4 - 
     mono[G[{0, 0, 1, 1}, x]]/2 + mono[G[{0, 0, 1, 1}, y]]/2 + 
     mono[G[{0, 1, 0, 0}, x]]/4 - mono[G[{0, 1, 0, 1}, x]]/2 + 
     2*mono[G[{0, 1, 0, 1}, y]] - (3*mono[G[{0, 1, 1, 0}, x]])/2 + 
     3*mono[G[{0, 1, 1, 1}, x]] - 4*mono[G[{0, 1, 1, 1}, y]] + 
     mono[G[{0, y^(-1), 0, 0}, x]] - 2*mono[G[{0, y^(-1), 0, 1}, x]] - 
     mono[G[{0, y^(-1), 1, 0}, x]] + 2*mono[G[{0, y^(-1), 1, 1}, x]] - 
     (3*mono[G[{1, 0, 1, 0}, x]])/2 + 3*mono[G[{1, 0, 1, 1}, x]] - 
     (3*mono[G[{1, y^(-1), 0, 0}, x]])/2 + 3*mono[G[{1, y^(-1), 0, 1}, x]] + 
     (3*mono[G[{1, y^(-1), 1, 0}, x]])/2 - 3*mono[G[{1, y^(-1), 1, 1}, x]] + 
     (3*mono[G[{1, y, 1, 0}, x]])/2 - 3*mono[G[{1, y, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x]] - 
     mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x]] + 
     2*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x]] - 
     4*mono[G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     2*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     4*mono[G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x]] + 
     mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x]] - 
     2*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x]] + 
     4*mono[G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x]] + 
     mono[G[{x^(-1), 0, 0, 1}, y]]/4 - mono[G[{x^(-1), 0, 1, 1}, y]] - 
     (3*mono[G[{x^(-1), 1, 0, 1}, y]])/2 + 4*mono[G[{x^(-1), 1, 1, 1}, y]] + 
     mono[G[{x^(-1), x^(-1), 0, 1}, y]]/4 - 
     mono[G[{x^(-1), x^(-1), 1, 1}, y]]/2 + mono[G[{x^(-1), x, 0, 1}, y]]/4 - 
     mono[G[{x^(-1), x, 1, 1}, y]]/2 + mono[G[{x, 0, 0, 1}, y]]/4 - 
     mono[G[{x, 0, 1, 1}, y]] - (3*mono[G[{x, 1, 0, 1}, y]])/2 + 
     4*mono[G[{x, 1, 1, 1}, y]] + mono[G[{x, x^(-1), 0, 1}, y]]/4 - 
     mono[G[{x, x^(-1), 1, 1}, y]]/2 + mono[G[{x, x, 0, 1}, y]]/4 - 
     mono[G[{x, x, 1, 1}, y]]/2 + mono[G[{y^(-1), -1, 0, 0}, x]]/4 - 
     mono[G[{y^(-1), -1, 0, 1}, x]]/2 + (3*mono[G[{y^(-1), 0, 0, 0}, x]])/4 - 
     (3*mono[G[{y^(-1), 0, 0, 1}, x]])/2 - mono[G[{y^(-1), 0, 1, 0}, x]] + 
     2*mono[G[{y^(-1), 0, 1, 1}, x]] - (5*mono[G[{y^(-1), 1, 0, 0}, x]])/4 + 
     (5*mono[G[{y^(-1), 1, 0, 1}, x]])/2 + (3*mono[G[{y^(-1), 1, 1, 0}, x]])/
      2 - 3*mono[G[{y^(-1), 1, 1, 1}, x]] + 
     mono[G[{y^(-1), y^(-1), 0, 0}, x]]/4 - 
     mono[G[{y^(-1), y^(-1), 0, 1}, x]]/2 - 
     mono[G[{y^(-1), y^(-1), 1, 0}, x]]/4 + 
     mono[G[{y^(-1), y^(-1), 1, 1}, x]]/2 - mono[G[{y^(-1), y, 1, 0}, x]]/4 + 
     mono[G[{y^(-1), y, 1, 1}, x]]/2 - mono[G[{y, -1, 0, 0}, x]]/4 + 
     mono[G[{y, -1, 0, 1}, x]]/2 - mono[G[{y, 1, 0, 0}, x]]/4 + 
     mono[G[{y, 1, 0, 1}, x]]/2 + (3*mono[G[{y, 1, 1, 0}, x]])/2 - 
     3*mono[G[{y, 1, 1, 1}, x]] + mono[G[{y, y^(-1), 0, 0}, x]]/4 - 
     mono[G[{y, y^(-1), 0, 1}, x]]/2 - mono[G[{y, y^(-1), 1, 0}, x]]/4 + 
     mono[G[{y, y^(-1), 1, 1}, x]]/2 - mono[G[{y, y, 1, 0}, x]]/4 + 
     mono[G[{y, y, 1, 1}, x]]/2 + mono[G[{1/2 - (I/2)*Sqrt[3]}, x]*Zeta[3]] + 
     mono[G[{1/2 + (I/2)*Sqrt[3]}, x]*Zeta[3]] - 
     mono[G[{(1 - I*Sqrt[3])/2}, x]*Zeta[3]] - 
     mono[G[{(1 + I*Sqrt[3])/2}, x]*Zeta[3]] - 
     (7*mono[G[{x^(-1)}, y]*Zeta[3]])/4 + (7*mono[G[{y^(-1)}, x]*Zeta[3]])/4, 
    (-21*mono[Pi^2])/8 + (239*mono[Pi^2*G[{1}, y]])/96 - 
     mono[G[{0}, x]*G[{0, 1}, y]]/2 + mono[G[{1}, x]*G[{0, 1}, y]] - 
     (69*mono[G[{0, 0, 1}, y]])/16 + (77*mono[G[{0, 1, 1}, y]])/8 - 
     (101*mono[G[{1, 0, 1}, y]])/16 - mono[Zeta[3]]/2, 
    (-7*mono[Pi^4])/144 - mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]]/6 + 
     mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]]/6 + 
     mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]]/6 - mono[Pi^2*G[{-1}, x]*G[{x}, y]]/
      6 - mono[Pi^2*G[{1}, x]*G[{x}, y]]/3 + (2*mono[Pi^2*G[{-1, -1}, x]])/
      3 - mono[Pi^2*G[{-1, 0}, x]]/3 + mono[Pi^2*G[{-1, 1}, x]]/3 - 
     mono[Pi^2*G[{0, -1}, x]]/2 - mono[Pi^2*G[{0, 0}, x]]/12 - 
     (13*mono[Pi^2*G[{0, 1}, x]])/12 + mono[Pi^2*G[{1, -1}, x]]/3 - 
     mono[Pi^2*G[{1, 0}, x]]/4 + mono[Pi^2*G[{1, 1}, x]]/6 - 
     mono[Pi^2*G[{x^(-1), 1}, y]]/6 + mono[G[{1, 0}, x]*G[{x^(-1), x}, y]]/
      4 - mono[G[{1, 1}, x]*G[{x^(-1), x}, y]]/2 + mono[Pi^2*G[{x, 1}, y]]/
      6 + mono[Pi^2*G[{x, x^(-1)}, y]]/6 + 
     mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]]/4 - 
     mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]]/4 + 
     mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]]/2 - 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]]/4 - 
     mono[G[{x}, y]*G[{-1, 0, 0}, x]]/4 + 
     mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]]/2 + 
     mono[G[{x}, y]*G[{-1, 0, 1}, x]]/2 + 
     mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]] - mono[G[{x}, y]*G[{0, 1, 0}, x]]/
      4 + mono[G[{x}, y]*G[{0, 1, 1}, x]]/2 - mono[G[{x}, y]*G[{1, 0, 0}, x]]/
      4 + mono[G[{x}, y]*G[{1, 0, 1}, x]]/2 - 
     mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]]/4 + mono[G[{x}, y]*G[{1, 1, 0}, x]]/
      4 + mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]]/2 - 
     mono[G[{x}, y]*G[{1, 1, 1}, x]]/2 - mono[G[{0}, x]*G[{x^(-1), 0, 1}, y]]/
      4 + mono[G[{1}, x]*G[{x^(-1), 0, 1}, y]]/2 - 
     mono[G[{0}, x]*G[{x^(-1), x, 1}, y]]/4 + 
     mono[G[{1}, x]*G[{x^(-1), x, 1}, y]]/2 + mono[G[{0}, x]*G[{x, 0, 1}, y]]/
      4 - mono[G[{1}, x]*G[{x, 0, 1}, y]]/2 + 
     mono[G[{0}, x]*G[{x, x^(-1), 1}, y]]/4 - 
     mono[G[{1}, x]*G[{x, x^(-1), 1}, y]]/2 + mono[G[{-1, -1, 0, 0}, x]] - 
     2*mono[G[{-1, -1, 0, 1}, x]] - mono[G[{-1, 0, 0, 0}, x]] + 
     2*mono[G[{-1, 0, 0, 1}, x]] + mono[G[{-1, 0, 1, 0}, x]]/2 - 
     mono[G[{-1, 0, 1, 1}, x]] + mono[G[{-1, 1, 0, 0}, x]]/2 - 
     mono[G[{-1, 1, 0, 1}, x]] - (3*mono[G[{0, -1, 0, 0}, x]])/4 + 
     (3*mono[G[{0, -1, 0, 1}, x]])/2 - (5*mono[G[{0, 0, 1, 0}, x]])/4 + 
     (5*mono[G[{0, 0, 1, 1}, x]])/2 - mono[G[{0, 1, 0, 0}, x]] + 
     2*mono[G[{0, 1, 0, 1}, x]] + (5*mono[G[{0, 1, 1, 0}, x]])/4 - 
     (5*mono[G[{0, 1, 1, 1}, x]])/2 + mono[G[{1, -1, 0, 0}, x]]/2 - 
     mono[G[{1, -1, 0, 1}, x]] - (3*mono[G[{1, 0, 0, 0}, x]])/4 + 
     (3*mono[G[{1, 0, 0, 1}, x]])/2 + (3*mono[G[{1, 0, 1, 0}, x]])/4 - 
     (3*mono[G[{1, 0, 1, 1}, x]])/2 + mono[G[{1, 1, 0, 0}, x]]/4 - 
     mono[G[{1, 1, 0, 1}, x]]/2 + mono[G[{x^(-1), 0, 0, 1}, y]]/2 - 
     mono[G[{x^(-1), 0, 1, 1}, y]]/2 - (3*mono[G[{x^(-1), 1, 0, 1}, y]])/4 + 
     mono[G[{x^(-1), x, 0, 1}, y]]/4 - mono[G[{x^(-1), x, 1, 1}, y]]/2 - 
     mono[G[{x, 0, 0, 1}, y]]/2 + mono[G[{x, 0, 1, 1}, y]]/2 + 
     (3*mono[G[{x, 1, 0, 1}, y]])/4 - mono[G[{x, x^(-1), 0, 1}, y]]/4 + 
     mono[G[{x, x^(-1), 1, 1}, y]]/2 + mono[G[{-1}, x]*Zeta[3]] - 
     mono[G[{0}, x]*Zeta[3]]/2 + mono[G[{1}, x]*Zeta[3]] - 
     mono[G[{x^(-1)}, y]*Zeta[3]]/2, (2*mono[Pi^2*G[{1}, y]])/3 + 
     mono[G[{1}, y]*G[{0, 0}, x]] - 2*mono[G[{1}, y]*G[{0, 1}, x]]}}}


==> anc/A2L_+++-_Ncp2_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-4*x^2)/((-1 + x)^2*(1 + x)^2) + (-391*x - 18*x^2 - 391*x^3)/
     (9*(-1 + x)^2*(1 + x)^2) + (-337 + 427*x + 427*x^3 - 337*x^4)/
     (18*(-1 + x)^2*(1 + x)^2) + (-18 - 319*x - 18*x^2)/(18*x*(-1 + y)) - 
    y^(-1) + (x*(427 + 710*x + 427*x^2)*y)/(18*(-1 + x)^2*(1 + x)^2) - 
    (4*x^2*y^2)/((-1 + x)^2*(1 + x)^2), 
  f[2] -> (-2*(-1 - 2*x - x^2 + 10*x^3 + 9*x^4 + 6*x^5 + x^6))/
     ((-1 + x)*(1 + x)^5) + (2*x*(1 + 14*x + 14*x^2 + 14*x^3 + x^4)*y)/
     ((-1 + x)*(1 + x)^5) - (12*x^3*y^2)/((-1 + x)*(1 + x)^5) - 
    (2*(1 - x + 2*x^2))/((1 + x)*(-1 + x*y)), 
  f[3] -> 4 + (2*(2 - x + x^2))/((1 + x)*(-x + y)) + 
    (2*(1 - x + 2*x^2))/((1 + x)*(-1 + x*y)), 
  f[4] -> (-2*x*(-46 - 60*x + x^2 + 22*x^3 + 25*x^4 + 13*x^6))/
     ((-1 + x)^2*(1 + x)^5) - (2*(12 + 201*x + 308*x^2 - 158*x^4 + 76*x^6))/
     (3*(-1 + x)^2*(1 + x)^5) + 
    ((-4*x*(-19 + 74*x + 104*x^2))/(3*(-1 + x)^2*(1 + x)^5) + 
      (4*x^2*(23 + 30*x - 11*x^3 + 11*x^4))/((-1 + x)^2*(1 + x)^5))*y + 
    ((-28*x^5)/(3*(-1 + x)^2*(1 + x)^5) + (4*x^3*(23 + 30*x))/
       ((-1 + x)^2*(1 + x)^5))*y^2 - (2*(3 + 7*x + 16*x^2))/
     (3*(1 + x)*(-1 + x*y)), 
  f[5] -> 10/3 - (26*(1 - 4*x + x^2))/(3*x*(-1 + y)) - 10/(3*y^2) + 
    (2*(5 - 36*x + 5*x^2))/(3*x*y) + (2*(16 + 7*x + 3*x^2))/
     (3*(1 + x)*(-x + y)) + (2*(3 + 7*x + 16*x^2))/(3*(1 + x)*(-1 + x*y)), 
  f[6] -> (-40*x + 14*x^2 + 3*x^3 + 14*x^4 - 40*x^5)/((-1 + x)^2*(1 + x)^4) + 
    (-21 + 29*x - 79*x^2 - 79*x^4 + 29*x^5 - 21*x^6)/
     (2*(-1 + x)^2*(1 + x)^4) - 13/(2*(-1 + y)) + 
    ((14*x^2 + 47*x^3 + 14*x^4)/((-1 + x)^2*(1 + x)^4) + 
      (29*(x + x^5))/(2*(-1 + x)^2*(1 + x)^4))*y - 
    (2*x^2*(1 - 10*x + x^2)*y^2)/((-1 + x)^2*(1 + x)^4), 
  f[7] -> (2*(1 + 6*x + 9*x^2 - 2*x^3 - 13*x^4 + 4*x^5 + 7*x^6 + 4*x^7))/
     ((-1 + x)^2*(1 + x)^5) - (4*x*(1 + 3*x + 3*x^2 + 3*x^3)*y)/(1 + x)^5 + 
    (4*x^3*(-3 - 6*x + x^2)*y^2)/((-1 + x)^2*(1 + x)^5) - 2/(-x + y), 
  f[8] -> -((1 - 10*x^2 + x^4)/((-1 + x)^2*(1 + x)^2)) + 
    (1 - 2*x + x^2)/(x*(-1 + y)) + y^(-1) - (8*x*(1 + x^2)*y)/
     ((-1 + x)^2*(1 + x)^2) + (8*x^2*y^2)/((-1 + x)^2*(1 + x)^2), 
  f[9] -> (4*(-1 + x))/((1 + x)*(-x + y)) - (4*(-1 + x)*x)/
     ((1 + x)*(-1 + x*y)), 
  f[10] -> (2*(-19 + 406*x^2 - 273*x^3 - 449*x^4 - 32*x^5 + 44*x^6))/
     (3*(-1 + x)^2*(1 + x)^5) + (2*(6 + 6*x - 120*x^2 + 13*x^7))/
     ((-1 + x)^2*(1 + x)^5) + ((-6*x^2*(-27 + 40*x))/((-1 + x)^2*(1 + x)^5) - 
      (2*x*(19 - 758*x^2 - 314*x^3 - 341*x^4 + 61*x^5))/
       (3*(-1 + x)^2*(1 + x)^5))*y + ((56*x^5)/(3*(-1 + x)^2*(1 + x)^5) - 
      (8*x^3*(23 + 30*x))/((-1 + x)^2*(1 + x)^5))*y^2 + 
    (4*(-1 + x)*(5 + 8*x))/(3*(1 + x)*(-1 + x*y)), 
  f[11] -> 4/((-1 + x)^2*(1 + x)^4) + (4*x)/((-1 + x)^2*(1 + x)^4) - 
    (48*x^3)/((-1 + x)^2*(1 + x)^4) + (4*x^5)/((-1 + x)^2*(1 + x)^4) + 
    (4*x^6)/((-1 + x)^2*(1 + x)^4) + ((-8*x)/((-1 + x)^2*(1 + x)^4) + 
      (40*x^2)/((-1 + x)^2*(1 + x)^4) + (40*x^4)/((-1 + x)^2*(1 + x)^4) - 
      (8*x^5)/((-1 + x)^2*(1 + x)^4))*y + 
    ((4*x^2)/((-1 + x)^2*(1 + x)^4) - (40*x^3)/((-1 + x)^2*(1 + x)^4) + 
      (4*x^4)/((-1 + x)^2*(1 + x)^4))*y^2, 
  f[12] -> -1 + (2*(1 - 2*x + x^2))/(x*(-1 + y)) + y^(-2) + 
    (-1 + 6*x - x^2)/(x*y), 
  f[13] -> (-4*x*(1 + 2*x + 8*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^5) + 
    (16*x^2*(2 + x + 2*x^2)*y)/((-1 + x)*(1 + x)^5) - 
    (24*x^3*y^2)/((-1 + x)*(1 + x)^5) - (4*(-1 + x))/((1 + x)*(-x + y)), 
  f[14] -> (-2*(1 + 6*x + 6*x^2 - 19*x^3 - 39*x^4 + 8*x^6 + 5*x^7))/
     ((-1 + x)^2*(1 + x)^5) + (2*x*(1 - 9*x - 26*x^2 - 14*x^3 - 23*x^4 + 
       7*x^5)*y)/((-1 + x)^2*(1 + x)^5) - (8*x^3*(-3 - 6*x + x^2)*y^2)/
     ((-1 + x)^2*(1 + x)^5) - (2*(-1 + x))/(-x + y), 
  f[15] -> -4 - (2*(-1 + x)*(17 + 3*x))/(3*(1 + x)*(-x + y)) + 
    (2*(-1 + x)*(3 + 17*x))/(3*(1 + x)*(-1 + x*y)), 
  f[16] -> -((1 - x - 3*x^2 + 2*x^3 - 3*x^4 - x^5 + x^6)/
      ((-1 + x)^4*(1 + x)^2)) - (-1 + y)^(-1) - (x*(1 + 10*x^2 + x^4)*y)/
     ((-1 + x)^4*(1 + x)^2) + (6*x^2*(1 + x^2)*y^2)/((-1 + x)^4*(1 + x)^2) - 
    (4*x^3*y^3)/((-1 + x)^4*(1 + x)^2), 
  f[17] -> (-1 - 127*x + 351*x^2 - 295*x^3 + 90*x^4 + 25*x^5 - 105*x^6 + 
      20*x^7)/((-1 + x)^4*(1 + x)^5) + (-13 + 406*x - 969*x^2 + 743*x^3 - 
      521*x^4 - 266*x^5 + 89*x^6 + 49*x^8)/(3*(-1 + x)^4*(1 + x)^5) + 
    (-((x^2*(127 - 351*x - 470*x^3 - 25*x^4 + 5*x^6))/
        ((-1 + x)^4*(1 + x)^5)) + (x*(-13 + 416*x - 938*x^2 + 743*x^3 - 
         521*x^4 - 94*x^5 + 89*x^6))/(3*(-1 + x)^4*(1 + x)^5))*y + 
    ((x^3*(-127 + 120*x + 25*x^4))/((-1 + x)^4*(1 + x)^5) - 
      (x^2*(-19 + 938*x^2 + 438*x^3 + 521*x^4))/(3*(-1 + x)^4*(1 + x)^5))*
     y^2 + ((-28*x^6)/(3*(-1 + x)^4*(1 + x)^5) + (4*x^4*(23 + 30*x))/
       ((-1 + x)^4*(1 + x)^5))*y^3 + (16*(-1 + x))/(3*(1 + x)*(-1 + x*y)), 
  f[18] -> (2*x)/((-1 + x)^4*(1 + x)^4) - x^2/((-1 + x)^4*(1 + x)^4) - 
    (12*x^3)/((-1 + x)^4*(1 + x)^4) + (6*x^4)/((-1 + x)^4*(1 + x)^4) - 
    (12*x^5)/((-1 + x)^4*(1 + x)^4) - x^6/((-1 + x)^4*(1 + x)^4) + 
    (2*x^7)/((-1 + x)^4*(1 + x)^4) + (-(x/((-1 + x)^4*(1 + x)^4)) + 
      (6*x^2)/((-1 + x)^4*(1 + x)^4) - (5*x^3)/((-1 + x)^4*(1 + x)^4) + 
      (48*x^4)/((-1 + x)^4*(1 + x)^4) - (5*x^5)/((-1 + x)^4*(1 + x)^4) + 
      (6*x^6)/((-1 + x)^4*(1 + x)^4) - x^7/((-1 + x)^4*(1 + x)^4))*y + 
    ((5*x^2)/((-1 + x)^4*(1 + x)^4) - (30*x^3)/((-1 + x)^4*(1 + x)^4) + 
      (2*x^4)/((-1 + x)^4*(1 + x)^4) - (30*x^5)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^6)/((-1 + x)^4*(1 + x)^4))*y^2 + 
    ((-2*x^3)/((-1 + x)^4*(1 + x)^4) + (20*x^4)/((-1 + x)^4*(1 + x)^4) - 
      (2*x^5)/((-1 + x)^4*(1 + x)^4))*y^3, 
  f[19] -> -((1 + x)^2/(-1 + x)^2) - 2/(-1 + y) + x/((-1 + x)^2*y) + 
    (3*x*y)/(-1 + x)^2, 
  f[20] -> (-2*x*(-1 + 2*x + 11*x^2 + 5*x^3 - 4*x^5 + x^7))/
     ((-1 + x)^3*(1 + x)^5) - (2*x^2*(-4 - 7*x - 22*x^2 - 2*x^3 + x^5)*y)/
     ((-1 + x)^3*(1 + x)^5) - (2*x^3*(11 + 4*x + 11*x^2)*y^2)/
     ((-1 + x)^3*(1 + x)^5) + (12*x^4*y^3)/((-1 + x)^3*(1 + x)^5) - 
    (2*(-1 + x)*x)/((1 + x)*(-x + y)), 
  f[21] -> -((x^2*(-4 - 10*x - x^2 + 5*x^3 - 22*x^4 - 4*x^5 + 3*x^6 + x^7))/
      ((-1 + x)^4*(1 + x)^5)) + (x*(-1 - 5*x - 9*x^2 - 25*x^3 - 51*x^4 + 
       5*x^5 - 11*x^6 + x^7)*y)/((-1 + x)^4*(1 + x)^5) - 
    (x^2*(1 - 15*x - 38*x^2 - 18*x^3 - 35*x^4 + 9*x^5)*y^2)/
     ((-1 + x)^4*(1 + x)^5) + (4*x^4*(-3 - 6*x + x^2)*y^3)/
     ((-1 + x)^4*(1 + x)^5) - ((-1 + x)*x)/((1 + x)*(-x + y)), 
  f[22] -> -(17 - 54*x + 17*x^2)/(3*(-1 + x)^2) - (20*x*y)/(3*(-1 + x)^2) - 
    (17*(-1 + x)*x)/(3*(1 + x)*(-x + y)) + (17*(-1 + x))/
     (3*(1 + x)*(-1 + x*y)), f[23] -> (12*x^3)/((-1 + x)^3*(1 + x)^5) + 
    (14*x^4)/((-1 + x)^3*(1 + x)^5) + (14*x^5)/((-1 + x)^3*(1 + x)^5) - 
    (4*x^6)/((-1 + x)^3*(1 + x)^5) - (6*x^7)/((-1 + x)^3*(1 + x)^5) - 
    (2*x^8)/((-1 + x)^3*(1 + x)^5) + ((-12*x^2)/((-1 + x)^3*(1 + x)^5) - 
      (14*x^3)/((-1 + x)^3*(1 + x)^5) - (36*x^4)/((-1 + x)^3*(1 + x)^5) - 
      (4*x^5)/((-1 + x)^3*(1 + x)^5) - (4*x^6)/((-1 + x)^3*(1 + x)^5) + 
      (2*x^7)/((-1 + x)^3*(1 + x)^5))*y + 
    ((22*x^3)/((-1 + x)^3*(1 + x)^5) + (8*x^4)/((-1 + x)^3*(1 + x)^5) + 
      (22*x^5)/((-1 + x)^3*(1 + x)^5))*y^2 - 
    (12*x^4*y^3)/((-1 + x)^3*(1 + x)^5), 
  f[24] -> (2*(1 - x + x^2))/(-1 + x)^2 - (2*x*y)/(-1 + x)^2, 
  f[25] -> -4/(-1 + y), f[26] -> (-2*(20 - 29*x + 20*x^2))/(3*(-1 + x)^2) - 
    12/(-1 + y) - (2*x)/((-1 + x)^2*y^2) + (2*(1 - 4*x + x^2))/
     ((-1 + x)^2*y) + (40*x*y)/(3*(-1 + x)^2), 
  f[27] -> (x*(-4 - 14*x + 4*x^2 + 39*x^3 + 21*x^4 - 14*x^6 - x^7 + x^8))/
     ((-1 + x)^4*(1 + x)^5) + (x*(1 + x + x^2 - 27*x^3 - 77*x^4 - 9*x^5 + 
       3*x^6 + 11*x^7)*y)/((-1 + x)^4*(1 + x)^5) - 
    (x^2*(1 - 15*x - 38*x^2 - 18*x^3 - 35*x^4 + 9*x^5)*y^2)/
     ((-1 + x)^4*(1 + x)^5) + (4*x^4*(-3 - 6*x + x^2)*y^3)/
     ((-1 + x)^4*(1 + x)^5) + ((-1 + x)*x)/((1 + x)*(-x + y))}, 
 A1["2L", "+++-", "Ncp2", "PolesIR"] -> 
  {{(26*f[1])/3 + f[1]/eps^2 + (3679*f[24])/54 + 
     ((13*f[1])/3 + (251*f[24])/6 - (251*f[25])/12)/eps + 
     (-f[24] + f[25]/2)/eps^4 - (3679*f[25])/108 + 
     ((-89*f[24])/12 + (89*f[25])/24)/eps^3, f[2], -2*f[2], f[3], 
    (7*f[2])/3 + (5*f[2])/(2*eps) - (5*f[3])/2 - (5*f[7])/2 + 
     (1145*f[9])/36 + (35*f[15])/3 - 5*f[22] + (50*f[24])/3, 
    -2*f[2] + f[3] - 2*f[24] + f[25], 4*f[2] - 2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3], (-14*f[2])/3 - (5*f[2])/eps + 5*f[3] + 5*f[7] - (1145*f[9])/18 - 
     (70*f[15])/3 + 10*f[22] - (100*f[24])/3, (20*f[3])/3 - (169*f[9])/18 - 
     f[12] - (11*f[15])/3 + 2*f[22] - (34*f[24])/3 + (4*f[25])/3 + 
     (2*f[3] - 2*f[24] + f[25])/eps, 
    f[4] + ((7*f[2])/3 - f[3] + f[6] - f[7] + (229*f[9])/18 + (14*f[15])/3 - 
       2*f[22] + (119*f[24])/12 - (13*f[25])/8)/eps + 
     (f[2] - f[24]/2 + f[25]/4)/eps^2, -f[3] + 2*f[24] - f[25], 
    -f[3] + 2*f[24] - f[25], (7*f[2])/3 + f[6] + (13*f[24])/4 - (13*f[25])/8, 
    -f[2]/2, f[3] - 2*f[24] + f[25], -2*f[2] + f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], 4*f[2] - 2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3], (-14*f[2])/3 + (-4*f[2] + f[3]/2)/eps + (9*f[3])/2 - f[6] + 
     4*f[7] - (229*f[9])/4 - 21*f[15] + 9*f[22] - (133*f[24])/4 + 
     (13*f[25])/8, 4*f[2] - 4*f[3] + 8*f[24] - 4*f[25], 
    -8*f[2] + 8*f[3] - 16*f[24] + 8*f[25], 4*f[3], 
    (28*f[2])/3 + (8*f[2] - f[3])/eps - 9*f[3] + 2*f[6] - 8*f[7] + 
     (229*f[9])/2 + 42*f[15] - 18*f[22] + (133*f[24])/2 - (13*f[25])/4, 
    (-46*f[3])/3 + (109*f[9])/9 + 4*f[12] + (16*f[15])/3 - 4*f[22] + 
     (68*f[24])/3 + (-6*f[3] + 4*f[24] - 2*f[25])/eps - (2*f[25])/3, 
    -2*f[4] + (-2*f[2] + f[24] - f[25]/2)/eps^2 + 
     ((-14*f[2])/3 + 2*f[3] - 2*f[6] + 2*f[7] - (229*f[9])/9 - (28*f[15])/3 + 
       4*f[22] - (119*f[24])/6 + (13*f[25])/4)/eps, 
    2*f[3] - 4*f[24] + 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    (-14*f[2])/3 - 2*f[6] - (13*f[24])/2 + (13*f[25])/4, f[2], 
    f[3]/eps^2 + f[5] + ((10*f[3])/3 + (10*f[9])/3 - f[12] + f[15] - f[25])/
      eps, (7*f[3])/3, -f[3]/2, (35*f[1])/9 + (26*f[6])/9 + f[6]/eps^2 + 
     (26*f[8])/9 + (3757*f[9])/162 - (13*f[11])/9 + (221*f[15])/27 - 
     (26*f[22])/9 + (16067*f[24])/324 + ((7*f[1])/6 + 3*f[6] + (2*f[8])/3 + 
       (289*f[9])/54 - f[11]/3 + (17*f[15])/9 - (2*f[22])/3 + 
       (4969*f[24])/216 - (4777*f[25])/432)/eps + (-f[24] + f[25]/2)/eps^3 - 
     (14819*f[25])/648, -f[3]/2 + f[24] - f[25]/2, f[3] - 2*f[24] + f[25], 
    f[24]/4 - f[25]/8, f[2]/2, -f[2], f[3] - f[24] + f[25]/2, f[2]/2, -f[2], 
    2*f[2], -2*f[3] + 2*f[24] - f[25], -f[2], (-17*f[3])/6 + (259*f[9])/18 - 
     f[12]/2 + (31*f[15])/6 - 2*f[22] + (34*f[24])/3 + 
     (-f[3]/2 + 2*f[24] - f[25])/eps - (17*f[25])/6, f[3]/2, f[2] + f[3]/2, 
    -f[2] + f[3]/2 - f[24] + f[25]/2, -2*f[2] - f[3], 
    2*f[2] - f[3] + 2*f[24] - f[25], -2*f[3] + 2*f[24] - f[25], f[3]/2, 
    -2*f[3] + 2*f[24] - f[25], 4*f[3] - 4*f[24] + 2*f[25], 4*f[24] - 2*f[25], 
    -f[3], (23*f[3])/3 - (488*f[9])/9 + f[12] - (59*f[15])/3 + 8*f[22] - 
     36*f[24] + (17*f[25])/3 + (3*f[3] - 8*f[24] + 4*f[25])/eps, -f[3], 
    2*f[3] - 4*f[24] + 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], -f[24] + f[25]/2, 
    2*f[3] - 4*f[24] + 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    -f[3] + 2*f[24] - f[25], -f[3] + 2*f[24] - f[25], 
    -f[3] + 2*f[24] - f[25], -f[3] + 2*f[24] - f[25], 
    -f[3]/2 + f[24] - f[25]/2, f[3] - 2*f[24] + f[25], 
    f[3]/2 - f[24] + f[25]/2, f[3]/2 - f[24] + f[25]/2, 
    -f[3] + 2*f[24] - f[25], -f[3] + 2*f[24] - f[25], 
    f[3]/2 - f[24] + f[25]/2, -f[3] + 2*f[24] - f[25], 
    f[3]/2 - f[24] + f[25]/2, -f[3] + 2*f[24] - f[25], 
    f[1]/2 + (7*f[6])/3 + (1097*f[24])/72 - (1097*f[25])/144 + 
     ((-11*f[24])/3 + (11*f[25])/6)/eps, -f[6]/2 - (31*f[24])/8 + 
     (31*f[25])/16, -f[24]/2 + f[25]/4, f[2]/2 + (25*f[24])/6 - 
     (25*f[25])/12, 2*f[2] + f[3], -2*f[2] + f[3] - 2*f[24] + f[25], 
    -4*f[2] - 2*f[3], 4*f[2] - 2*f[3] + 4*f[24] - 2*f[25], 
    -4*f[3] + 4*f[24] - 2*f[25], (14*f[2])/3 + (4*f[3])/3 + 
     (2*f[2] + f[3])/eps - 2*f[6] - 2*f[7] + (229*f[9])/18 + (14*f[15])/3 - 
     2*f[22] + f[24]/6 + (13*f[25])/4, (-14*f[2])/3 + (22*f[3])/3 - 2*f[6] + 
     3*f[7] - (1145*f[9])/18 - (70*f[15])/3 + 10*f[22] - (89*f[24])/2 + 
     (67*f[25])/12 + (-3*f[2] + 2*f[3] - 2*f[24] + f[25])/eps, 
    -4*f[2] - 2*f[3], 4*f[2] - 4*f[3] + 8*f[24] - 4*f[25], 8*f[2] + 4*f[3], 
    -8*f[2] + 8*f[3] - 16*f[24] + 8*f[25], 8*f[3] - 8*f[24] + 4*f[25], 
    (-28*f[2])/3 + (-4*f[2] - 2*f[3])/eps - (8*f[3])/3 + 4*f[6] + 4*f[7] - 
     (229*f[9])/9 - (28*f[15])/3 + 4*f[22] - f[24]/3 - (13*f[25])/2, 
    (28*f[2])/3 - (44*f[3])/3 + 4*f[6] - 6*f[7] + (1145*f[9])/9 + 
     (140*f[15])/3 - 20*f[22] + 89*f[24] + 
     (6*f[2] - 4*f[3] + 4*f[24] - 2*f[25])/eps - (67*f[25])/6, 
    (-43*f[3])/3 + (139*f[9])/9 + 3*f[12] + (19*f[15])/3 - 4*f[22] + 
     (68*f[24])/3 + (-5*f[3] + 4*f[24] - 2*f[25])/eps - (5*f[25])/3, 
    (-8*f[1])/3 + (13*f[3])/3 - (22*f[6])/3 - (8*f[8])/3 - (6047*f[9])/54 + 
     (4*f[11])/3 - (361*f[15])/9 + (46*f[22])/3 - (5179*f[24])/54 + 
     (f[3] + f[24] - f[25]/2)/eps^2 + (2707*f[25])/108 + 
     ((10*f[3])/3 - 4*f[6] - (229*f[9])/18 - (14*f[15])/3 + 2*f[22] - 
       (59*f[24])/3 + (13*f[25])/2)/eps, f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    (7*f[3])/3 - 2*f[6] - (13*f[24])/2 + (13*f[25])/4, -f[3]/2, 
    4*f[2] + 2*f[3], -4*f[2] - 2*f[3], -4*f[2] - 2*f[3], 
    4*f[2] - 4*f[3] + 8*f[24] - 4*f[25], -8*f[2] - 4*f[3], 8*f[2] + 4*f[3], 
    8*f[2] + 4*f[3], -8*f[2] + 8*f[3] - 16*f[24] + 8*f[25], 
    12*f[3] - 16*f[24] + 8*f[25], (-49*f[3])/3 + 10*f[6] + (1603*f[9])/18 + 
     (98*f[15])/3 - 14*f[22] + (177*f[24])/2 + (-7*f[3] + 4*f[24] - 2*f[25])/
      eps - (251*f[25])/12, 12*f[3] - 16*f[24] + 8*f[25], 
    -24*f[3] + 32*f[24] - 16*f[25], -24*f[3] + 32*f[24] - 16*f[25], 
    (98*f[3])/3 - 20*f[6] - (1603*f[9])/9 - (196*f[15])/3 + 28*f[22] - 
     177*f[24] + (251*f[25])/6 + (14*f[3] - 8*f[24] + 4*f[25])/eps, 
    (98*f[3])/3 - (158*f[9])/9 - 10*f[12] - (26*f[15])/3 + 8*f[22] - 
     (136*f[24])/3 - (2*f[25])/3 + (14*f[3] - 8*f[24] + 4*f[25])/eps, 
    (16*f[1])/3 - (26*f[3])/3 + (44*f[6])/3 + (16*f[8])/3 + (6047*f[9])/27 - 
     (8*f[11])/3 + (722*f[15])/9 - (92*f[22])/3 + (5179*f[24])/27 + 
     ((-20*f[3])/3 + 8*f[6] + (229*f[9])/9 + (28*f[15])/3 - 4*f[22] + 
       (118*f[24])/3 - 13*f[25])/eps - (2707*f[25])/54 + 
     (-2*f[3] - 2*f[24] + f[25])/eps^2, -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], (-14*f[3])/3 + 4*f[6] + 13*f[24] - 
     (13*f[25])/2, f[3], (26*f[3])/3 - 4*f[5] - (956*f[9])/9 - (14*f[12])/3 - 
     (116*f[15])/3 + 16*f[22] - (160*f[24])/3 - (14*f[25])/3 + 
     (-2*f[3] - 2*f[24] + f[25])/eps^2 + ((-20*f[3])/3 - (349*f[9])/9 + 
       4*f[12] - (40*f[15])/3 + 4*f[22] - (40*f[24])/3 + 4*f[25])/eps, 
    (-14*f[3])/3 - (289*f[9])/9 + 2*f[12] - (34*f[15])/3 + 4*f[22] - 
     (40*f[24])/3 + 2*f[25], f[3], (-70*f[1])/9 - (52*f[6])/9 - 
     (2*f[6])/eps^2 - (52*f[8])/9 - (3757*f[9])/81 + (26*f[11])/9 - 
     (442*f[15])/27 + (52*f[22])/9 - (16067*f[24])/162 + 
     (2*f[24] - f[25])/eps^3 + (14819*f[25])/324 + 
     ((-7*f[1])/3 - 6*f[6] - (4*f[8])/3 - (289*f[9])/27 + (2*f[11])/3 - 
       (34*f[15])/9 + (4*f[22])/3 - (4969*f[24])/108 + (4777*f[25])/216)/eps, 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    4*f[3] - 8*f[24] + 4*f[25], 4*f[3] - 8*f[24] + 4*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -4*f[3] + 8*f[24] - 4*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], 4*f[3] - 8*f[24] + 4*f[25], f[24] - f[25]/2, 
    -f[2], 2*f[2], -2*f[3] + 2*f[24] - f[25], -f[2], 2*f[2], -4*f[2], 
    4*f[3] - 4*f[24] + 2*f[25], 2*f[2], -f[3] - f[3]/eps - (10*f[9])/3 + 
     f[12] - f[15] + f[25], -f[3], -2*f[2] - f[3], 
    2*f[2] - f[3] + 2*f[24] - f[25], 4*f[2] + 2*f[3], 
    -4*f[2] + 2*f[3] - 4*f[24] + 2*f[25], 4*f[3] - 4*f[24] + 2*f[25], -f[3], 
    4*f[3] - 4*f[24] + 2*f[25], -8*f[3] + 8*f[24] - 4*f[25], 
    -8*f[24] + 4*f[25], 2*f[3], -2*f[3] + (518*f[9])/9 - 2*f[12] + 
     (62*f[15])/3 - 8*f[22] + (80*f[24])/3 + (-2*f[3] + 8*f[24] - 4*f[25])/
      eps - 2*f[25], 2*f[3], -4*f[3] + 8*f[24] - 4*f[25], 
    -4*f[3] + 8*f[24] - 4*f[25], -4*f[3] + 8*f[24] - 4*f[25], 
    -4*f[3] + 8*f[24] - 4*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -f[3] + 2*f[24] - f[25], 
    -f[3] + 2*f[24] - f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -f[3] + 2*f[24] - f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -f[3] + 2*f[24] - f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -f[1] - (14*f[6])/3 - (1097*f[24])/36 + 
     ((22*f[24])/3 - (11*f[25])/3)/eps + (1097*f[25])/72, 
    f[6] + (31*f[24])/4 - (31*f[25])/8, f[24] - f[25]/2, 
    -2*f[3] + 4*f[24] - 2*f[25], 4*f[3] - 8*f[24] + 4*f[25], 
    10*f[2] + 5*f[3], -15*f[2] - 2*f[3] - (55*f[24])/3 + (55*f[25])/6, 
    -2*f[1] - (169*f[3])/9 + (13*f[5])/3 + (6214*f[9])/27 + (91*f[12])/9 + 
     (754*f[15])/9 - (104*f[22])/3 + (599*f[24])/6 + 
     ((289*f[9])/18 - f[12] + (17*f[15])/3 - 2*f[22] + (79*f[24])/6 - 
       (17*f[25])/4)/eps^2 + (2*f[24] - f[25])/eps^3 + (647*f[25])/36 + 
     (-f[1] - (13*f[3])/3 + f[5] + (4891*f[9])/54 + (293*f[15])/9 - 
       (38*f[22])/3 + (1103*f[24])/36 + (139*f[25])/24)/eps, 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    4*f[3] - 8*f[24] + 4*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    f[24] - f[25]/2, -f[2], 2*f[2], -2*f[3] + 2*f[24] - f[25], 
    f[7] + (-f[2] - f[3] + 2*f[24] - f[25])/eps, -f[2], 
    2*f[2] - 2*f[3] + 4*f[24] - 2*f[25], -4*f[2] + 4*f[3] - 8*f[24] + 
     4*f[25], 4*f[3] - 4*f[24] + 2*f[25], 
    -2*f[7] + (2*f[2] + 2*f[3] - 4*f[24] + 2*f[25])/eps, 2*f[2], -f[3], 
    (-2*f[1])/3 - (13*f[3])/2 + f[5]/2 - (2*f[6])/3 - (2*f[8])/3 + 
     (1006*f[9])/9 + f[11]/3 + (7*f[12])/6 + (121*f[15])/3 - 16*f[22] + 
     (1240*f[24])/27 + (-f[3] + 3*f[24] - (3*f[25])/2)/eps^2 + 
     ((-10*f[3])/3 - f[6] + (83*f[9])/4 - f[12]/2 + (15*f[15])/2 - 3*f[22] + 
       (137*f[24])/12 - (29*f[25])/24)/eps + (299*f[25])/54, 
    -f[3]/2 + f[24] - f[25]/2, f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    -f[3]/2 + f[24] - f[25]/2, -f[3]/2 + f[24] - f[25]/2, 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    (-7*f[3])/3 - f[6] + (289*f[9])/36 - f[12]/2 + (17*f[15])/6 - f[22] + 
     (19*f[24])/4 - (29*f[25])/24, f[3]/2 - 2*f[24] + f[25], -2*f[2] - f[3], 
    2*f[2] - 3*f[3] + 6*f[24] - 3*f[25], 4*f[2] + 2*f[3], 
    -4*f[2] + 6*f[3] - 12*f[24] + 6*f[25], 4*f[3] - 4*f[24] + 2*f[25], 
    (23*f[3])/3 + 2*f[6] - (229*f[9])/6 - 14*f[15] + 6*f[22] - 
     (137*f[24])/6 + (17*f[25])/12 + (3*f[3] - 8*f[24] + 4*f[25])/eps, -f[3], 
    8*f[3] - 12*f[24] + 6*f[25], -16*f[3] + 24*f[24] - 12*f[25], 
    -8*f[3] + 8*f[24] - 4*f[25], (-46*f[3])/3 - 4*f[6] + (229*f[9])/3 + 
     28*f[15] - 12*f[22] + (137*f[24])/3 + (-6*f[3] + 16*f[24] - 8*f[25])/
      eps - (17*f[25])/6, 2*f[3], 2*f[3], (4*f[1])/3 + 13*f[3] - f[5] + 
     (4*f[6])/3 + (4*f[8])/3 - (2012*f[9])/9 - (2*f[11])/3 - (7*f[12])/3 - 
     (242*f[15])/3 + 32*f[22] - (2480*f[24])/27 - (299*f[25])/27 + 
     ((20*f[3])/3 + 2*f[6] - (83*f[9])/2 + f[12] - 15*f[15] + 6*f[22] - 
       (137*f[24])/6 + (29*f[25])/12)/eps + (2*f[3] - 6*f[24] + 3*f[25])/
      eps^2, -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    4*f[3] - 8*f[24] + 4*f[25], f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], (14*f[3])/3 + 2*f[6] - (289*f[9])/18 + 
     f[12] - (17*f[15])/3 + 2*f[22] - (19*f[24])/2 + (29*f[25])/12, 
    -f[3] + 4*f[24] - 2*f[25], (-10*f[3])/3 + (229*f[9])/18 + (14*f[15])/3 - 
     2*f[22] + (34*f[24])/3 + (-f[3] + 2*f[24] - f[25])/eps - (7*f[25])/3, 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    (-10*f[3])/3 + (229*f[9])/18 + (14*f[15])/3 - 2*f[22] + (34*f[24])/3 + 
     (-f[3] + 2*f[24] - f[25])/eps - (7*f[25])/3, -f[3] + 2*f[24] - f[25], 
    -f[3] + 2*f[24] - f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    (20*f[3])/3 - (229*f[9])/9 - (28*f[15])/3 + 4*f[22] - (68*f[24])/3 + 
     (14*f[25])/3 + (2*f[3] - 4*f[24] + 2*f[25])/eps, 
    2*f[3] - 4*f[24] + 2*f[25], (20*f[3])/3 - (229*f[9])/9 - (28*f[15])/3 + 
     4*f[22] - (68*f[24])/3 + (14*f[25])/3 + (2*f[3] - 4*f[24] + 2*f[25])/
      eps, -f[3] + 2*f[24] - f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    -f[3] + 2*f[24] - f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    -f[1] + (2023*f[9])/54 - (7*f[12])/3 + (119*f[15])/9 - (14*f[22])/3 + 
     f[24]/4 + ((22*f[24])/3 - (11*f[25])/3)/eps + (383*f[25])/72, 
    (-289*f[9])/36 + f[12]/2 - (17*f[15])/6 + f[22] + (7*f[24])/6 - 
     (7*f[25])/4, f[24] - f[25]/2, -5*f[2] + 7*f[3] - (67*f[24])/3 + 
     (67*f[25])/6, f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -4*f[3] + 8*f[24] - 4*f[25], -4*f[3] + 8*f[24] - 4*f[25], 
    8*f[3] - 16*f[24] + 8*f[25], 8*f[3] - 16*f[24] + 8*f[25], 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -f[3] + 2*f[24] - f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    3*f[3] - 6*f[24] + 3*f[25], -6*f[3] + 12*f[24] - 6*f[25], 
    -f[3] + 2*f[24] - f[25], 3*f[3] - 6*f[24] + 3*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -6*f[3] + 12*f[24] - 6*f[25], 
    -4*f[3] + 8*f[24] - 4*f[25], 8*f[3] - 16*f[24] + 8*f[25], 
    -5*f[3] + 10*f[24] - 5*f[25], f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -4*f[3] + 8*f[24] - 4*f[25], 
    8*f[3] - 16*f[24] + 8*f[25], (-10*f[3])/3 + (229*f[9])/18 + 
     (14*f[15])/3 - 2*f[22] + (34*f[24])/3 + (-f[3] + 2*f[24] - f[25])/eps - 
     (7*f[25])/3, (20*f[3])/3 - (229*f[9])/9 - (28*f[15])/3 + 4*f[22] - 
     (68*f[24])/3 + (14*f[25])/3 + (2*f[3] - 4*f[24] + 2*f[25])/eps, 
    (10*f[3])/3 - (229*f[9])/18 - (14*f[15])/3 + 2*f[22] - (34*f[24])/3 + 
     (7*f[25])/3 + (f[3] - 2*f[24] + f[25])/eps, 
    (10*f[3])/3 - (229*f[9])/18 - (14*f[15])/3 + 2*f[22] - (34*f[24])/3 + 
     (7*f[25])/3 + (f[3] - 2*f[24] + f[25])/eps, 
    (-20*f[3])/3 + (229*f[9])/9 + (28*f[15])/3 - 4*f[22] + (68*f[24])/3 + 
     (-2*f[3] + 4*f[24] - 2*f[25])/eps - (14*f[25])/3, 
    (-20*f[3])/3 + (229*f[9])/9 + (28*f[15])/3 - 4*f[22] + (68*f[24])/3 + 
     (-2*f[3] + 4*f[24] - 2*f[25])/eps - (14*f[25])/3, 
    (10*f[3])/3 - (229*f[9])/18 - (14*f[15])/3 + 2*f[22] - (34*f[24])/3 + 
     (7*f[25])/3 + (f[3] - 2*f[24] + f[25])/eps, 
    (-20*f[3])/3 + (229*f[9])/9 + (28*f[15])/3 - 4*f[22] + (68*f[24])/3 + 
     (-2*f[3] + 4*f[24] - 2*f[25])/eps - (14*f[25])/3, 
    (10*f[3])/3 - (229*f[9])/18 - (14*f[15])/3 + 2*f[22] - (34*f[24])/3 + 
     (7*f[25])/3 + (f[3] - 2*f[24] + f[25])/eps, 
    (-20*f[3])/3 + (229*f[9])/9 + (28*f[15])/3 - 4*f[22] + (68*f[24])/3 + 
     (-2*f[3] + 4*f[24] - 2*f[25])/eps - (14*f[25])/3, 
    (7*f[1])/3 + (3659*f[24])/108 - (3659*f[25])/216 + 
     ((-22*f[24])/3 + (11*f[25])/3)/eps^2 + ((-154*f[24])/9 + (77*f[25])/9)/
      eps, -f[1]/2 - (1699*f[24])/72 + (1699*f[25])/144 + 
     ((-11*f[24])/3 + (11*f[25])/6)/eps, (-10*f[24])/9 + (5*f[25])/9, 
    f[24]/4 - f[25]/8, (-11*f[1])/12 + (2*f[4])/3 - (53*f[6])/18 - f[8] - 
     (289*f[9])/36 + f[11]/2 - (17*f[15])/6 + f[22] - (8771*f[24])/432 + 
     ((2*f[2])/3 + (7*f[24])/12 - (7*f[25])/24)/eps^2 + 
     ((14*f[2])/9 - (2*f[3])/3 - (5*f[6])/6 - (2*f[7])/3 + (229*f[9])/27 + 
       (28*f[15])/9 - (4*f[22])/3 + (107*f[24])/36 + (53*f[25])/72)/eps + 
     (8195*f[25])/864, -f[2]/12, (2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3, 
    f[2]/6 - f[3]/6 + f[24]/3 - f[25]/6, f[3]/12, (-7*f[2])/18 - f[3]/6 - 
     f[6]/3 - f[7]/6 + (229*f[9])/108 + (7*f[15])/9 - f[22]/3 - 
     (5*f[24])/24 + (f[2]/6 + f[24]/6 - f[25]/12)/eps + (95*f[25])/144, 
    -f[2]/12 - f[24]/24 + f[25]/48, -f[2]/2 - f[3]/12 - f[24]/2 + f[25]/4, 
    f[3]/6 - f[24]/3 + f[25]/6, -f[3]/3 + (2*f[24])/3 - f[25]/3, 
    f[2]/3 + f[24]/6 - f[25]/12, -f[2]/3 - f[3]/6, 
    f[2]/3 - f[3]/12 + f[24]/3 - f[25]/6, (8*f[2])/3 + (4*f[3])/3, 
    (-8*f[2])/3 - (4*f[3])/3, (-8*f[2])/3 - (4*f[3])/3, 
    (8*f[2])/3 + f[3]/2 + 2*f[24] - f[25], (-11*f[3])/6 + (10*f[24])/3 - 
     (5*f[25])/3, (28*f[2])/9 + ((4*f[2])/3 + (2*f[3])/3)/eps + (8*f[3])/9 - 
     (4*f[6])/3 - (4*f[7])/3 + (229*f[9])/27 + (28*f[15])/9 - (4*f[22])/3 + 
     f[24]/9 + (13*f[25])/6, (-28*f[2])/9 + (13*f[3])/9 + (7*f[6])/3 + 
     2*f[7] - (2519*f[9])/108 - (77*f[15])/9 + (11*f[22])/3 - 
     (131*f[24])/18 + (-2*f[2] - f[3]/6 - (5*f[24])/3 + (5*f[25])/6)/eps - 
     (89*f[25])/36, (4*f[3])/3 - (8*f[24])/3 + (4*f[25])/3, 
    (4*f[2])/3 + f[3]/6 + (7*f[24])/6 - (7*f[25])/12, (2*f[2])/3 + f[3]/3, 
    (-4*f[2])/3 - (2*f[3])/3, (-4*f[2])/3 - (2*f[3])/3, 
    (-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3, (7*f[3])/6 - (7*f[24])/3 + 
     (7*f[25])/6, (2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3, 
    -f[3]/6 + f[24]/3 - f[25]/6, (2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3, 
    (-2*f[2])/3 - f[24]/3 + f[25]/6, (31*f[3])/9 + (5*f[6])/6 + (2*f[7])/3 - 
     (3833*f[9])/216 - f[12]/12 - (235*f[15])/36 + (17*f[22])/6 - 
     (731*f[24])/72 + (13*f[25])/48 + ((-2*f[2])/3 + (5*f[3])/6 - 2*f[24] + 
       f[25])/eps, (-5*f[3])/6 + (3*f[24])/2 - (3*f[25])/4, 
    f[2]/6 + f[3]/3 - f[24]/2 + f[25]/4, (4*f[2])/3 - (11*f[3])/6 + 5*f[24] - 
     (5*f[25])/2, (2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3, 
    (-2*f[2])/3 - f[24]/3 + f[25]/6, (5*f[3])/6 - (5*f[24])/3 + (5*f[25])/6, 
    (-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3, (5*f[3])/6 - (5*f[24])/3 + 
     (5*f[25])/6, (-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3, 
    (-20*f[3])/9 + (229*f[9])/27 + (28*f[15])/9 - (4*f[22])/3 + 
     (68*f[24])/9 + ((-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3)/eps - 
     (14*f[25])/9, (14*f[2])/9 + (13*f[24])/12 - (13*f[25])/24, 
    -f[2]/3 - f[24]/6 + f[25]/12, (79*f[2])/360 + (59*f[24])/240 - 
     (59*f[25])/480, (35*f[2])/3 - 5*f[3] - 7*f[6] - 5*f[7] + 
     (1145*f[9])/18 + (70*f[15])/3 - 10*f[22] + (1037*f[24])/36 + 
     (5*f[2] + (23*f[24])/3 - (23*f[25])/6)/eps + (163*f[25])/72}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0, 1}, x]*Log[mt2]^2], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0, 1}, y]*Log[mt2]^2], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]^2*Log[mt2]^2], 
    mono[G[{0}, x]*G[{0, 0, 0}, x]], mono[G[{0}, x]*G[{0, 0, 1}, x]], 
    mono[G[{0}, x]*G[{0, 0, 1}, y]], mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, 1, 0}, x]], mono[G[{0}, x]*G[{0, 1, 1}, x]], 
    mono[G[{0}, x]*G[{0, 1, 1}, y]], mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{-1, 0, 0}, x]], mono[G[{0}, x]*G[{1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{-1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, y]], mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1, 0}, x]], mono[G[{0}, x]*G[{1, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{-1, 0, 0, 0}, x]], 
    mono[G[{1, 0, 0, 0}, x]], mono[G[{-1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1, 0}, x]], 
    mono[G[{1, 0, 1, 0}, x]], mono[G[{-1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, y]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 0}, x]*Log[mt2]^2], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, x]*Log[mt2]^2], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1, 1}, y]*Log[mt2]^2], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]^2*Log[mt2]^2], 
    mono[G[{1}, x]*G[{0, 0, 0}, x]], mono[G[{1}, x]*G[{0, 0, 1}, x]], 
    mono[G[{1}, x]*G[{0, 0, 1}, y]], mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, 1, 0}, x]], mono[G[{1}, x]*G[{0, 1, 1}, x]], 
    mono[G[{1}, x]*G[{0, 1, 1}, y]], mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, 1}, y]], mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{-1, 0, 0}, x]], mono[G[{1}, x]*G[{1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{-1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, y]], mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1, 0}, x]], mono[G[{1}, x]*G[{1, 1, 1}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, x]*Log[mt2]^3], 
    mono[G[{1, 0}, x]*G[{1, x}, y]], mono[G[{1, 1}, x]*G[{1, x}, y]], 
    mono[G[{-1}, x]*Zeta[3]], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]^2*Log[mt2]^2], mono[G[{1}, y]*G[{0, 0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0, 1}, x]], mono[G[{1}, y]*G[{0, 0, 1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1, 0}, x]], mono[G[{1}, y]*G[{0, 1, 1}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, y]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{-1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1, 1}, y]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], 
    mono[Pi^2*G[{0, 1}, x]], mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]^2], mono[Pi^2*G[{0}, x]*G[{1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{0}, x]*Log[mt2]], mono[Pi^2*G[{-1, 0}, x]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{-1, -1}, x]], 
    mono[Pi^2*G[{-1, 1}, x]], mono[Pi^2*G[{1, -1}, x]], 
    mono[Pi^2*G[{1, 1}, x]], mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1, x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]^2], mono[Pi^2*G[{-1}, x]*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]*G[{1}, x]], mono[Pi^2*G[{-1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}, 
 A2["2L", "+++-", "Ncp2", "PolesIR"] -> 
  {{(26*f[8])/3 + f[8]/eps^2 + (13*f[8])/(3*eps), -f[9] - f[13], 
    2*f[9] + 2*f[13], f[9], (7*f[9])/2 + ((-5*f[9])/2 - (5*f[13])/2)/eps - 
     (7*f[13])/3 - (5*f[14])/2 + (5*f[15])/2, 3*f[9] + 2*f[13], 
    -6*f[9] - 4*f[13], -2*f[9], -7*f[9] + (14*f[13])/3 + 
     (5*f[9] + 5*f[13])/eps + 5*f[14] - 5*f[15], (2*f[9])/eps + f[12] - 
     2*f[15], f[10] + (-f[9] - f[13])/eps^2 + 
     (f[11] - (7*f[13])/3 - f[14] + f[15])/eps, -f[9], -f[9], 
    (-7*f[9])/3 + f[11] - (7*f[13])/3, f[9]/2 + f[13]/2, f[9], 
    3*f[9] + 2*f[13], -2*f[9], -6*f[9] - 4*f[13], -2*f[9], 
    (-35*f[9])/6 - f[11] + (14*f[13])/3 + ((9*f[9])/2 + 4*f[13])/eps + 
     4*f[14] - (9*f[15])/2, -8*f[9] - 4*f[13], 16*f[9] + 8*f[13], 4*f[9], 
    (35*f[9])/3 + 2*f[11] + (-9*f[9] - 8*f[13])/eps - (28*f[13])/3 - 
     8*f[14] + 9*f[15], (14*f[9])/3 - (6*f[9])/eps - 4*f[12] + 6*f[15], 
    -2*f[10] + (2*f[9] + 2*f[13])/eps^2 + 
     (-2*f[11] + (14*f[13])/3 + 2*f[14] - 2*f[15])/eps, 2*f[9], 2*f[9], 
    (14*f[9])/3 - 2*f[11] + (14*f[13])/3, -f[9] - f[13], 
    (13*f[3])/3 - f[5] + (13*f[9])/3 + f[9]/eps^2 + (f[12] - f[15])/eps - 
     (13*f[25])/3, (7*f[9])/3, -f[9]/2, (-52*f[1])/9 + (26*f[6])/9 - 
     (43*f[8])/9 + (3757*f[9])/162 + (65*f[11])/9 + f[11]/eps^2 + 
     (221*f[15])/27 - (26*f[22])/9 - (5681*f[24])/162 + (7709*f[25])/324 + 
     ((-4*f[1])/3 + (2*f[6])/3 - (5*f[8])/6 + (289*f[9])/54 + 4*f[11] + 
       (17*f[15])/9 - (2*f[22])/3 - (437*f[24])/54 + (593*f[25])/108)/eps, 
    -f[9]/2, f[9], -f[9]/2 - f[13]/2, f[9] + f[13], f[9], -f[9]/2 - f[13]/2, 
    f[9] + f[13], -2*f[9] - 2*f[13], -2*f[9], f[9] + f[13], 
    (-7*f[9])/6 - f[9]/(2*eps) + f[12]/2 + f[15]/2, f[9]/2, -f[9]/2 - f[13], 
    (3*f[9])/2 + f[13], f[9] + 2*f[13], -3*f[9] - 2*f[13], -2*f[9], f[9]/2, 
    -2*f[9], 4*f[9], -f[9], (-7*f[9])/3 + (3*f[9])/eps - f[12] - 3*f[15], 
    -f[9], 2*f[9], 2*f[9], f[9], -2*f[9], 2*f[9], 2*f[9], -f[9], -f[9], 
    -f[9], -f[9], -f[9]/2, f[9], f[9]/2, f[9]/2, -f[9], -f[9], f[9]/2, -f[9], 
    f[9]/2, -f[9], f[8]/2 + (7*f[11])/3, -f[11]/2, -f[9]/2 - f[13]/2, 
    -f[9] - 2*f[13], 3*f[9] + 2*f[13], 2*f[9] + 4*f[13], -6*f[9] - 4*f[13], 
    -4*f[9], -2*f[11] + (-f[9] - 2*f[13])/eps - (14*f[13])/3 - 2*f[14] + 
     f[15], (-14*f[9])/3 - 2*f[11] + (14*f[13])/3 + (5*f[9] + 3*f[13])/eps + 
     3*f[14] - 5*f[15], 2*f[9] + 4*f[13], -8*f[9] - 4*f[13], 
    -4*f[9] - 8*f[13], 16*f[9] + 8*f[13], 8*f[9], 4*f[11] + (28*f[13])/3 + 
     (2*f[9] + 4*f[13])/eps + 4*f[14] - 2*f[15], (28*f[9])/3 + 4*f[11] + 
     (-10*f[9] - 6*f[13])/eps - (28*f[13])/3 - 6*f[14] + 10*f[15], 
    (7*f[9])/3 - (5*f[9])/eps - 3*f[12] + 5*f[15], 
    (16*f[1])/3 - (8*f[6])/3 + (16*f[8])/3 + (106*f[9])/27 + f[9]/eps^2 - 
     (34*f[11])/3 + (-4*f[11] - f[15])/eps + (4*f[15])/9 - (4*f[22])/3 + 
     (1234*f[24])/27 - (593*f[25])/27, f[9], f[9], f[9], f[9], 
    (7*f[9])/3 - 2*f[11], -f[9]/2, -2*f[9] - 4*f[13], 2*f[9] + 4*f[13], 
    2*f[9] + 4*f[13], -8*f[9] - 4*f[13], 4*f[9] + 8*f[13], -4*f[9] - 8*f[13], 
    -4*f[9] - 8*f[13], 16*f[9] + 8*f[13], 12*f[9], 
    7*f[9] - (7*f[9])/eps + 10*f[11] + 7*f[15], 12*f[9], -24*f[9], -24*f[9], 
    -14*f[9] + (14*f[9])/eps - 20*f[11] - 14*f[15], 
    -14*f[9] + (14*f[9])/eps + 10*f[12] - 14*f[15], 
    (-32*f[1])/3 + (16*f[6])/3 - (32*f[8])/3 - (212*f[9])/27 - 
     (2*f[9])/eps^2 + (68*f[11])/3 - (8*f[15])/9 + (8*f[11] + 2*f[15])/eps + 
     (8*f[22])/3 - (2468*f[24])/27 + (1186*f[25])/27, -2*f[9], -2*f[9], 
    -2*f[9], -2*f[9], (-14*f[9])/3 + 4*f[11], f[9], 
    (-52*f[3])/3 + 4*f[5] + (100*f[9])/3 - (2*f[9])/eps^2 + (14*f[12])/3 + 
     16*f[15] + (-4*f[12] + 2*f[15])/eps - 8*f[22] + (80*f[24])/3 + 
     (52*f[25])/3, (-14*f[9])/3 - 2*f[12], f[9], (104*f[1])/9 - (52*f[6])/9 + 
     (86*f[8])/9 - (3757*f[9])/81 - (130*f[11])/9 - (2*f[11])/eps^2 - 
     (442*f[15])/27 + (52*f[22])/9 + (5681*f[24])/81 + 
     ((8*f[1])/3 - (4*f[6])/3 + (5*f[8])/3 - (289*f[9])/27 - 8*f[11] - 
       (34*f[15])/9 + (4*f[22])/3 + (437*f[24])/27 - (593*f[25])/54)/eps - 
     (7709*f[25])/162, -2*f[9], -2*f[9], 4*f[9], 4*f[9], 2*f[9], -4*f[9], 
    -2*f[9], 4*f[9], f[9] + f[13], -2*f[9] - 2*f[13], -2*f[9], f[9] + f[13], 
    -2*f[9] - 2*f[13], 4*f[9] + 4*f[13], 4*f[9], -2*f[9] - 2*f[13], 
    (7*f[9])/3 - f[9]/eps - f[12] + f[15], -f[9], f[9] + 2*f[13], 
    -3*f[9] - 2*f[13], -2*f[9] - 4*f[13], 6*f[9] + 4*f[13], 4*f[9], -f[9], 
    4*f[9], -8*f[9], 2*f[9], (14*f[9])/3 - (2*f[9])/eps + 2*f[12] + 2*f[15], 
    2*f[9], -4*f[9], -4*f[9], -4*f[9], -4*f[9], 2*f[9], 2*f[9], 2*f[9], 
    2*f[9], f[9], -2*f[9], -f[9], -f[9], 2*f[9], 2*f[9], -f[9], 2*f[9], 
    -f[9], 2*f[9], -f[8] - (14*f[11])/3, f[11], -2*f[9], 4*f[9], 
    -5*f[9] - 10*f[13], 13*f[9] + 15*f[13], (169*f[3])/9 - (13*f[5])/3 - 
     2*f[8] - 91*f[9] - (91*f[12])/9 + f[12]/eps^2 - (104*f[15])/3 + 
     (52*f[22])/3 - (520*f[24])/9 + ((13*f[3])/3 - f[5] - f[8] - 21*f[9] - 
       8*f[15] + 4*f[22] - (40*f[24])/3 - (13*f[25])/3)/eps - (169*f[25])/9, 
    f[9], -2*f[9], 4*f[9], -2*f[9], f[9], f[9], -2*f[9], -2*f[9], 
    f[9] + f[13], -2*f[9] - 2*f[13], -2*f[9], f[13]/eps + f[14], 
    f[9] + f[13], -4*f[9] - 2*f[13], 8*f[9] + 4*f[13], 4*f[9], 
    (-2*f[13])/eps - 2*f[14], -2*f[9] - 2*f[13], -f[9], 
    (4*f[1])/3 + (13*f[3])/6 - f[5]/2 - (2*f[6])/3 + (4*f[8])/3 - 
     (1112*f[9])/27 - f[9]/eps^2 - (5*f[11])/3 - (7*f[12])/6 - 
     (125*f[15])/9 + (-f[11] + f[12]/2 + f[15])/eps + (20*f[22])/3 - 
     (643*f[24])/54 - (827*f[25])/108, -f[9]/2, f[9], f[9], -2*f[9], -2*f[9], 
    2*f[9], -f[9]/2, -f[9]/2, f[9], f[9], (-7*f[9])/3 - f[11] + f[12]/2, 
    f[9]/2, f[9] + 2*f[13], -5*f[9] - 2*f[13], -2*f[9] - 4*f[13], 
    10*f[9] + 4*f[13], 4*f[9], (-7*f[9])/3 + (3*f[9])/eps + 2*f[11] - 
     3*f[15], -f[9], 8*f[9], -16*f[9], -8*f[9], (14*f[9])/3 - (6*f[9])/eps - 
     4*f[11] + 6*f[15], 2*f[9], 2*f[9], (-8*f[1])/3 - (13*f[3])/3 + f[5] + 
     (4*f[6])/3 - (8*f[8])/3 + (2224*f[9])/27 + (2*f[9])/eps^2 + 
     (10*f[11])/3 + (7*f[12])/3 + (2*f[11] - f[12] - 2*f[15])/eps + 
     (250*f[15])/9 - (40*f[22])/3 + (643*f[24])/27 + (827*f[25])/54, -2*f[9], 
    -2*f[9], 4*f[9], f[9], f[9], -2*f[9], -2*f[9], 
    (14*f[9])/3 + 2*f[11] - f[12], -f[9], -(f[9]/eps) + f[15], f[9], -2*f[9], 
    -(f[9]/eps) + f[15], -f[9], -f[9], 2*f[9], (2*f[9])/eps - 2*f[15], 
    2*f[9], (2*f[9])/eps - 2*f[15], -f[9], 2*f[9], -f[9], 2*f[9], 
    -f[8] + (7*f[12])/3, -f[12]/2, 12*f[9] + 5*f[13], f[9], -2*f[9], f[9], 
    -2*f[9], -4*f[9], -4*f[9], 8*f[9], 8*f[9], f[9], f[9], -2*f[9], -2*f[9], 
    -f[9], 2*f[9], 3*f[9], -6*f[9], -f[9], 3*f[9], 2*f[9], -6*f[9], -4*f[9], 
    8*f[9], -5*f[9], f[9], f[9], -2*f[9], -2*f[9], f[9], -2*f[9], f[9], f[9], 
    -2*f[9], -2*f[9], -4*f[9], 8*f[9], -(f[9]/eps) + f[15], 
    (2*f[9])/eps - 2*f[15], f[9]/eps - f[15], f[9]/eps - f[15], 
    (-2*f[9])/eps + 2*f[15], (-2*f[9])/eps + 2*f[15], f[9]/eps - f[15], 
    (-2*f[9])/eps + 2*f[15], f[9]/eps - f[15], (-2*f[9])/eps + 2*f[15], 
    (7*f[8])/3, -f[8]/2, 2*f[1] - f[6] + (25*f[8])/12 - (289*f[9])/36 + 
     (2*f[10])/3 - (40*f[11])/9 + ((-2*f[9])/3 - (2*f[13])/3)/eps^2 + 
     ((-5*f[11])/6 - (14*f[13])/9 - (2*f[14])/3 + (2*f[15])/3)/eps - 
     (17*f[15])/6 + f[22] + (437*f[24])/36 - (593*f[25])/72, 
    f[9]/12 + f[13]/12, (2*f[9])/3, -f[9]/3 - f[13]/6, f[9]/12, 
    (7*f[9])/9 - f[11]/3 + (-f[9]/6 - f[13]/6)/eps + (7*f[13])/18 - f[14]/6 + 
     f[15]/6, f[9]/12 + f[13]/12, (5*f[9])/12 + f[13]/2, f[9]/6, -f[9]/3, 
    -f[9]/3 - f[13]/3, f[9]/6 + f[13]/3, (-5*f[9])/12 - f[13]/3, 
    (-4*f[9])/3 - (8*f[13])/3, (4*f[9])/3 + (8*f[13])/3, 
    (4*f[9])/3 + (8*f[13])/3, (-13*f[9])/6 - (8*f[13])/3, (-11*f[9])/6, 
    (-4*f[11])/3 + ((-2*f[9])/3 - (4*f[13])/3)/eps - (28*f[13])/9 - 
     (4*f[14])/3 + (2*f[15])/3, (-14*f[9])/9 + (7*f[11])/3 + (28*f[13])/9 + 
     ((11*f[9])/6 + 2*f[13])/eps + 2*f[14] - (11*f[15])/6, (4*f[9])/3, 
    (-7*f[9])/6 - (4*f[13])/3, -f[9]/3 - (2*f[13])/3, 
    (2*f[9])/3 + (4*f[13])/3, (2*f[9])/3 + (4*f[13])/3, (-2*f[9])/3, 
    (7*f[9])/6, (2*f[9])/3, -f[9]/6, (2*f[9])/3, (2*f[9])/3 + (2*f[13])/3, 
    (-14*f[9])/9 + (5*f[11])/6 + f[12]/12 + ((3*f[9])/2 + (2*f[13])/3)/eps + 
     (2*f[14])/3 - (3*f[15])/2, (-5*f[9])/6, f[9]/6 - f[13]/6, 
    (-19*f[9])/6 - (4*f[13])/3, (2*f[9])/3, (2*f[9])/3 + (2*f[13])/3, 
    (5*f[9])/6, (-2*f[9])/3, (5*f[9])/6, (-2*f[9])/3, 
    (-2*f[9])/(3*eps) + (2*f[15])/3, (-14*f[9])/9 - (14*f[13])/9, 
    f[9]/3 + f[13]/3, (-79*f[9])/360 - (79*f[13])/360, 
    -7*f[11] + (-5*f[9] - 5*f[13])/eps - (35*f[13])/3 - 5*f[14] + 5*f[15]}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0, 1}, x]*Log[mt2]^2], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0, 1}, y]*Log[mt2]^2], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]*G[{0, 0, 0}, x]], 
    mono[G[{0}, x]*G[{0, 0, 1}, x]], mono[G[{0}, x]*G[{0, 0, 1}, y]], 
    mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{0}, x]*G[{0, 1, 0}, x]], 
    mono[G[{0}, x]*G[{0, 1, 1}, x]], mono[G[{0}, x]*G[{0, 1, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{-1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{1, 0, 0}, x]], mono[G[{0}, x]*G[{-1, 0, 1}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]], mono[G[{0}, x]*G[{1, 1, 0}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, x]], mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0, 0}, x]], mono[G[{1, 0, 0, 0}, x]], 
    mono[G[{-1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, y]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1, 0}, x]], mono[G[{1, 0, 1, 0}, x]], 
    mono[G[{-1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, y]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 0}, x]*Log[mt2]^2], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, x]*Log[mt2]^2], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1, 1}, y]*Log[mt2]^2], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{0, 0, 0}, x]], 
    mono[G[{1}, x]*G[{0, 0, 1}, x]], mono[G[{1}, x]*G[{0, 0, 1}, y]], 
    mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, 1, 0}, x]], 
    mono[G[{1}, x]*G[{0, 1, 1}, x]], mono[G[{1}, x]*G[{0, 1, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{-1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{1, 0, 0}, x]], mono[G[{1}, x]*G[{-1, 0, 1}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{1, 1, 0}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, x]], mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1, 0}, x]*G[{1, x}, y]], 
    mono[G[{1, 1}, x]*G[{1, x}, y]], mono[G[{-1}, x]*Zeta[3]], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{0, 0, 0}, x]], mono[G[{1}, y]*G[{0, 0, 1}, x]], 
    mono[G[{1}, y]*G[{0, 0, 1}, y]], mono[G[{1}, y]*G[{0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{0, 1, 0}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, x]], mono[G[{1}, y]*G[{0, 1, 1}, y]], 
    mono[G[{1}, y]*G[{0, 1}, x]], mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{-1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1, 1}, y]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Zeta[3]], 
    mono[G[{x, 0, 0, 1}, y]], mono[G[{x, 0, 1, 1}, y]], 
    mono[G[{x^(-1), 0, 0, 1}, y]], mono[G[{x^(-1), 0, 1, 1}, y]], 
    mono[G[{x, 1, 0, 1}, y]], mono[G[{x^(-1), 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 1, 1}, y]], mono[G[{x, 1, 1, 1}, y]], 
    mono[G[{x^(-1), x, 0, 1}, y]], mono[G[{x^(-1), x^(-1), 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 1, 1}, y]], mono[G[{x^(-1), x, 1, 1}, y]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], 
    mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0, 1}, x]], 
    mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{0}, x]^2], 
    mono[Pi^2*G[{0}, x]*G[{1}, x]], mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], mono[Pi^2*G[{0}, x]*Log[mt2]], 
    mono[Pi^2*G[{-1, 0}, x]], mono[Pi^2*G[{1, 0}, x]], 
    mono[Pi^2*G[{-1, -1}, x]], mono[Pi^2*G[{-1, 1}, x]], 
    mono[Pi^2*G[{1, -1}, x]], mono[Pi^2*G[{1, 1}, x]], 
    mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1, x^(-1)}, y]], mono[Pi^2*G[{1}, x]^2], 
    mono[Pi^2*G[{-1}, x]*G[{0}, x]], mono[Pi^2*G[{-1}, x]*G[{1}, x]], 
    mono[Pi^2*G[{-1}, x]*G[{1}, y]], mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}, 
 A3["2L", "+++-", "Ncp2", "PolesIR"] -> 
  {{(26*f[16])/3 + f[16]/eps^2 + (13*f[16])/(3*eps), 
    (17*f[9])/6 + f[15] - f[20] + f[24], (-17*f[9])/3 - 2*f[15] + 2*f[20] - 
     2*f[24], (-17*f[9])/6 - f[15] - f[24], (-119*f[9])/12 - (7*f[15])/2 - 
     (7*f[20])/3 - (5*f[21])/2 + (5*f[22])/2 - (7*f[24])/2 + 
     ((85*f[9])/12 + (5*f[15])/2 - (5*f[20])/2 + (5*f[24])/2)/eps, 
    (-17*f[9])/2 - 3*f[15] + 2*f[20] - 3*f[24], 17*f[9] + 6*f[15] - 4*f[20] + 
     6*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], (119*f[9])/6 + 7*f[15] + 
     (14*f[20])/3 + 5*f[21] - 5*f[22] + ((-85*f[9])/6 - 5*f[15] + 5*f[20] - 
       5*f[24])/eps + 7*f[24], f[19] - 2*f[22] + 
     ((-17*f[9])/3 - 2*f[15] - 2*f[24])/eps, 
    f[17] + (f[18] - (7*f[20])/3 - f[21] + f[22])/eps + 
     ((17*f[9])/6 + f[15] - f[20] + f[24])/eps^2, 
    (17*f[9])/6 + f[15] + f[24], (17*f[9])/6 + f[15] + f[24], 
    (119*f[9])/18 + (7*f[15])/3 + f[18] - (7*f[20])/3 + (7*f[24])/3, 
    (-17*f[9])/12 - f[15]/2 + f[20]/2 - f[24]/2, (-17*f[9])/6 - f[15] - 
     f[24], (-17*f[9])/2 - 3*f[15] + 2*f[20] - 3*f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], 17*f[9] + 6*f[15] - 4*f[20] + 6*f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (595*f[9])/36 + (35*f[15])/6 - f[18] + 
     (14*f[20])/3 + 4*f[21] - (9*f[22])/2 + 
     ((-51*f[9])/4 - (9*f[15])/2 + 4*f[20] - (9*f[24])/2)/eps + (35*f[24])/6, 
    (68*f[9])/3 + 8*f[15] - 4*f[20] + 8*f[24], (-136*f[9])/3 - 16*f[15] + 
     8*f[20] - 16*f[24], (-34*f[9])/3 - 4*f[15] - 4*f[24], 
    (-595*f[9])/18 - (35*f[15])/3 + 2*f[18] - (28*f[20])/3 - 8*f[21] + 
     9*f[22] - (35*f[24])/3 + ((51*f[9])/2 + 9*f[15] - 8*f[20] + 9*f[24])/
      eps, (-119*f[9])/9 - (14*f[15])/3 - 4*f[19] + 6*f[22] - (14*f[24])/3 + 
     (17*f[9] + 6*f[15] + 6*f[24])/eps, 
    -2*f[17] + (-2*f[18] + (14*f[20])/3 + 2*f[21] - 2*f[22])/eps + 
     ((-17*f[9])/3 - 2*f[15] + 2*f[20] - 2*f[24])/eps^2, 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (-119*f[9])/9 - (14*f[15])/3 - 2*f[18] + (14*f[20])/3 - (14*f[24])/3, 
    (17*f[9])/6 + f[15] - f[20] + f[24], (1207*f[9])/108 + (71*f[15])/18 + 
     (13*f[19])/3 + (f[19] - f[22])/eps - (7*f[22])/3 + 
     ((-17*f[9])/6 - f[15] - f[24])/eps^2 + (31*f[24])/9, 
    (-119*f[9])/18 - (7*f[15])/3 - (7*f[24])/3, (17*f[9])/12 + f[15]/2 + 
     f[24]/2, (-13*f[1])/18 + (13*f[6])/18 - (13*f[8])/18 + (13*f[11])/36 - 
     (17*f[16])/9 + (52*f[18])/9 + f[18]/eps^2 - (1781*f[24])/324 + 
     (-f[1]/6 + f[6]/6 - f[8]/6 + f[11]/12 - f[16]/6 + (11*f[18])/3 - 
       (137*f[24])/108 + (155*f[25])/216)/eps + (2015*f[25])/648, 
    (17*f[9])/12 + f[15]/2 + f[24]/2, (-17*f[9])/6 - f[15] - f[24], 
    (17*f[9])/12 + f[15]/2 - f[20]/2 + f[24]/2, (-17*f[9])/6 - f[15] + 
     f[20] - f[24], (-17*f[9])/6 - f[15] - f[24], (17*f[9])/12 + f[15]/2 - 
     f[20]/2 + f[24]/2, (-17*f[9])/6 - f[15] + f[20] - f[24], 
    (17*f[9])/3 + 2*f[15] - 2*f[20] + 2*f[24], (17*f[9])/3 + 2*f[15] + 
     2*f[24], (-17*f[9])/6 - f[15] + f[20] - f[24], 
    (119*f[9])/36 + (7*f[15])/6 + f[19]/2 + f[22]/2 + 
     ((17*f[9])/12 + f[15]/2 + f[24]/2)/eps + (7*f[24])/6, 
    (-17*f[9])/12 - f[15]/2 - f[24]/2, (17*f[9])/12 + f[15]/2 - f[20] + 
     f[24]/2, (-17*f[9])/4 - (3*f[15])/2 + f[20] - (3*f[24])/2, 
    (-17*f[9])/6 - f[15] + 2*f[20] - f[24], (17*f[9])/2 + 3*f[15] - 2*f[20] + 
     3*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], (-17*f[9])/12 - f[15]/2 - 
     f[24]/2, (17*f[9])/3 + 2*f[15] + 2*f[24], (-34*f[9])/3 - 4*f[15] - 
     4*f[24], (17*f[9])/6 + f[15] + f[24], (119*f[9])/18 + (7*f[15])/3 - 
     f[19] - 3*f[22] + ((-17*f[9])/2 - 3*f[15] - 3*f[24])/eps + (7*f[24])/3, 
    (17*f[9])/6 + f[15] + f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (-17*f[9])/6 - f[15] - f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (17*f[9])/6 + f[15] + f[24], 
    (17*f[9])/6 + f[15] + f[24], (17*f[9])/6 + f[15] + f[24], 
    (17*f[9])/6 + f[15] + f[24], (17*f[9])/12 + f[15]/2 + f[24]/2, 
    (-17*f[9])/6 - f[15] - f[24], (-17*f[9])/12 - f[15]/2 - f[24]/2, 
    (-17*f[9])/12 - f[15]/2 - f[24]/2, (17*f[9])/6 + f[15] + f[24], 
    (17*f[9])/6 + f[15] + f[24], (-17*f[9])/12 - f[15]/2 - f[24]/2, 
    (17*f[9])/6 + f[15] + f[24], (-17*f[9])/12 - f[15]/2 - f[24]/2, 
    (17*f[9])/6 + f[15] + f[24], f[16]/2 + (7*f[18])/3, -f[18]/2, 
    (17*f[9])/12 + f[15]/2 - f[20]/2 + f[24]/2, (17*f[9])/6 + f[15] - 
     2*f[20] + f[24], (-17*f[9])/2 - 3*f[15] + 2*f[20] - 3*f[24], 
    (-17*f[9])/3 - 2*f[15] + 4*f[20] - 2*f[24], 17*f[9] + 6*f[15] - 4*f[20] + 
     6*f[24], (34*f[9])/3 + 4*f[15] + 4*f[24], -2*f[18] - (14*f[20])/3 - 
     2*f[21] + f[22] + ((17*f[9])/6 + f[15] - 2*f[20] + f[24])/eps, 
    (119*f[9])/9 + (14*f[15])/3 - 2*f[18] + (14*f[20])/3 + 3*f[21] - 
     5*f[22] + ((-85*f[9])/6 - 5*f[15] + 3*f[20] - 5*f[24])/eps + 
     (14*f[24])/3, (-17*f[9])/3 - 2*f[15] + 4*f[20] - 2*f[24], 
    (68*f[9])/3 + 8*f[15] - 4*f[20] + 8*f[24], (34*f[9])/3 + 4*f[15] - 
     8*f[20] + 4*f[24], (-136*f[9])/3 - 16*f[15] + 8*f[20] - 16*f[24], 
    (-68*f[9])/3 - 8*f[15] - 8*f[24], 4*f[18] + (28*f[20])/3 + 4*f[21] - 
     2*f[22] + ((-17*f[9])/3 - 2*f[15] + 4*f[20] - 2*f[24])/eps, 
    (-238*f[9])/9 - (28*f[15])/3 + 4*f[18] - (28*f[20])/3 - 6*f[21] + 
     10*f[22] - (28*f[24])/3 + ((85*f[9])/3 + 10*f[15] - 6*f[20] + 10*f[24])/
      eps, (-119*f[9])/18 - (7*f[15])/3 - 3*f[19] + 5*f[22] - (7*f[24])/3 + 
     ((85*f[9])/6 + 5*f[15] + 5*f[24])/eps, (2*f[1])/3 - (2*f[6])/3 + 
     (2*f[8])/3 + (1037*f[9])/54 - f[11]/3 + (61*f[15])/9 + (8*f[16])/3 - 
     10*f[18] + (-4*f[18] - f[22])/eps - (10*f[22])/3 + 
     ((-17*f[9])/6 - f[15] - f[24])/eps^2 + (320*f[24])/27 - (155*f[25])/54, 
    (-17*f[9])/6 - f[15] - f[24], (-17*f[9])/6 - f[15] - f[24], 
    (-17*f[9])/6 - f[15] - f[24], (-17*f[9])/6 - f[15] - f[24], 
    (-119*f[9])/18 - (7*f[15])/3 - 2*f[18] - (7*f[24])/3, 
    (17*f[9])/12 + f[15]/2 + f[24]/2, (17*f[9])/3 + 2*f[15] - 4*f[20] + 
     2*f[24], (-17*f[9])/3 - 2*f[15] + 4*f[20] - 2*f[24], 
    (-17*f[9])/3 - 2*f[15] + 4*f[20] - 2*f[24], (68*f[9])/3 + 8*f[15] - 
     4*f[20] + 8*f[24], (-34*f[9])/3 - 4*f[15] + 8*f[20] - 4*f[24], 
    (34*f[9])/3 + 4*f[15] - 8*f[20] + 4*f[24], (34*f[9])/3 + 4*f[15] - 
     8*f[20] + 4*f[24], (-136*f[9])/3 - 16*f[15] + 8*f[20] - 16*f[24], 
    -34*f[9] - 12*f[15] - 12*f[24], (-119*f[9])/6 - 7*f[15] + 10*f[18] + 
     7*f[22] - 7*f[24] + ((119*f[9])/6 + 7*f[15] + 7*f[24])/eps, 
    -34*f[9] - 12*f[15] - 12*f[24], 68*f[9] + 24*f[15] + 24*f[24], 
    68*f[9] + 24*f[15] + 24*f[24], (119*f[9])/3 + 14*f[15] - 20*f[18] - 
     14*f[22] + ((-119*f[9])/3 - 14*f[15] - 14*f[24])/eps + 14*f[24], 
    (119*f[9])/3 + 14*f[15] + 10*f[19] - 14*f[22] + 
     ((-119*f[9])/3 - 14*f[15] - 14*f[24])/eps + 14*f[24], 
    (-4*f[1])/3 + (4*f[6])/3 - (4*f[8])/3 - (1037*f[9])/27 + (2*f[11])/3 - 
     (122*f[15])/9 - (16*f[16])/3 + 20*f[18] + (20*f[22])/3 + 
     (8*f[18] + 2*f[22])/eps - (640*f[24])/27 + 
     ((17*f[9])/3 + 2*f[15] + 2*f[24])/eps^2 + (155*f[25])/27, 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (119*f[9])/9 + (14*f[15])/3 + 4*f[18] + (14*f[24])/3, 
    (-17*f[9])/6 - f[15] - f[24], (-170*f[9])/27 - (20*f[15])/9 - 
     (38*f[19])/3 + (8*f[22])/3 + (-4*f[19] + 2*f[22])/eps - (2*f[24])/9 + 
     ((17*f[9])/3 + 2*f[15] + 2*f[24])/eps^2, (119*f[9])/9 + (14*f[15])/3 - 
     2*f[19] + (14*f[24])/3, (-17*f[9])/6 - f[15] - f[24], 
    (13*f[1])/9 - (13*f[6])/9 + (13*f[8])/9 - (13*f[11])/18 + (34*f[16])/9 - 
     (104*f[18])/9 - (2*f[18])/eps^2 + (1781*f[24])/162 + 
     (f[1]/3 - f[6]/3 + f[8]/3 - f[11]/6 + f[16]/3 - (22*f[18])/3 + 
       (137*f[24])/54 - (155*f[25])/108)/eps - (2015*f[25])/324, 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (-34*f[9])/3 - 4*f[15] - 4*f[24], (-34*f[9])/3 - 4*f[15] - 4*f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (34*f[9])/3 + 4*f[15] + 4*f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (-34*f[9])/3 - 4*f[15] - 4*f[24], 
    (-17*f[9])/6 - f[15] + f[20] - f[24], (17*f[9])/3 + 2*f[15] - 2*f[20] + 
     2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], (-17*f[9])/6 - f[15] + f[20] - 
     f[24], (17*f[9])/3 + 2*f[15] - 2*f[20] + 2*f[24], 
    (-34*f[9])/3 - 4*f[15] + 4*f[20] - 4*f[24], (-34*f[9])/3 - 4*f[15] - 
     4*f[24], (17*f[9])/3 + 2*f[15] - 2*f[20] + 2*f[24], 
    (-119*f[9])/18 - (7*f[15])/3 - f[19] + f[22] - (7*f[24])/3 + 
     ((17*f[9])/6 + f[15] + f[24])/eps, (17*f[9])/6 + f[15] + f[24], 
    (-17*f[9])/6 - f[15] + 2*f[20] - f[24], (17*f[9])/2 + 3*f[15] - 2*f[20] + 
     3*f[24], (17*f[9])/3 + 2*f[15] - 4*f[20] + 2*f[24], 
    -17*f[9] - 6*f[15] + 4*f[20] - 6*f[24], (-34*f[9])/3 - 4*f[15] - 4*f[24], 
    (17*f[9])/6 + f[15] + f[24], (-34*f[9])/3 - 4*f[15] - 4*f[24], 
    (68*f[9])/3 + 8*f[15] + 8*f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (-119*f[9])/9 - (14*f[15])/3 + 2*f[19] + 2*f[22] - (14*f[24])/3 + 
     ((17*f[9])/3 + 2*f[15] + 2*f[24])/eps, (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (34*f[9])/3 + 4*f[15] + 4*f[24], (34*f[9])/3 + 4*f[15] + 4*f[24], 
    (34*f[9])/3 + 4*f[15] + 4*f[24], (34*f[9])/3 + 4*f[15] + 4*f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (-17*f[9])/6 - f[15] - f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (17*f[9])/6 + f[15] + f[24], (17*f[9])/6 + f[15] + f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (17*f[9])/6 + f[15] + f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (17*f[9])/6 + f[15] + f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    -f[16] - (14*f[18])/3, f[18], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (-34*f[9])/3 - 4*f[15] - 4*f[24], (85*f[9])/6 + 5*f[15] - 10*f[20] + 
     5*f[24], (-221*f[9])/6 - 13*f[15] + 15*f[20] - 13*f[24], 
    (-3757*f[9])/108 - (221*f[15])/18 - 2*f[16] + (26*f[19])/3 + 
     f[19]/eps^2 + (13*f[22])/3 + ((-289*f[9])/36 - (17*f[15])/6 - f[16] + 
       (13*f[19])/3 + f[22] - (10*f[24])/3)/eps - (130*f[24])/9, 
    (-17*f[9])/6 - f[15] - f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (-34*f[9])/3 - 4*f[15] - 4*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (-17*f[9])/6 - f[15] - f[24], (-17*f[9])/6 - f[15] - f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (-17*f[9])/6 - f[15] + f[20] - f[24], (17*f[9])/3 + 2*f[15] - 2*f[20] + 
     2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], f[20]/eps + f[21], 
    (-17*f[9])/6 - f[15] + f[20] - f[24], (34*f[9])/3 + 4*f[15] - 2*f[20] + 
     4*f[24], (-68*f[9])/3 - 8*f[15] + 4*f[20] - 8*f[24], 
    (-34*f[9])/3 - 4*f[15] - 4*f[24], (-2*f[20])/eps - 2*f[21], 
    (17*f[9])/3 + 2*f[15] - 2*f[20] + 2*f[24], (17*f[9])/6 + f[15] + f[24], 
    f[1]/6 - f[6]/6 + f[8]/6 - (5015*f[9])/216 - f[11]/12 - (295*f[15])/36 + 
     (2*f[16])/3 - (4*f[18])/3 + f[19] + (23*f[22])/6 + 
     (-f[18] + f[19]/2 + f[22])/eps - (775*f[24])/108 + 
     ((17*f[9])/6 + f[15] + f[24])/eps^2 - (155*f[25])/216, 
    (17*f[9])/12 + f[15]/2 + f[24]/2, (-17*f[9])/6 - f[15] - f[24], 
    (-17*f[9])/6 - f[15] - f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (17*f[9])/12 + f[15]/2 + f[24]/2, (17*f[9])/12 + f[15]/2 + f[24]/2, 
    (-17*f[9])/6 - f[15] - f[24], (-17*f[9])/6 - f[15] - f[24], 
    (119*f[9])/18 + (7*f[15])/3 - f[18] + f[19]/2 + (7*f[24])/3, 
    (-17*f[9])/12 - f[15]/2 - f[24]/2, (-17*f[9])/6 - f[15] + 2*f[20] - 
     f[24], (85*f[9])/6 + 5*f[15] - 2*f[20] + 5*f[24], 
    (17*f[9])/3 + 2*f[15] - 4*f[20] + 2*f[24], (-85*f[9])/3 - 10*f[15] + 
     4*f[20] - 10*f[24], (-34*f[9])/3 - 4*f[15] - 4*f[24], 
    (119*f[9])/18 + (7*f[15])/3 + 2*f[18] - 3*f[22] + 
     ((-17*f[9])/2 - 3*f[15] - 3*f[24])/eps + (7*f[24])/3, 
    (17*f[9])/6 + f[15] + f[24], (-68*f[9])/3 - 8*f[15] - 8*f[24], 
    (136*f[9])/3 + 16*f[15] + 16*f[24], (68*f[9])/3 + 8*f[15] + 8*f[24], 
    (-119*f[9])/9 - (14*f[15])/3 - 4*f[18] + 6*f[22] - (14*f[24])/3 + 
     (17*f[9] + 6*f[15] + 6*f[24])/eps, (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], -f[1]/3 + f[6]/3 - f[8]/3 + 
     (5015*f[9])/108 + f[11]/6 + (295*f[15])/18 - (4*f[16])/3 + (8*f[18])/3 - 
     2*f[19] + (2*f[18] - f[19] - 2*f[22])/eps - (23*f[22])/3 + 
     ((-17*f[9])/3 - 2*f[15] - 2*f[24])/eps^2 + (775*f[24])/54 + 
     (155*f[25])/108, (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (-34*f[9])/3 - 4*f[15] - 4*f[24], 
    (-17*f[9])/6 - f[15] - f[24], (-17*f[9])/6 - f[15] - f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (-119*f[9])/9 - (14*f[15])/3 + 2*f[18] - f[19] - (14*f[24])/3, 
    (17*f[9])/6 + f[15] + f[24], f[22] + ((17*f[9])/6 + f[15] + f[24])/eps, 
    (-17*f[9])/6 - f[15] - f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    f[22] + ((17*f[9])/6 + f[15] + f[24])/eps, (17*f[9])/6 + f[15] + f[24], 
    (17*f[9])/6 + f[15] + f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    -2*f[22] + ((-17*f[9])/3 - 2*f[15] - 2*f[24])/eps, 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], -2*f[22] + 
     ((-17*f[9])/3 - 2*f[15] - 2*f[24])/eps, (17*f[9])/6 + f[15] + f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (17*f[9])/6 + f[15] + f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], -f[16] + (7*f[19])/3, -f[19]/2, 
    -34*f[9] - 12*f[15] + 5*f[20] - 12*f[24], (-17*f[9])/6 - f[15] - f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (-17*f[9])/6 - f[15] - f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (34*f[9])/3 + 4*f[15] + 4*f[24], 
    (34*f[9])/3 + 4*f[15] + 4*f[24], (-68*f[9])/3 - 8*f[15] - 8*f[24], 
    (-68*f[9])/3 - 8*f[15] - 8*f[24], (-17*f[9])/6 - f[15] - f[24], 
    (-17*f[9])/6 - f[15] - f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (17*f[9])/6 + f[15] + f[24], 
    (-17*f[9])/3 - 2*f[15] - 2*f[24], (-17*f[9])/2 - 3*f[15] - 3*f[24], 
    17*f[9] + 6*f[15] + 6*f[24], (17*f[9])/6 + f[15] + f[24], 
    (-17*f[9])/2 - 3*f[15] - 3*f[24], (-17*f[9])/3 - 2*f[15] - 2*f[24], 
    17*f[9] + 6*f[15] + 6*f[24], (34*f[9])/3 + 4*f[15] + 4*f[24], 
    (-68*f[9])/3 - 8*f[15] - 8*f[24], (85*f[9])/6 + 5*f[15] + 5*f[24], 
    (-17*f[9])/6 - f[15] - f[24], (-17*f[9])/6 - f[15] - f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (-17*f[9])/6 - f[15] - f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (-17*f[9])/6 - f[15] - f[24], (-17*f[9])/6 - f[15] - f[24], 
    (17*f[9])/3 + 2*f[15] + 2*f[24], (17*f[9])/3 + 2*f[15] + 2*f[24], 
    (34*f[9])/3 + 4*f[15] + 4*f[24], (-68*f[9])/3 - 8*f[15] - 8*f[24], 
    f[22] + ((17*f[9])/6 + f[15] + f[24])/eps, 
    -2*f[22] + ((-17*f[9])/3 - 2*f[15] - 2*f[24])/eps, 
    -f[22] + ((-17*f[9])/6 - f[15] - f[24])/eps, 
    -f[22] + ((-17*f[9])/6 - f[15] - f[24])/eps, 
    2*f[22] + ((17*f[9])/3 + 2*f[15] + 2*f[24])/eps, 
    2*f[22] + ((17*f[9])/3 + 2*f[15] + 2*f[24])/eps, 
    -f[22] + ((-17*f[9])/6 - f[15] - f[24])/eps, 
    2*f[22] + ((17*f[9])/3 + 2*f[15] + 2*f[24])/eps, 
    -f[22] + ((-17*f[9])/6 - f[15] - f[24])/eps, 
    2*f[22] + ((17*f[9])/3 + 2*f[15] + 2*f[24])/eps, (7*f[16])/3, -f[16]/2, 
    f[1]/4 - f[6]/4 + f[8]/4 - f[11]/8 + (13*f[16])/12 + (2*f[17])/3 - 
     (71*f[18])/18 + ((-5*f[18])/6 - (14*f[20])/9 - (2*f[21])/3 + 
       (2*f[22])/3)/eps + ((17*f[9])/9 + (2*f[15])/3 - (2*f[20])/3 + 
       (2*f[24])/3)/eps^2 + (137*f[24])/72 - (155*f[25])/144, 
    (-17*f[9])/72 - f[15]/12 + f[20]/12 - f[24]/12, 
    (-17*f[9])/9 - (2*f[15])/3 - (2*f[24])/3, (17*f[9])/18 + f[15]/3 - 
     f[20]/6 + f[24]/3, (-17*f[9])/72 - f[15]/12 - f[24]/12, 
    (-119*f[9])/54 - (7*f[15])/9 - f[18]/3 + (7*f[20])/18 - f[21]/6 + 
     f[22]/6 + ((17*f[9])/36 + f[15]/6 - f[20]/6 + f[24]/6)/eps - 
     (7*f[24])/9, (-17*f[9])/72 - f[15]/12 + f[20]/12 - f[24]/12, 
    (-85*f[9])/72 - (5*f[15])/12 + f[20]/2 - (5*f[24])/12, 
    (-17*f[9])/36 - f[15]/6 - f[24]/6, (17*f[9])/18 + f[15]/3 + f[24]/3, 
    (17*f[9])/18 + f[15]/3 - f[20]/3 + f[24]/3, (-17*f[9])/36 - f[15]/6 + 
     f[20]/3 - f[24]/6, (85*f[9])/72 + (5*f[15])/12 - f[20]/3 + (5*f[24])/12, 
    (34*f[9])/9 + (4*f[15])/3 - (8*f[20])/3 + (4*f[24])/3, 
    (-34*f[9])/9 - (4*f[15])/3 + (8*f[20])/3 - (4*f[24])/3, 
    (-34*f[9])/9 - (4*f[15])/3 + (8*f[20])/3 - (4*f[24])/3, 
    (221*f[9])/36 + (13*f[15])/6 - (8*f[20])/3 + (13*f[24])/6, 
    (187*f[9])/36 + (11*f[15])/6 + (11*f[24])/6, 
    (-4*f[18])/3 - (28*f[20])/9 - (4*f[21])/3 + (2*f[22])/3 + 
     ((17*f[9])/9 + (2*f[15])/3 - (4*f[20])/3 + (2*f[24])/3)/eps, 
    (119*f[9])/27 + (14*f[15])/9 + (7*f[18])/3 + (28*f[20])/9 + 2*f[21] - 
     (11*f[22])/6 + ((-187*f[9])/36 - (11*f[15])/6 + 2*f[20] - (11*f[24])/6)/
      eps + (14*f[24])/9, (-34*f[9])/9 - (4*f[15])/3 - (4*f[24])/3, 
    (119*f[9])/36 + (7*f[15])/6 - (4*f[20])/3 + (7*f[24])/6, 
    (17*f[9])/18 + f[15]/3 - (2*f[20])/3 + f[24]/3, 
    (-17*f[9])/9 - (2*f[15])/3 + (4*f[20])/3 - (2*f[24])/3, 
    (-17*f[9])/9 - (2*f[15])/3 + (4*f[20])/3 - (2*f[24])/3, 
    (17*f[9])/9 + (2*f[15])/3 + (2*f[24])/3, (-119*f[9])/36 - (7*f[15])/6 - 
     (7*f[24])/6, (-17*f[9])/9 - (2*f[15])/3 - (2*f[24])/3, 
    (17*f[9])/36 + f[15]/6 + f[24]/6, (-17*f[9])/9 - (2*f[15])/3 - 
     (2*f[24])/3, (-17*f[9])/9 - (2*f[15])/3 + (2*f[20])/3 - (2*f[24])/3, 
    (119*f[9])/27 + (14*f[15])/9 + (5*f[18])/6 + f[19]/12 + (2*f[21])/3 - 
     (3*f[22])/2 + ((-17*f[9])/4 - (3*f[15])/2 + (2*f[20])/3 - (3*f[24])/2)/
      eps + (14*f[24])/9, (85*f[9])/36 + (5*f[15])/6 + (5*f[24])/6, 
    (-17*f[9])/36 - f[15]/6 - f[20]/6 - f[24]/6, 
    (323*f[9])/36 + (19*f[15])/6 - (4*f[20])/3 + (19*f[24])/6, 
    (-17*f[9])/9 - (2*f[15])/3 - (2*f[24])/3, (-17*f[9])/9 - (2*f[15])/3 + 
     (2*f[20])/3 - (2*f[24])/3, (-85*f[9])/36 - (5*f[15])/6 - (5*f[24])/6, 
    (17*f[9])/9 + (2*f[15])/3 + (2*f[24])/3, (-85*f[9])/36 - (5*f[15])/6 - 
     (5*f[24])/6, (17*f[9])/9 + (2*f[15])/3 + (2*f[24])/3, 
    (2*f[22])/3 + ((17*f[9])/9 + (2*f[15])/3 + (2*f[24])/3)/eps, 
    (119*f[9])/27 + (14*f[15])/9 - (14*f[20])/9 + (14*f[24])/9, 
    (-17*f[9])/18 - f[15]/3 + f[20]/3 - f[24]/3, 
    (1343*f[9])/2160 + (79*f[15])/360 - (79*f[20])/360 + (79*f[24])/360, 
    -7*f[18] - (35*f[20])/3 - 5*f[21] + 5*f[22] + 
     ((85*f[9])/6 + 5*f[15] - 5*f[20] + 5*f[24])/eps}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0, 1}, x]*Log[mt2]^2], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0, 1}, y]*Log[mt2]^2], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]*G[{0, 0, 0}, x]], 
    mono[G[{0}, x]*G[{0, 0, 1}, x]], mono[G[{0}, x]*G[{0, 0, 1}, y]], 
    mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{0}, x]*G[{0, 1, 0}, x]], 
    mono[G[{0}, x]*G[{0, 1, 1}, x]], mono[G[{0}, x]*G[{0, 1, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{-1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{1, 0, 0}, x]], mono[G[{0}, x]*G[{-1, 0, 1}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]], mono[G[{0}, x]*G[{1, 1, 0}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, x]], mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0, 0}, x]], mono[G[{1, 0, 0, 0}, x]], 
    mono[G[{-1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, y]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1, 0}, x]], mono[G[{1, 0, 1, 0}, x]], 
    mono[G[{-1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, y]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 0}, x]*Log[mt2]^2], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, x]*Log[mt2]^2], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1, 1}, y]*Log[mt2]^2], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{0, 0, 0}, x]], 
    mono[G[{1}, x]*G[{0, 0, 1}, x]], mono[G[{1}, x]*G[{0, 0, 1}, y]], 
    mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, 1, 0}, x]], 
    mono[G[{1}, x]*G[{0, 1, 1}, x]], mono[G[{1}, x]*G[{0, 1, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{-1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{1, 0, 0}, x]], mono[G[{1}, x]*G[{-1, 0, 1}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{1, 1, 0}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, x]], mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1, 0}, x]*G[{1, x}, y]], 
    mono[G[{1, 1}, x]*G[{1, x}, y]], mono[G[{-1}, x]*Zeta[3]], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{0, 0, 0}, x]], mono[G[{1}, y]*G[{0, 0, 1}, x]], 
    mono[G[{1}, y]*G[{0, 0, 1}, y]], mono[G[{1}, y]*G[{0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{0, 1, 0}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, x]], mono[G[{1}, y]*G[{0, 1, 1}, y]], 
    mono[G[{1}, y]*G[{0, 1}, x]], mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{-1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1, 1}, y]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Zeta[3]], 
    mono[G[{x, 0, 0, 1}, y]], mono[G[{x, 0, 1, 1}, y]], 
    mono[G[{x^(-1), 0, 0, 1}, y]], mono[G[{x^(-1), 0, 1, 1}, y]], 
    mono[G[{x, 1, 0, 1}, y]], mono[G[{x^(-1), 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 1, 1}, y]], mono[G[{x, 1, 1, 1}, y]], 
    mono[G[{x^(-1), x, 0, 1}, y]], mono[G[{x^(-1), x^(-1), 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 1, 1}, y]], mono[G[{x^(-1), x, 1, 1}, y]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], 
    mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0, 1}, x]], 
    mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{0}, x]^2], 
    mono[Pi^2*G[{0}, x]*G[{1}, x]], mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], mono[Pi^2*G[{0}, x]*Log[mt2]], 
    mono[Pi^2*G[{-1, 0}, x]], mono[Pi^2*G[{1, 0}, x]], 
    mono[Pi^2*G[{-1, -1}, x]], mono[Pi^2*G[{-1, 1}, x]], 
    mono[Pi^2*G[{1, -1}, x]], mono[Pi^2*G[{1, 1}, x]], 
    mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1, x^(-1)}, y]], mono[Pi^2*G[{1}, x]^2], 
    mono[Pi^2*G[{-1}, x]*G[{0}, x]], mono[Pi^2*G[{-1}, x]*G[{1}, x]], 
    mono[Pi^2*G[{-1}, x]*G[{1}, y]], mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}, 
 A4["2L", "+++-", "Ncp2", "PolesIR"] -> 
  {{(-3757*f[9])/27 - (442*f[15])/9 + (26*f[16])/3 + (26*f[19])/3 + 
     (52*f[22])/3 - (520*f[24])/9 + ((-3757*f[9])/54 - (221*f[15])/9 + 
       (13*f[16])/3 + (13*f[19])/3 + (26*f[22])/3 - (2281*f[24])/108 - 
       (839*f[25])/216)/eps + (-f[24] + f[25]/2)/eps^4 + 
     ((-89*f[24])/12 + (89*f[25])/24)/eps^3 + 
     ((-289*f[9])/18 - (17*f[15])/3 + f[16] + f[19] + 2*f[22] - 
       (523*f[24])/36 + (283*f[25])/72)/eps^2, f[23], -2*f[23], f[24], 
    (3485*f[9])/36 + (205*f[15])/6 - (25*f[22])/2 + (7*f[23])/3 + 
     (5*f[23])/(2*eps) + (205*f[24])/6 - (5*f[27])/2, 
    -2*f[23] - f[24] + f[25], 4*f[23] + 2*f[24] - 2*f[25], -2*f[24], 
    (-3485*f[9])/18 - (205*f[15])/3 + 25*f[22] - (14*f[23])/3 - 
     (5*f[23])/eps - (205*f[24])/3 + 5*f[27], (-697*f[9])/9 - (82*f[15])/3 + 
     10*f[22] - (89*f[24])/3 + (7*f[25])/3 + f[25]/eps - f[26]/2, 
    -2*f[6] + (1768*f[9])/9 - f[11] + (208*f[15])/3 + f[17] + (13*f[21])/3 - 
     26*f[22] + (365*f[24])/6 + (f[23] - f[24]/2 + f[25]/4)/eps^2 + 
     (13*f[25])/4 + (-f[6] + (697*f[9])/18 - f[11]/2 + (41*f[15])/3 + f[18] - 
       5*f[22] + (7*f[23])/3 + (113*f[24])/12 + (13*f[25])/8 - f[27])/eps - 
     (13*f[27])/3, f[24] - f[25], f[24] - f[25], -f[6] - f[11]/2 + f[18] + 
     (7*f[23])/3 - (17*f[24])/4 + (13*f[25])/8, -f[23]/2, -f[24] + f[25], 
    -2*f[23] - f[24] + f[25], 2*f[24] - 2*f[25], 4*f[23] + 2*f[24] - 2*f[25], 
    -2*f[24], f[6] - (697*f[9])/4 + f[11]/2 - (123*f[15])/2 - f[18] + 
     (45*f[22])/2 - (14*f[23])/3 + (-4*f[23] + f[24]/2)/eps - (229*f[24])/4 - 
     (13*f[25])/8 + 4*f[27], 4*f[23] + 4*f[24] - 4*f[25], 
    -8*f[23] - 8*f[24] + 8*f[25], 4*f[24], -2*f[6] + (697*f[9])/2 - f[11] + 
     123*f[15] + 2*f[18] - 45*f[22] + (28*f[23])/3 + (8*f[23] - f[24])/eps + 
     (229*f[24])/2 + (13*f[25])/4 - 8*f[27], (697*f[9])/3 + 82*f[15] - 
     30*f[22] + (274*f[24])/3 + (-2*f[24] - 2*f[25])/eps - (14*f[25])/3 + 
     2*f[26], 4*f[6] - (3536*f[9])/9 + 2*f[11] - (416*f[15])/3 - 2*f[17] - 
     (26*f[21])/3 + 52*f[22] - (365*f[24])/3 + (-2*f[23] + f[24] - f[25]/2)/
      eps^2 - (13*f[25])/2 + (26*f[27])/3 + 
     (2*f[6] - (697*f[9])/9 + f[11] - (82*f[15])/3 - 2*f[18] + 10*f[22] - 
       (14*f[23])/3 - (113*f[24])/6 - (13*f[25])/4 + 2*f[27])/eps, 
    -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], 2*f[6] + f[11] - 2*f[18] - 
     (14*f[23])/3 + (17*f[24])/2 - (13*f[25])/4, f[23], 
    (-25211*f[9])/108 - (1483*f[15])/18 + 3*f[19] + (89*f[22])/3 - 
     (263*f[24])/3 + f[24]/eps^2 - 3*f[25] + 
     ((-697*f[9])/18 - (41*f[15])/3 + 5*f[22] - (41*f[24])/3 - f[26]/2)/eps - 
     (5*f[26])/3, (7*f[24])/3, -f[24]/2, (-13*f[1])/18 - (143*f[6])/18 - 
     (13*f[8])/18 - (289*f[9])/18 - (143*f[11])/36 - (17*f[15])/3 - 
     (17*f[16])/9 + (52*f[18])/9 + f[19] + 2*f[22] - (15875*f[24])/324 + 
     (-f[24] + f[25]/2)/eps^3 + (11141*f[25])/648 + 
     (-f[6] - f[11]/2 + f[18] - (15*f[24])/2 + (13*f[25])/4)/eps^2 + 
     (-f[1]/6 - (25*f[6])/6 - f[8]/6 - (289*f[9])/36 - (25*f[11])/12 - 
       (17*f[15])/6 - f[16]/6 + (11*f[18])/3 + f[19]/2 + f[22] - 
       (2285*f[24])/108 + (1475*f[25])/216)/eps, f[24]/2 - f[25]/2, 
    -f[24] + f[25], f[24]/4 - f[25]/8, f[23]/2, -f[23], f[25]/2, f[23]/2, 
    -f[23], 2*f[23], -f[25], -f[23], (697*f[9])/36 + (41*f[15])/6 - 
     (5*f[22])/2 + 8*f[24] + ((3*f[24])/2 - f[25])/eps - (7*f[25])/3 - 
     f[26]/4, f[24]/2, f[23] + f[24]/2, -f[23] - f[24]/2 + f[25]/2, 
    -2*f[23] - f[24], 2*f[23] + f[24] - f[25], -f[25], f[24]/2, -f[25], 
    2*f[25], 4*f[24] - 2*f[25], -f[24], (-697*f[9])/6 - 41*f[15] + 15*f[22] - 
     (130*f[24])/3 + (14*f[25])/3 + (-5*f[24] + 4*f[25])/eps + f[26]/2, 
    -f[24], -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], -f[24] + f[25], 
    2*f[24] - 2*f[25], -f[24] + f[25]/2, -2*f[24] + 2*f[25], 
    -2*f[24] + 2*f[25], f[24] - f[25], f[24] - f[25], f[24] - f[25], 
    f[24] - f[25], f[24]/2 - f[25]/2, -f[24] + f[25], -f[24]/2 + f[25]/2, 
    -f[24]/2 + f[25]/2, f[24] - f[25], f[24] - f[25], -f[24]/2 + f[25]/2, 
    f[24] - f[25], -f[24]/2 + f[25]/2, f[24] - f[25], 
    (-7*f[6])/3 - (289*f[9])/36 - (7*f[11])/6 - (17*f[15])/6 + f[16]/2 + 
     (7*f[18])/3 + f[19]/2 + f[22] - (343*f[24])/36 + (139*f[25])/72 + 
     ((-11*f[24])/3 + (11*f[25])/6)/eps, f[6]/2 + f[11]/4 - f[18]/2 - 
     f[24]/8 + (5*f[25])/16, -f[24]/2 + f[25]/4, f[23]/2 + (25*f[24])/6 - 
     (25*f[25])/12, 2*f[23] + f[24], -2*f[23] - f[24] + f[25], 
    -4*f[23] - 2*f[24], 4*f[23] + 2*f[24] - 2*f[25], -2*f[25], 
    2*f[6] + (697*f[9])/18 + f[11] + (41*f[15])/3 - 2*f[18] - 5*f[22] + 
     (14*f[23])/3 + (49*f[24])/2 + (2*f[23] + f[24])/eps - (13*f[25])/4 - 
     2*f[27], 2*f[6] - (3485*f[9])/18 + f[11] - (205*f[15])/3 - 2*f[18] + 
     25*f[22] - (14*f[23])/3 - (373*f[24])/6 - (11*f[25])/12 + 
     (-3*f[23] + f[25])/eps + 3*f[27], -4*f[23] - 2*f[24], 
    4*f[23] + 4*f[24] - 4*f[25], 8*f[23] + 4*f[24], 
    -8*f[23] - 8*f[24] + 8*f[25], 4*f[25], -4*f[6] - (697*f[9])/9 - 2*f[11] - 
     (82*f[15])/3 + 4*f[18] + 10*f[22] - (28*f[23])/3 + 
     (-4*f[23] - 2*f[24])/eps - 49*f[24] + (13*f[25])/2 + 4*f[27], 
    -4*f[6] + (3485*f[9])/9 - 2*f[11] + (410*f[15])/3 + 4*f[18] - 50*f[22] + 
     (28*f[23])/3 + (373*f[24])/3 + (6*f[23] - 2*f[25])/eps + (11*f[25])/6 - 
     6*f[27], (3485*f[9])/18 + (205*f[15])/3 - 25*f[22] + (226*f[24])/3 + 
     (-f[24] - 2*f[25])/eps - (14*f[25])/3 + (3*f[26])/2, 
    (2*f[1])/3 + 12*f[6] + (2*f[8])/3 - (9571*f[9])/54 + 6*f[11] - 
     (563*f[15])/9 + (8*f[16])/3 - 10*f[18] + (68*f[22])/3 - (197*f[24])/54 + 
     (4*f[6] - (697*f[9])/18 + 2*f[11] - (41*f[15])/3 - 4*f[18] + 5*f[22] + 
       (17*f[24])/3 - (13*f[25])/2)/eps + (2*f[24] - f[25]/2)/eps^2 - 
     (2533*f[25])/108, -f[24] + f[25], -f[24] + f[25], -f[24] + f[25], 
    -f[24] + f[25], 2*f[6] + f[11] - 2*f[18] + (65*f[24])/6 - (13*f[25])/4, 
    -f[24]/2, 4*f[23] + 2*f[24], -4*f[23] - 2*f[24], -4*f[23] - 2*f[24], 
    4*f[23] + 4*f[24] - 4*f[25], -8*f[23] - 4*f[24], 8*f[23] + 4*f[24], 
    8*f[23] + 4*f[24], -8*f[23] - 8*f[24] + 8*f[25], -4*f[24] + 8*f[25], 
    -10*f[6] + (4879*f[9])/18 - 5*f[11] + (287*f[15])/3 + 10*f[18] - 
     35*f[22] + (319*f[24])/6 + (-3*f[24] - 2*f[25])/eps + (139*f[25])/12, 
    -4*f[24] + 8*f[25], 8*f[24] - 16*f[25], 8*f[24] - 16*f[25], 
    20*f[6] - (4879*f[9])/9 + 10*f[11] - (574*f[15])/3 - 20*f[18] + 
     70*f[22] - (319*f[24])/3 - (139*f[25])/6 + (6*f[24] + 4*f[25])/eps, 
    (-4879*f[9])/9 - (574*f[15])/3 + 70*f[22] - (644*f[24])/3 + 
     (28*f[25])/3 + (6*f[24] + 4*f[25])/eps - 5*f[26], 
    (-4*f[1])/3 - 24*f[6] - (4*f[8])/3 + (9571*f[9])/27 - 12*f[11] + 
     (1126*f[15])/9 - (16*f[16])/3 + 20*f[18] - (136*f[22])/3 + 
     (197*f[24])/27 + (2533*f[25])/54 + (-4*f[24] + f[25])/eps^2 + 
     (-8*f[6] + (697*f[9])/9 - 4*f[11] + (82*f[15])/3 + 8*f[18] - 10*f[22] - 
       (34*f[24])/3 + 13*f[25])/eps, 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], 2*f[24] - 2*f[25], -4*f[6] - 2*f[11] + 4*f[18] - 
     (65*f[24])/3 + (13*f[25])/2, f[24], (15640*f[9])/27 + (1840*f[15])/9 - 
     12*f[19] - (220*f[22])/3 + (644*f[24])/3 + 12*f[25] + 
     (-4*f[24] + f[25])/eps^2 + (13*f[26])/3 + 
     ((697*f[9])/9 + (82*f[15])/3 - 10*f[22] + 32*f[24] + 2*f[26])/eps, 
    f[26], f[24], (13*f[1])/9 + (143*f[6])/9 + (13*f[8])/9 + (289*f[9])/9 + 
     (143*f[11])/18 + (34*f[15])/3 + (34*f[16])/9 - (104*f[18])/9 - 2*f[19] - 
     4*f[22] + (15875*f[24])/162 + (f[1]/3 + (25*f[6])/3 + f[8]/3 + 
       (289*f[9])/18 + (25*f[11])/6 + (17*f[15])/3 + f[16]/3 - (22*f[18])/3 - 
       f[19] - 2*f[22] + (2285*f[24])/54 - (1475*f[25])/108)/eps + 
     (2*f[6] + f[11] - 2*f[18] + 15*f[24] - (13*f[25])/2)/eps^2 + 
     (2*f[24] - f[25])/eps^3 - (11141*f[25])/324, 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], -4*f[24] + 4*f[25], -4*f[24] + 4*f[25], 
    -2*f[24] + 2*f[25], 4*f[24] - 4*f[25], 2*f[24] - 2*f[25], 
    -4*f[24] + 4*f[25], f[24] - f[25]/2, -f[23], 2*f[23], -f[25], -f[23], 
    2*f[23], -4*f[23], 2*f[25], 2*f[23], (697*f[9])/18 + (41*f[15])/3 - 
     5*f[22] + 16*f[24] - f[24]/eps + f[26]/2, -f[24], -2*f[23] - f[24], 
    2*f[23] + f[24] - f[25], 4*f[23] + 2*f[24], -4*f[23] - 2*f[24] + 2*f[25], 
    2*f[25], -f[24], 2*f[25], -4*f[25], -8*f[24] + 4*f[25], 2*f[24], 
    (697*f[9])/9 + (82*f[15])/3 - 10*f[22] + (68*f[24])/3 + 
     (6*f[24] - 4*f[25])/eps - f[26], 2*f[24], 4*f[24] - 4*f[25], 
    4*f[24] - 4*f[25], 4*f[24] - 4*f[25], 4*f[24] - 4*f[25], 
    -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], 
    -2*f[24] + 2*f[25], -f[24] + f[25], 2*f[24] - 2*f[25], f[24] - f[25], 
    f[24] - f[25], -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], f[24] - f[25], 
    -2*f[24] + 2*f[25], f[24] - f[25], -2*f[24] + 2*f[25], 
    (14*f[6])/3 + (289*f[9])/18 + (7*f[11])/3 + (17*f[15])/3 - f[16] - 
     (14*f[18])/3 - f[19] - 2*f[22] + (343*f[24])/18 + 
     ((22*f[24])/3 - (11*f[25])/3)/eps - (139*f[25])/36, 
    -f[6] - f[11]/2 + f[18] + f[24]/4 - (5*f[25])/8, f[24] - f[25]/2, 
    2*f[24] - 2*f[25], -4*f[24] + 4*f[25], 10*f[23] + 5*f[24], 
    -15*f[23] - (61*f[24])/3 + (55*f[25])/6, (-22831*f[9])/108 - 
     (1343*f[15])/18 - 2*f[16] + 11*f[19] + (79*f[22])/3 - (647*f[24])/9 + 
     (2*f[24] - f[25])/eps^3 - 13*f[25] + 
     ((-1445*f[9])/36 - (85*f[15])/6 - f[16] + 2*f[19] + 5*f[22] - 
       (133*f[24])/6 - (41*f[25])/36 - (5*f[26])/3)/eps + 
     ((25*f[24])/6 - (13*f[25])/4 - f[26]/2)/eps^2 - (13*f[26])/6, 
    -f[24] + f[25], 2*f[24] - 2*f[25], -4*f[24] + 4*f[25], 2*f[24] - 2*f[25], 
    -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 
    f[24] - f[25]/2, -f[23], 2*f[23], -f[25], (-f[23] + f[24] - f[25])/eps + 
     f[27], -f[23], 2*f[23] + 2*f[24] - 2*f[25], -4*f[23] - 4*f[24] + 
     4*f[25], 2*f[25], (2*f[23] - 2*f[24] + 2*f[25])/eps - 2*f[27], 2*f[23], 
    -f[24], f[1]/6 + (11*f[6])/6 + f[8]/6 + (32215*f[9])/216 + 
     (11*f[11])/12 + (1895*f[15])/36 + (2*f[16])/3 - (4*f[18])/3 + 
     (3*f[19])/2 - (115*f[22])/6 + (6749*f[24])/108 + 
     (2*f[24] - (3*f[25])/2)/eps^2 - (1181*f[25])/216 + 
     (f[6] + (697*f[9])/18 + f[11]/2 + (41*f[15])/3 - f[18] - 5*f[22] + 
       (229*f[24])/12 - (95*f[25])/24 - f[26]/4)/eps - f[26]/4, 
    f[24]/2 - f[25]/2, -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], -2*f[24] + 2*f[25], f[24]/2 - f[25]/2, 
    f[24]/2 - f[25]/2, -f[24] + f[25], -f[24] + f[25], 
    f[6] + f[11]/2 - f[18] + (65*f[24])/12 - (95*f[25])/24 - f[26]/4, 
    (-3*f[24])/2 + f[25], -2*f[23] - f[24], 2*f[23] + 3*f[24] - 3*f[25], 
    4*f[23] + 2*f[24], -4*f[23] - 6*f[24] + 6*f[25], 2*f[25], 
    -2*f[6] - (697*f[9])/6 - f[11] - 41*f[15] + 2*f[18] + 15*f[22] - 
     (325*f[24])/6 + (95*f[25])/12 + (-5*f[24] + 4*f[25])/eps, -f[24], 
    -4*f[24] + 6*f[25], 8*f[24] - 12*f[25], -4*f[25], 
    4*f[6] + (697*f[9])/3 + 2*f[11] + 82*f[15] - 4*f[18] - 30*f[22] + 
     (325*f[24])/3 + (10*f[24] - 8*f[25])/eps - (95*f[25])/6, 2*f[24], 
    2*f[24], -f[1]/3 - (11*f[6])/3 - f[8]/3 - (32215*f[9])/108 - 
     (11*f[11])/6 - (1895*f[15])/18 - (4*f[16])/3 + (8*f[18])/3 - 3*f[19] + 
     (115*f[22])/3 - (6749*f[24])/54 + (1181*f[25])/108 + 
     (-4*f[24] + 3*f[25])/eps^2 + (-2*f[6] - (697*f[9])/9 - f[11] - 
       (82*f[15])/3 + 2*f[18] + 10*f[22] - (229*f[24])/6 + (95*f[25])/12 + 
       f[26]/2)/eps + f[26]/2, 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 
    -4*f[24] + 4*f[25], -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], -2*f[6] - f[11] + 2*f[18] - (65*f[24])/6 + 
     (95*f[25])/12 + f[26]/2, 3*f[24] - 2*f[25], 
    (697*f[9])/18 + (41*f[15])/3 - 5*f[22] + 16*f[24] + (f[24] - f[25])/eps - 
     (7*f[25])/3, -f[24] + f[25], 2*f[24] - 2*f[25], 
    (697*f[9])/18 + (41*f[15])/3 - 5*f[22] + 16*f[24] + (f[24] - f[25])/eps - 
     (7*f[25])/3, f[24] - f[25], f[24] - f[25], -2*f[24] + 2*f[25], 
    (-697*f[9])/9 - (82*f[15])/3 + 10*f[22] - 32*f[24] + (14*f[25])/3 + 
     (-2*f[24] + 2*f[25])/eps, -2*f[24] + 2*f[25], 
    (-697*f[9])/9 - (82*f[15])/3 + 10*f[22] - 32*f[24] + (14*f[25])/3 + 
     (-2*f[24] + 2*f[25])/eps, f[24] - f[25], -2*f[24] + 2*f[25], 
    f[24] - f[25], -2*f[24] + 2*f[25], (289*f[9])/18 + (17*f[15])/3 - f[16] - 
     f[19] - 2*f[22] - (56*f[24])/9 + ((22*f[24])/3 - (11*f[25])/3)/eps + 
     (67*f[25])/18 - (7*f[26])/6, (17*f[24])/3 - (9*f[25])/4 + f[26]/4, 
    f[24] - f[25]/2, -5*f[23] - (46*f[24])/3 + (67*f[25])/6, -f[24] + f[25], 
    2*f[24] - 2*f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 4*f[24] - 4*f[25], 
    4*f[24] - 4*f[25], -8*f[24] + 8*f[25], -8*f[24] + 8*f[25], 
    -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 
    f[24] - f[25], -2*f[24] + 2*f[25], -3*f[24] + 3*f[25], 6*f[24] - 6*f[25], 
    f[24] - f[25], -3*f[24] + 3*f[25], -2*f[24] + 2*f[25], 6*f[24] - 6*f[25], 
    4*f[24] - 4*f[25], -8*f[24] + 8*f[25], 5*f[24] - 5*f[25], -f[24] + f[25], 
    -f[24] + f[25], 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], -f[24] + f[25], 
    2*f[24] - 2*f[25], -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], 4*f[24] - 4*f[25], -8*f[24] + 8*f[25], 
    (697*f[9])/18 + (41*f[15])/3 - 5*f[22] + 16*f[24] + (f[24] - f[25])/eps - 
     (7*f[25])/3, (-697*f[9])/9 - (82*f[15])/3 + 10*f[22] - 32*f[24] + 
     (14*f[25])/3 + (-2*f[24] + 2*f[25])/eps, (-697*f[9])/18 - (41*f[15])/3 + 
     5*f[22] - 16*f[24] + (7*f[25])/3 + (-f[24] + f[25])/eps, 
    (-697*f[9])/18 - (41*f[15])/3 + 5*f[22] - 16*f[24] + (7*f[25])/3 + 
     (-f[24] + f[25])/eps, (697*f[9])/9 + (82*f[15])/3 - 10*f[22] + 
     32*f[24] + (2*f[24] - 2*f[25])/eps - (14*f[25])/3, 
    (697*f[9])/9 + (82*f[15])/3 - 10*f[22] + 32*f[24] + 
     (2*f[24] - 2*f[25])/eps - (14*f[25])/3, (-697*f[9])/18 - (41*f[15])/3 + 
     5*f[22] - 16*f[24] + (7*f[25])/3 + (-f[24] + f[25])/eps, 
    (697*f[9])/9 + (82*f[15])/3 - 10*f[22] + 32*f[24] + 
     (2*f[24] - 2*f[25])/eps - (14*f[25])/3, (-697*f[9])/18 - (41*f[15])/3 + 
     5*f[22] - 16*f[24] + (7*f[25])/3 + (-f[24] + f[25])/eps, 
    (697*f[9])/9 + (82*f[15])/3 - 10*f[22] + 32*f[24] + 
     (2*f[24] - 2*f[25])/eps - (14*f[25])/3, (-2023*f[9])/54 - 
     (119*f[15])/9 + (7*f[16])/3 + (7*f[19])/3 + (14*f[22])/3 - f[24]/54 - 
     (839*f[25])/108 + ((-22*f[24])/3 + (11*f[25])/3)/eps^2 + 
     ((-154*f[24])/9 + (77*f[25])/9)/eps, (289*f[9])/36 + (17*f[15])/6 - 
     f[16]/2 - f[19]/2 - f[22] - (49*f[24])/3 + (59*f[25])/6 + 
     ((-11*f[24])/3 + (11*f[25])/6)/eps, (-10*f[24])/9 + (5*f[25])/9, 
    f[24]/4 - f[25]/8, f[1]/4 + (121*f[6])/36 + f[8]/4 + (1037*f[9])/8 + 
     (121*f[11])/72 + (183*f[15])/4 + (13*f[16])/12 + (2*f[17])/3 - 
     (71*f[18])/18 + f[19]/12 + (26*f[21])/9 - (103*f[22])/6 + 
     (1129*f[24])/18 + ((2*f[23])/3 + (7*f[24])/12 - (7*f[25])/24)/eps^2 - 
     (493*f[25])/72 + ((5*f[6])/6 + (697*f[9])/27 + (5*f[11])/12 + 
       (82*f[15])/9 - (5*f[18])/6 - (10*f[22])/3 + (14*f[23])/9 + 
       (125*f[24])/9 - (71*f[25])/36 - (2*f[27])/3)/eps - (26*f[27])/9, 
    -f[23]/12, (-2*f[24])/3 + (2*f[25])/3, f[23]/6 + f[24]/6 - f[25]/6, 
    f[24]/12, f[6]/3 + (697*f[9])/108 + f[11]/6 + (41*f[15])/18 - f[18]/3 - 
     (5*f[22])/6 - (7*f[23])/18 + (83*f[24])/24 + 
     (f[23]/6 + f[24]/6 - f[25]/12)/eps - (61*f[25])/144 - f[27]/6, 
    -f[23]/12 - f[24]/24 + f[25]/48, -f[23]/2 - (7*f[24])/12 + f[25]/4, 
    -f[24]/6 + f[25]/6, f[24]/3 - f[25]/3, f[23]/3 + f[24]/6 - f[25]/12, 
    -f[23]/3 - f[24]/6, f[23]/3 + f[24]/4 - f[25]/6, 
    (8*f[23])/3 + (4*f[24])/3, (-8*f[23])/3 - (4*f[24])/3, 
    (-8*f[23])/3 - (4*f[24])/3, (8*f[23])/3 + (5*f[24])/2 - f[25], 
    (3*f[24])/2 - (5*f[25])/3, (4*f[6])/3 + (697*f[9])/27 + (2*f[11])/3 + 
     (82*f[15])/9 - (4*f[18])/3 - (10*f[22])/3 + (28*f[23])/9 + 
     ((4*f[23])/3 + (2*f[24])/3)/eps + (49*f[24])/3 - (13*f[25])/6 - 
     (4*f[27])/3, (-7*f[6])/3 - (7667*f[9])/108 - (7*f[11])/6 - 
     (451*f[15])/18 + (7*f[18])/3 + (55*f[22])/6 - (28*f[23])/9 - 38*f[24] + 
     (-2*f[23] - (11*f[24])/6 + (5*f[25])/6)/eps + (46*f[25])/9 + 2*f[27], 
    (-4*f[24])/3 + (4*f[25])/3, (4*f[23])/3 + (4*f[24])/3 - (7*f[25])/12, 
    (2*f[23])/3 + f[24]/3, (-4*f[23])/3 - (2*f[24])/3, 
    (-4*f[23])/3 - (2*f[24])/3, (2*f[24])/3 - (2*f[25])/3, 
    (-7*f[24])/6 + (7*f[25])/6, (-2*f[24])/3 + (2*f[25])/3, 
    f[24]/6 - f[25]/6, (-2*f[24])/3 + (2*f[25])/3, 
    (-2*f[23])/3 - f[24]/3 + f[25]/6, (-5*f[6])/6 - (697*f[9])/12 - 
     (5*f[11])/12 - (41*f[15])/2 + (5*f[18])/6 + (15*f[22])/2 - 
     (617*f[24])/24 + (49*f[25])/16 + ((-2*f[23])/3 - (7*f[24])/6 + f[25])/
      eps - f[26]/24 + (2*f[27])/3, (2*f[24])/3 - (3*f[25])/4, 
    f[23]/6 - f[24]/6 + f[25]/4, (4*f[23])/3 + (19*f[24])/6 - (5*f[25])/2, 
    (-2*f[24])/3 + (2*f[25])/3, (-2*f[23])/3 - f[24]/3 + f[25]/6, 
    (-5*f[24])/6 + (5*f[25])/6, (2*f[24])/3 - (2*f[25])/3, 
    (-5*f[24])/6 + (5*f[25])/6, (2*f[24])/3 - (2*f[25])/3, 
    (697*f[9])/27 + (82*f[15])/9 - (10*f[22])/3 + (32*f[24])/3 + 
     ((2*f[24])/3 - (2*f[25])/3)/eps - (14*f[25])/9, 
    (14*f[23])/9 + (13*f[24])/12 - (13*f[25])/24, 
    -f[23]/3 - f[24]/6 + f[25]/12, (79*f[23])/360 + (59*f[24])/240 - 
     (59*f[25])/480, 7*f[6] + (3485*f[9])/18 + (7*f[11])/2 + (205*f[15])/3 - 
     7*f[18] - 25*f[22] + (35*f[23])/3 + (4187*f[24])/36 + 
     (5*f[23] + (23*f[24])/3 - (23*f[25])/6)/eps - (1475*f[25])/72 - 
     5*f[27]}, {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0, 1}, x]*Log[mt2]^2], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0, 1}, y]*Log[mt2]^2], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]^2*Log[mt2]^2], 
    mono[G[{0}, x]*G[{0, 0, 0}, x]], mono[G[{0}, x]*G[{0, 0, 1}, x]], 
    mono[G[{0}, x]*G[{0, 0, 1}, y]], mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, 1, 0}, x]], mono[G[{0}, x]*G[{0, 1, 1}, x]], 
    mono[G[{0}, x]*G[{0, 1, 1}, y]], mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{-1, 0, 0}, x]], mono[G[{0}, x]*G[{1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{-1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, y]], mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1, 0}, x]], mono[G[{0}, x]*G[{1, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{-1, 0, 0, 0}, x]], 
    mono[G[{1, 0, 0, 0}, x]], mono[G[{-1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1, 0}, x]], 
    mono[G[{1, 0, 1, 0}, x]], mono[G[{-1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, y]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 0}, x]*Log[mt2]^2], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, x]*Log[mt2]^2], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1, 1}, y]*Log[mt2]^2], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]^2*Log[mt2]^2], 
    mono[G[{1}, x]*G[{0, 0, 0}, x]], mono[G[{1}, x]*G[{0, 0, 1}, x]], 
    mono[G[{1}, x]*G[{0, 0, 1}, y]], mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, 1, 0}, x]], mono[G[{1}, x]*G[{0, 1, 1}, x]], 
    mono[G[{1}, x]*G[{0, 1, 1}, y]], mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, 1}, y]], mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{-1, 0, 0}, x]], mono[G[{1}, x]*G[{1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{-1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, y]], mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1, 0}, x]], mono[G[{1}, x]*G[{1, 1, 1}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, x]*Log[mt2]^3], 
    mono[G[{1, 0}, x]*G[{1, x}, y]], mono[G[{1, 1}, x]*G[{1, x}, y]], 
    mono[G[{-1}, x]*Zeta[3]], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]^2*Log[mt2]^2], mono[G[{1}, y]*G[{0, 0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0, 1}, x]], mono[G[{1}, y]*G[{0, 0, 1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1, 0}, x]], mono[G[{1}, y]*G[{0, 1, 1}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, y]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{-1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1, 1}, y]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], 
    mono[Pi^2*G[{0, 1}, x]], mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]^2], mono[Pi^2*G[{0}, x]*G[{1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{0}, x]*Log[mt2]], mono[Pi^2*G[{-1, 0}, x]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{-1, -1}, x]], 
    mono[Pi^2*G[{-1, 1}, x]], mono[Pi^2*G[{1, -1}, x]], 
    mono[Pi^2*G[{1, 1}, x]], mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1, x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]^2], mono[Pi^2*G[{-1}, x]*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]*G[{1}, x]], mono[Pi^2*G[{-1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}}


==> anc/A2L_+++-_Ncp2_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-4*x^2)/((-1 + x)^2*(1 + x)^2) + (49*x - 72*x^2 + 49*x^3)/
     (36*(-1 + x)^2*(1 + x)^2) + (5*(53 + 19*x + 19*x^3 + 53*x^4))/
     (72*(-1 + x)^2*(1 + x)^2) + (-72 + 337*x - 72*x^2)/(72*x*(-1 + y)) - 
    y^(-1) + (x*(95 - 386*x + 95*x^2)*y)/(72*(-1 + x)^2*(1 + x)^2) - 
    (4*x^2*y^2)/((-1 + x)^2*(1 + x)^2), 
  f[2] -> (-2*(-1 - 2*x - x^2 + 10*x^3 + 9*x^4 + 6*x^5 + x^6))/
     ((-1 + x)*(1 + x)^5) + (2*x*(1 + 14*x + 14*x^2 + 14*x^3 + x^4)*y)/
     ((-1 + x)*(1 + x)^5) - (12*x^3*y^2)/((-1 + x)*(1 + x)^5) - 
    (2*(1 - x + 2*x^2))/((1 + x)*(-1 + x*y)), 
  f[3] -> 4 + (2*(2 - x + x^2))/((1 + x)*(-x + y)) + 
    (2*(1 - x + 2*x^2))/((1 + x)*(-1 + x*y)), 
  f[4] -> (-91*x)/(6*(-1 + x)^2*(1 + x)^5) + (x^3*(5 - 13*x^2 + 5*x^4))/
     (2*(-1 + x)^2*(1 + x)^5) - (x*(-27 - 26*x + 17*x^3 + 11*x^4))/
     ((-1 + x)^2*(1 + x)^5) + (-18 - 76*x - 128*x^2 + 29*x^4 - 16*x^6)/
     (3*(-1 + x)^2*(1 + x)^5) + 
    (-(x*(-29 + 76*x + 28*x^2))/(3*(-1 + x)^2*(1 + x)^5) - 
      (x^2*(-27 - 26*x + 17*x^3 + 11*x^4))/((-1 + x)^2*(1 + x)^5))*y + 
    ((25*x^5)/(3*(-1 + x)^2*(1 + x)^5) + (x^3*(27 + 26*x))/
       ((-1 + x)^2*(1 + x)^5))*y^2 + (13*x)/(6*(-1 + x*y)), 
  f[5] -> -61/12 + (1 - 4*x + x^2)/(6*x*(-1 + y)) + 13/(12*y^2) + 
    (-13 + 30*x - 13*x^2)/(12*x*y) - 13/(6*(-x + y)) - (13*x)/(6*(-1 + x*y)), 
  f[6] -> (-2*(x^2 + 3*x^3 + x^4))/((-1 + x)^2*(1 + x)^4) + 
    (-5 + 3*x + 9*x^2 + 80*x^3 + 9*x^4 + 3*x^5 - 5*x^6)/
     (3*(-1 + x)^2*(1 + x)^4) + 7/(3*(-1 + y)) + 
    ((-2*(x^2 + 3*x^3 + x^4))/((-1 + x)^2*(1 + x)^4) + 
      (17*x - 58*x^2 - 58*x^4 + 17*x^5)/(3*(-1 + x)^2*(1 + x)^4))*y - 
    (2*x^2*(1 - 10*x + x^2)*y^2)/((-1 + x)^2*(1 + x)^4), 
  f[7] -> (2*(1 + 6*x + 9*x^2 - 2*x^3 - 13*x^4 + 4*x^5 + 7*x^6 + 4*x^7))/
     ((-1 + x)^2*(1 + x)^5) - (4*x*(1 + 3*x + 3*x^2 + 3*x^3)*y)/(1 + x)^5 + 
    (4*x^3*(-3 - 6*x + x^2)*y^2)/((-1 + x)^2*(1 + x)^5) - 2/(-x + y), 
  f[8] -> -((1 - 10*x^2 + x^4)/((-1 + x)^2*(1 + x)^2)) + 
    (1 - 2*x + x^2)/(x*(-1 + y)) + y^(-1) - (8*x*(1 + x^2)*y)/
     ((-1 + x)^2*(1 + x)^2) + (8*x^2*y^2)/((-1 + x)^2*(1 + x)^2), 
  f[9] -> (4*(-1 + x))/((1 + x)*(-x + y)) - (4*(-1 + x)*x)/
     ((1 + x)*(-1 + x*y)), 
  f[10] -> (-2*(-6 + 27*x + 26*x^2))/((-1 + x)^2*(1 + x)^5) + 
    (x^2*(154 + 209*x - 370*x^2 + 23*x^4))/(3*(-1 + x)^2*(1 + x)^5) + 
    (-23 - 889*x^3 + 337*x^4 - 46*x^5)/(6*(-1 + x)^2*(1 + x)^5) - 
    (x*(-140 + x^6))/(2*(-1 + x)^2*(1 + x)^5) + 
    ((209*x^2)/(2*(-1 + x)^2*(1 + x)^5) - (2*x^2*(27 + 26*x))/
       ((-1 + x)^2*(1 + x)^5) + (x^3*(311 + 209*x))/
       (3*(-1 + x)^2*(1 + x)^5) + (x*(-23 + 337*x^4 + 127*x^5))/
       (6*(-1 + x)^2*(1 + x)^5))*y + ((-50*x^5)/(3*(-1 + x)^2*(1 + x)^5) - 
      (2*x^3*(27 + 26*x))/((-1 + x)^2*(1 + x)^5))*y^2 - 
    (13*(-1 + x))/(6*(-1 + x*y)), f[11] -> 4/((-1 + x)^2*(1 + x)^4) + 
    (4*x)/((-1 + x)^2*(1 + x)^4) - (48*x^3)/((-1 + x)^2*(1 + x)^4) + 
    (4*x^5)/((-1 + x)^2*(1 + x)^4) + (4*x^6)/((-1 + x)^2*(1 + x)^4) + 
    ((-8*x)/((-1 + x)^2*(1 + x)^4) + (40*x^2)/((-1 + x)^2*(1 + x)^4) + 
      (40*x^4)/((-1 + x)^2*(1 + x)^4) - (8*x^5)/((-1 + x)^2*(1 + x)^4))*y + 
    ((4*x^2)/((-1 + x)^2*(1 + x)^4) - (40*x^3)/((-1 + x)^2*(1 + x)^4) + 
      (4*x^4)/((-1 + x)^2*(1 + x)^4))*y^2, 
  f[12] -> -1 + (2*(1 - 2*x + x^2))/(x*(-1 + y)) + y^(-2) + 
    (-1 + 6*x - x^2)/(x*y), 
  f[13] -> (-4*x*(1 + 2*x + 8*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^5) + 
    (16*x^2*(2 + x + 2*x^2)*y)/((-1 + x)*(1 + x)^5) - 
    (24*x^3*y^2)/((-1 + x)*(1 + x)^5) - (4*(-1 + x))/((1 + x)*(-x + y)), 
  f[14] -> (-2*(1 + 6*x + 6*x^2 - 19*x^3 - 39*x^4 + 8*x^6 + 5*x^7))/
     ((-1 + x)^2*(1 + x)^5) + (2*x*(1 - 9*x - 26*x^2 - 14*x^3 - 23*x^4 + 
       7*x^5)*y)/((-1 + x)^2*(1 + x)^5) - (8*x^3*(-3 - 6*x + x^2)*y^2)/
     ((-1 + x)^2*(1 + x)^5) - (2*(-1 + x))/(-x + y), 
  f[15] -> -4 - ((-1 + x)*(-19 + 6*x))/(3*(1 + x)*(-x + y)) - 
    ((-1 + x)*(-6 + 19*x))/(3*(1 + x)*(-1 + x*y)), 
  f[16] -> -((1 - x - 3*x^2 + 2*x^3 - 3*x^4 - x^5 + x^6)/
      ((-1 + x)^4*(1 + x)^2)) - (-1 + y)^(-1) - (x*(1 + 10*x^2 + x^4)*y)/
     ((-1 + x)^4*(1 + x)^2) + (6*x^2*(1 + x^2)*y^2)/((-1 + x)^4*(1 + x)^2) - 
    (4*x^3*y^3)/((-1 + x)^4*(1 + x)^2), 
  f[17] -> (-111*x^4)/(2*(-1 + x)^4*(1 + x)^5) + 
    (1 + 244*x - 389*x^2 - 365*x^3)/(6*(-1 + x)^4*(1 + x)^5) + 
    (-1 + 27*x + 26*x^2 + 98*x^4)/((-1 + x)^4*(1 + x)^5) + 
    (x^3*(25 + 35*x^2 + 2*x^5))/(3*(-1 + x)^4*(1 + x)^5) - 
    (x*(263 - 169*x + 299*x^2 + 59*x^4 + 153*x^5 + 50*x^6))/
     (4*(-1 + x)^4*(1 + x)^5) + (23 - 119*x^2 + 1267*x^3 - 493*x^4 + 187*x^6)/
     (12*(-1 + x)^4*(1 + x)^5) + 
    ((x^4*(25 + 136*x^2))/(3*(-1 + x)^4*(1 + x)^5) + 
      (x^2*(27 + 26*x + 98*x^3))/((-1 + x)^4*(1 + x)^5) - 
      (x*(-1 - 317*x + 389*x^2 + 365*x^3))/(6*(-1 + x)^4*(1 + x)^5) + 
      (x^2*(-263 + 169*x - 59*x^4 + 33*x^6))/(4*(-1 + x)^4*(1 + x)^5) + 
      (x*(23 + 1267*x^3 - 493*x^4 + 187*x^6))/(12*(-1 + x)^4*(1 + x)^5))*y + 
    ((25*x^5)/(3*(-1 + x)^4*(1 + x)^5) + (x^3*(27 + 26*x))/
       ((-1 + x)^4*(1 + x)^5) - (x^4*(389 + 365*x))/
       (6*(-1 + x)^4*(1 + x)^5) - (x^3*(263 + 59*x^4))/
       (4*(-1 + x)^4*(1 + x)^5) - (x^2*(-23 + 493*x^4))/
       (12*(-1 + x)^4*(1 + x)^5))*y^2 + ((25*x^6)/(3*(-1 + x)^4*(1 + x)^5) + 
      (x^4*(27 + 26*x))/((-1 + x)^4*(1 + x)^5))*y^3 - 
    (13*(-1 + x))/(12*(1 + x)*(-1 + x*y)), 
  f[18] -> (2*x)/((-1 + x)^4*(1 + x)^4) - x^2/((-1 + x)^4*(1 + x)^4) - 
    (12*x^3)/((-1 + x)^4*(1 + x)^4) + (6*x^4)/((-1 + x)^4*(1 + x)^4) - 
    (12*x^5)/((-1 + x)^4*(1 + x)^4) - x^6/((-1 + x)^4*(1 + x)^4) + 
    (2*x^7)/((-1 + x)^4*(1 + x)^4) + (-(x/((-1 + x)^4*(1 + x)^4)) + 
      (6*x^2)/((-1 + x)^4*(1 + x)^4) - (5*x^3)/((-1 + x)^4*(1 + x)^4) + 
      (48*x^4)/((-1 + x)^4*(1 + x)^4) - (5*x^5)/((-1 + x)^4*(1 + x)^4) + 
      (6*x^6)/((-1 + x)^4*(1 + x)^4) - x^7/((-1 + x)^4*(1 + x)^4))*y + 
    ((5*x^2)/((-1 + x)^4*(1 + x)^4) - (30*x^3)/((-1 + x)^4*(1 + x)^4) + 
      (2*x^4)/((-1 + x)^4*(1 + x)^4) - (30*x^5)/((-1 + x)^4*(1 + x)^4) + 
      (5*x^6)/((-1 + x)^4*(1 + x)^4))*y^2 + 
    ((-2*x^3)/((-1 + x)^4*(1 + x)^4) + (20*x^4)/((-1 + x)^4*(1 + x)^4) - 
      (2*x^5)/((-1 + x)^4*(1 + x)^4))*y^3, 
  f[19] -> -((1 + x)^2/(-1 + x)^2) - 2/(-1 + y) + x/((-1 + x)^2*y) + 
    (3*x*y)/(-1 + x)^2, 
  f[20] -> (-2*x*(-1 + 2*x + 11*x^2 + 5*x^3 - 4*x^5 + x^7))/
     ((-1 + x)^3*(1 + x)^5) - (2*x^2*(-4 - 7*x - 22*x^2 - 2*x^3 + x^5)*y)/
     ((-1 + x)^3*(1 + x)^5) - (2*x^3*(11 + 4*x + 11*x^2)*y^2)/
     ((-1 + x)^3*(1 + x)^5) + (12*x^4*y^3)/((-1 + x)^3*(1 + x)^5) - 
    (2*(-1 + x)*x)/((1 + x)*(-x + y)), 
  f[21] -> -((x^2*(-4 - 10*x - x^2 + 5*x^3 - 22*x^4 - 4*x^5 + 3*x^6 + x^7))/
      ((-1 + x)^4*(1 + x)^5)) + (x*(-1 - 5*x - 9*x^2 - 25*x^3 - 51*x^4 + 
       5*x^5 - 11*x^6 + x^7)*y)/((-1 + x)^4*(1 + x)^5) - 
    (x^2*(1 - 15*x - 38*x^2 - 18*x^3 - 35*x^4 + 9*x^5)*y^2)/
     ((-1 + x)^4*(1 + x)^5) + (4*x^4*(-3 - 6*x + x^2)*y^3)/
     ((-1 + x)^4*(1 + x)^5) - ((-1 + x)*x)/((1 + x)*(-x + y)), 
  f[22] -> (19 - 51*x + 19*x^2)/(6*(-1 + x)^2) + (13*x*y)/(6*(-1 + x)^2) + 
    (19*(-1 + x)*x)/(6*(1 + x)*(-x + y)) - (19*(-1 + x))/
     (6*(1 + x)*(-1 + x*y)), f[23] -> (12*x^3)/((-1 + x)^3*(1 + x)^5) + 
    (14*x^4)/((-1 + x)^3*(1 + x)^5) + (14*x^5)/((-1 + x)^3*(1 + x)^5) - 
    (4*x^6)/((-1 + x)^3*(1 + x)^5) - (6*x^7)/((-1 + x)^3*(1 + x)^5) - 
    (2*x^8)/((-1 + x)^3*(1 + x)^5) + ((-12*x^2)/((-1 + x)^3*(1 + x)^5) - 
      (14*x^3)/((-1 + x)^3*(1 + x)^5) - (36*x^4)/((-1 + x)^3*(1 + x)^5) - 
      (4*x^5)/((-1 + x)^3*(1 + x)^5) - (4*x^6)/((-1 + x)^3*(1 + x)^5) + 
      (2*x^7)/((-1 + x)^3*(1 + x)^5))*y + 
    ((22*x^3)/((-1 + x)^3*(1 + x)^5) + (8*x^4)/((-1 + x)^3*(1 + x)^5) + 
      (22*x^5)/((-1 + x)^3*(1 + x)^5))*y^2 - 
    (12*x^4*y^3)/((-1 + x)^3*(1 + x)^5), 
  f[24] -> (2*(1 - x + x^2))/(-1 + x)^2 - (2*x*y)/(-1 + x)^2, 
  f[25] -> -4/(-1 + y), f[26] -> (2*(2 + 7*x + 2*x^2))/(3*(-1 + x)^2) - 
    12/(-1 + y) - (2*x)/((-1 + x)^2*y^2) + (2*(1 - 4*x + x^2))/
     ((-1 + x)^2*y) - (4*x*y)/(3*(-1 + x)^2), 
  f[27] -> (x*(-4 - 14*x + 4*x^2 + 39*x^3 + 21*x^4 - 14*x^6 - x^7 + x^8))/
     ((-1 + x)^4*(1 + x)^5) + (x*(1 + x + x^2 - 27*x^3 - 77*x^4 - 9*x^5 + 
       3*x^6 + 11*x^7)*y)/((-1 + x)^4*(1 + x)^5) - 
    (x^2*(1 - 15*x - 38*x^2 - 18*x^3 - 35*x^4 + 9*x^5)*y^2)/
     ((-1 + x)^4*(1 + x)^5) + (4*x^4*(-3 - 6*x + x^2)*y^3)/
     ((-1 + x)^4*(1 + x)^5) + ((-1 + x)*x)/((1 + x)*(-x + y))}, 
 A1["2L", "+++-", "Ncp2", "PolesUVIR"] -> 
  {{(-7*f[1])/6 + f[1]/eps^2 - (21481*f[24])/1728 + 
     (-f[1]/12 + (479*f[24])/192 - (479*f[25])/384)/eps + 
     ((17*f[24])/12 - (17*f[25])/24)/eps^3 + (-f[24] + f[25]/2)/eps^4 + 
     (21481*f[25])/3456, f[2], -2*f[2], f[3], (-25*f[2])/12 + 
     (5*f[2])/(2*eps) - (5*f[3])/2 - (5*f[7])/2 + (2195*f[9])/144 - 
     (125*f[15])/12 - 5*f[22] - (65*f[24])/12, -2*f[2] + f[3] - 2*f[24] + 
     f[25], 4*f[2] - 2*f[3] + 4*f[24] - 2*f[25], -2*f[3], 
    (25*f[2])/6 - (5*f[2])/eps + 5*f[3] + 5*f[7] - (2195*f[9])/72 + 
     (125*f[15])/6 + 10*f[22] + (65*f[24])/6, (-13*f[3])/6 - (517*f[9])/72 - 
     f[12] + (31*f[15])/6 + 2*f[22] + (19*f[24])/3 - (37*f[25])/12 + 
     (2*f[3] - 2*f[24] + f[25])/eps, f[4] + (f[2] - f[24]/2 + f[25]/4)/
      eps^2 + ((-25*f[2])/12 - f[3] + f[6] - f[7] + (439*f[9])/72 - 
       (25*f[15])/6 - 2*f[22] - (10*f[24])/3 + (7*f[25])/12)/eps, 
    -f[3] + 2*f[24] - f[25], -f[3] + 2*f[24] - f[25], 
    (-4*f[2])/3 + f[6] - (7*f[24])/6 + (7*f[25])/12, -f[2]/2, 
    f[3] - 2*f[24] + f[25], -2*f[2] + f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], 4*f[2] - 2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3], (25*f[2])/6 + (-4*f[2] + f[3]/2)/eps + (9*f[3])/2 - f[6] + 
     4*f[7] - (439*f[9])/16 + (75*f[15])/4 + 9*f[22] + (131*f[24])/12 - 
     (7*f[25])/12, 4*f[2] - 4*f[3] + 8*f[24] - 4*f[25], 
    -8*f[2] + 8*f[3] - 16*f[24] + 8*f[25], 4*f[3], 
    (-25*f[2])/3 + (8*f[2] - f[3])/eps - 9*f[3] + 2*f[6] - 8*f[7] + 
     (439*f[9])/8 - (75*f[15])/2 - 18*f[22] - (131*f[24])/6 + (7*f[25])/6, 
    (7*f[3])/3 + (595*f[9])/36 + 4*f[12] - (37*f[15])/3 - 4*f[22] - 
     (38*f[24])/3 + (-6*f[3] + 4*f[24] - 2*f[25])/eps + (49*f[25])/6, 
    -2*f[4] + ((25*f[2])/6 + 2*f[3] - 2*f[6] + 2*f[7] - (439*f[9])/36 + 
       (25*f[15])/3 + 4*f[22] + (20*f[24])/3 - (7*f[25])/6)/eps + 
     (-2*f[2] + f[24] - f[25]/2)/eps^2, 2*f[3] - 4*f[24] + 2*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], (8*f[2])/3 - 2*f[6] + (7*f[24])/3 - 
     (7*f[25])/6, f[2], f[3]/eps^2 + f[5] + 
     ((-13*f[3])/12 - (13*f[9])/12 - f[12] + f[15] - f[25])/eps, (-4*f[3])/3, 
    -f[3]/2, (17*f[1])/18 - (19*f[6])/18 + f[6]/eps^2 - f[8]/18 - 
     (361*f[9])/2592 + f[11]/36 + (19*f[15])/216 + f[22]/18 + 
     (355*f[24])/2592 + ((7*f[1])/6 - (17*f[6])/12 + (2*f[8])/3 + 
       (361*f[9])/216 - f[11]/3 - (19*f[15])/18 - (2*f[22])/3 - 
       (91*f[24])/864 - (1685*f[25])/1728)/eps + (-f[24] + f[25]/2)/eps^3 + 
     (89*f[25])/5184, -f[3]/2 + f[24] - f[25]/2, f[3] - 2*f[24] + f[25], 
    f[24]/4 - f[25]/8, f[2]/2, -f[2], f[3] - f[24] + f[25]/2, f[2]/2, -f[2], 
    2*f[2], -2*f[3] + 2*f[24] - f[25], -f[2], (19*f[3])/12 + (50*f[9])/9 - 
     f[12]/2 - (11*f[15])/3 - 2*f[22] - (19*f[24])/3 + 
     (-f[3]/2 + 2*f[24] - f[25])/eps + (19*f[25])/12, f[3]/2, f[2] + f[3]/2, 
    -f[2] + f[3]/2 - f[24] + f[25]/2, -2*f[2] - f[3], 
    2*f[2] - f[3] + 2*f[24] - f[25], -2*f[3] + 2*f[24] - f[25], f[3]/2, 
    -2*f[3] + 2*f[24] - f[25], 4*f[3] - 4*f[24] + 2*f[25], 4*f[24] - 2*f[25], 
    -f[3], (-7*f[3])/6 - (839*f[9])/36 + f[12] + (47*f[15])/3 + 8*f[22] + 
     17*f[24] - (19*f[25])/6 + (3*f[3] - 8*f[24] + 4*f[25])/eps, -f[3], 
    2*f[3] - 4*f[24] + 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], -f[24] + f[25]/2, 
    2*f[3] - 4*f[24] + 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    -f[3] + 2*f[24] - f[25], -f[3] + 2*f[24] - f[25], 
    -f[3] + 2*f[24] - f[25], -f[3] + 2*f[24] - f[25], 
    -f[3]/2 + f[24] - f[25]/2, f[3] - 2*f[24] + f[25], 
    f[3]/2 - f[24] + f[25]/2, f[3]/2 - f[24] + f[25]/2, 
    -f[3] + 2*f[24] - f[25], -f[3] + 2*f[24] - f[25], 
    f[3]/2 - f[24] + f[25]/2, -f[3] + 2*f[24] - f[25], 
    f[3]/2 - f[24] + f[25]/2, -f[3] + 2*f[24] - f[25], 
    f[1]/2 - (4*f[6])/3 + (1039*f[24])/288 - (1039*f[25])/576, 
    -f[6]/2 + f[24]/6 - f[25]/12, -f[24]/2 + f[25]/4, 
    f[2]/2 + (25*f[24])/6 - (25*f[25])/12, 2*f[2] + f[3], 
    -2*f[2] + f[3] - 2*f[24] + f[25], -4*f[2] - 2*f[3], 
    4*f[2] - 2*f[3] + 4*f[24] - 2*f[25], -4*f[3] + 4*f[24] - 2*f[25], 
    (-25*f[2])/6 - (37*f[3])/12 + (2*f[2] + f[3])/eps - 2*f[6] - 2*f[7] + 
     (439*f[9])/72 - (25*f[15])/6 - 2*f[22] + f[24]/6 - (7*f[25])/6, 
    (25*f[2])/6 + (35*f[3])/12 - 2*f[6] + 3*f[7] - (2195*f[9])/72 + 
     (125*f[15])/6 + 10*f[22] + (52*f[24])/3 - (13*f[25])/4 + 
     (-3*f[2] + 2*f[3] - 2*f[24] + f[25])/eps, -4*f[2] - 2*f[3], 
    4*f[2] - 4*f[3] + 8*f[24] - 4*f[25], 8*f[2] + 4*f[3], 
    -8*f[2] + 8*f[3] - 16*f[24] + 8*f[25], 8*f[3] - 8*f[24] + 4*f[25], 
    (25*f[2])/3 + (-4*f[2] - 2*f[3])/eps + (37*f[3])/6 + 4*f[6] + 4*f[7] - 
     (439*f[9])/36 + (25*f[15])/3 + 4*f[22] - f[24]/3 + (7*f[25])/3, 
    (-25*f[2])/3 - (35*f[3])/6 + 4*f[6] - 6*f[7] + (2195*f[9])/36 - 
     (125*f[15])/3 - 20*f[22] - (104*f[24])/3 + 
     (6*f[2] - 4*f[3] + 4*f[24] - 2*f[25])/eps + (13*f[25])/2, 
    (10*f[3])/3 + (139*f[9])/9 + 3*f[12] - (34*f[15])/3 - 4*f[22] - 
     (38*f[24])/3 + (-5*f[3] + 4*f[24] - 2*f[25])/eps + (43*f[25])/6, 
    (-8*f[1])/3 - (13*f[3])/12 + (3*f[6])/2 - (8*f[8])/3 - (4355*f[9])/288 + 
     (4*f[11])/3 + (221*f[15])/24 + (13*f[22])/2 + (3067*f[24])/216 + 
     ((-13*f[3])/12 - 4*f[6] - (439*f[9])/72 + (25*f[15])/6 + 2*f[22] + 
       (41*f[24])/6 - (7*f[25])/3)/eps + (f[3] + f[24] - f[25]/2)/eps^2 - 
     (197*f[25])/216, f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    (-4*f[3])/3 - 2*f[6] + (7*f[24])/3 - (7*f[25])/6, -f[3]/2, 
    4*f[2] + 2*f[3], -4*f[2] - 2*f[3], -4*f[2] - 2*f[3], 
    4*f[2] - 4*f[3] + 8*f[24] - 4*f[25], -8*f[2] - 4*f[3], 8*f[2] + 4*f[3], 
    8*f[2] + 4*f[3], -8*f[2] + 8*f[3] - 16*f[24] + 8*f[25], 
    12*f[3] - 16*f[24] + 8*f[25], (4*f[3])/3 + 10*f[6] + (3073*f[9])/72 - 
     (175*f[15])/6 - 14*f[22] - (211*f[24])/6 + (-7*f[3] + 4*f[24] - 2*f[25])/
      eps + 10*f[25], 12*f[3] - 16*f[24] + 8*f[25], 
    -24*f[3] + 32*f[24] - 16*f[25], -24*f[3] + 32*f[24] - 16*f[25], 
    (-8*f[3])/3 - 20*f[6] - (3073*f[9])/36 + (175*f[15])/3 + 28*f[22] + 
     (211*f[24])/3 - 20*f[25] + (14*f[3] - 8*f[24] + 4*f[25])/eps, 
    (-8*f[3])/3 - (317*f[9])/9 - 10*f[12] + (80*f[15])/3 + 8*f[22] + 
     (76*f[24])/3 - (55*f[25])/3 + (14*f[3] - 8*f[24] + 4*f[25])/eps, 
    (16*f[1])/3 + (13*f[3])/6 - 3*f[6] + (16*f[8])/3 + (4355*f[9])/144 - 
     (8*f[11])/3 - (221*f[15])/12 - 13*f[22] - (3067*f[24])/108 + 
     (197*f[25])/108 + (-2*f[3] - 2*f[24] + f[25])/eps^2 + 
     ((13*f[3])/6 + 8*f[6] + (439*f[9])/36 - (25*f[15])/3 - 4*f[22] - 
       (41*f[24])/3 + (14*f[25])/3)/eps, -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], (8*f[3])/3 + 4*f[6] - (14*f[24])/3 + 
     (7*f[25])/3, f[3], (-13*f[3])/6 - 4*f[5] - (2719*f[9])/72 + 
     (25*f[12])/6 + (139*f[15])/6 + 16*f[22] + (52*f[24])/3 + (25*f[25])/6 + 
     (-2*f[3] - 2*f[24] + f[25])/eps^2 + ((13*f[3])/6 - (283*f[9])/36 + 
       4*f[12] + (13*f[15])/3 + 4*f[22] + (13*f[24])/3 + 4*f[25])/eps, 
    (8*f[3])/3 - (361*f[9])/36 + 2*f[12] + (19*f[15])/3 + 4*f[22] + 
     (13*f[24])/3 + 2*f[25], f[3], (-17*f[1])/9 + (19*f[6])/9 - 
     (2*f[6])/eps^2 + f[8]/9 + (361*f[9])/1296 - f[11]/18 - (19*f[15])/108 - 
     f[22]/9 - (355*f[24])/1296 + (2*f[24] - f[25])/eps^3 - (89*f[25])/2592 + 
     ((-7*f[1])/3 + (17*f[6])/6 - (4*f[8])/3 - (361*f[9])/108 + (2*f[11])/3 + 
       (19*f[15])/9 + (4*f[22])/3 + (91*f[24])/432 + (1685*f[25])/864)/eps, 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    4*f[3] - 8*f[24] + 4*f[25], 4*f[3] - 8*f[24] + 4*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -4*f[3] + 8*f[24] - 4*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], 4*f[3] - 8*f[24] + 4*f[25], f[24] - f[25]/2, 
    -f[2], 2*f[2], -2*f[3] + 2*f[24] - f[25], -f[2], 2*f[2], -4*f[2], 
    4*f[3] - 4*f[24] + 2*f[25], 2*f[2], -f[3] - f[3]/eps + (13*f[9])/12 + 
     f[12] - f[15] + f[25], -f[3], -2*f[2] - f[3], 
    2*f[2] - f[3] + 2*f[24] - f[25], 4*f[2] + 2*f[3], 
    -4*f[2] + 2*f[3] - 4*f[24] + 2*f[25], 4*f[3] - 4*f[24] + 2*f[25], -f[3], 
    4*f[3] - 4*f[24] + 2*f[25], -8*f[3] + 8*f[24] - 4*f[25], 
    -8*f[24] + 4*f[25], 2*f[3], -2*f[3] + (200*f[9])/9 - 2*f[12] - 
     (44*f[15])/3 - 8*f[22] - (26*f[24])/3 + (-2*f[3] + 8*f[24] - 4*f[25])/
      eps - 2*f[25], 2*f[3], -4*f[3] + 8*f[24] - 4*f[25], 
    -4*f[3] + 8*f[24] - 4*f[25], -4*f[3] + 8*f[24] - 4*f[25], 
    -4*f[3] + 8*f[24] - 4*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -f[3] + 2*f[24] - f[25], 
    -f[3] + 2*f[24] - f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -f[3] + 2*f[24] - f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -f[3] + 2*f[24] - f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -f[1] + (8*f[6])/3 - (1039*f[24])/144 + 
     (1039*f[25])/288, f[6] - f[24]/3 + f[25]/6, f[24] - f[25]/2, 
    -2*f[3] + 4*f[24] - 2*f[25], 4*f[3] - 8*f[24] + 4*f[25], 
    10*f[2] + 5*f[3], -15*f[2] - 2*f[3] - (55*f[24])/3 + (55*f[25])/6, 
    -2*f[1] - (13*f[3])/144 - f[5]/12 - (11383*f[9])/1728 + (169*f[12])/144 + 
     (595*f[15])/144 + (8*f[22])/3 + (401*f[24])/72 + 
     (2*f[24] - f[25])/eps^3 + ((361*f[9])/72 - f[12] - (19*f[15])/6 - 
       2*f[22] - (9*f[24])/2 + f[25]/6)/eps^2 - f[25]/6 + 
     (-f[1] + (13*f[3])/12 + f[5] + (7289*f[9])/864 - (359*f[15])/72 - 
       (23*f[22])/6 - (941*f[24])/144 + (343*f[25])/288)/eps, 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    4*f[3] - 8*f[24] + 4*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    f[24] - f[25]/2, -f[2], 2*f[2], -2*f[3] + 2*f[24] - f[25], 
    f[7] + (-f[2] - f[3] + 2*f[24] - f[25])/eps, -f[2], 
    2*f[2] - 2*f[3] + 4*f[24] - 2*f[25], -4*f[2] + 4*f[3] - 8*f[24] + 
     4*f[25], 4*f[3] - 4*f[24] + 2*f[25], 
    -2*f[7] + (2*f[2] + 2*f[3] - 4*f[24] + 2*f[25])/eps, 2*f[2], -f[3], 
    (-2*f[1])/3 + (13*f[3])/8 + f[5]/2 - (2*f[6])/3 - (2*f[8])/3 + 
     (7001*f[9])/432 + f[11]/3 - (25*f[12])/24 - (175*f[15])/18 - 
     (43*f[22])/6 - (365*f[24])/54 + (-f[3] + 3*f[24] - (3*f[25])/2)/eps^2 - 
     (379*f[25])/432 + ((13*f[3])/12 - f[6] + (413*f[9])/48 - f[12]/2 - 
       (23*f[15])/4 - 3*f[22] - (25*f[24])/4 + f[25])/eps, 
    -f[3]/2 + f[24] - f[25]/2, f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    -f[3]/2 + f[24] - f[25]/2, -f[3]/2 + f[24] - f[25]/2, 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    (4*f[3])/3 - f[6] + (361*f[9])/144 - f[12]/2 - (19*f[15])/12 - f[22] - 
     (31*f[24])/12 + f[25]/4, f[3]/2 - 2*f[24] + f[25], -2*f[2] - f[3], 
    2*f[2] - 3*f[3] + 6*f[24] - 3*f[25], 4*f[2] + 2*f[3], 
    -4*f[2] + 6*f[3] - 12*f[24] + 6*f[25], 4*f[3] - 4*f[24] + 2*f[25], 
    (-7*f[3])/6 + 2*f[6] - (439*f[9])/24 + (25*f[15])/2 + 6*f[22] + 
     (25*f[24])/2 - 3*f[25] + (3*f[3] - 8*f[24] + 4*f[25])/eps, -f[3], 
    8*f[3] - 12*f[24] + 6*f[25], -16*f[3] + 24*f[24] - 12*f[25], 
    -8*f[3] + 8*f[24] - 4*f[25], (7*f[3])/3 - 4*f[6] + (439*f[9])/12 - 
     25*f[15] - 12*f[22] - 25*f[24] + (-6*f[3] + 16*f[24] - 8*f[25])/eps + 
     6*f[25], 2*f[3], 2*f[3], (4*f[1])/3 - (13*f[3])/4 - f[5] + (4*f[6])/3 + 
     (4*f[8])/3 - (7001*f[9])/216 - (2*f[11])/3 + (25*f[12])/12 + 
     (175*f[15])/9 + (43*f[22])/3 + (365*f[24])/27 + 
     ((-13*f[3])/6 + 2*f[6] - (413*f[9])/24 + f[12] + (23*f[15])/2 + 
       6*f[22] + (25*f[24])/2 - 2*f[25])/eps + (379*f[25])/216 + 
     (2*f[3] - 6*f[24] + 3*f[25])/eps^2, -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], 4*f[3] - 8*f[24] + 4*f[25], 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    (-8*f[3])/3 + 2*f[6] - (361*f[9])/72 + f[12] + (19*f[15])/6 + 2*f[22] + 
     (31*f[24])/6 - f[25]/2, -f[3] + 4*f[24] - 2*f[25], 
    (13*f[3])/12 + (439*f[9])/72 - (25*f[15])/6 - 2*f[22] - (19*f[24])/3 + 
     (-f[3] + 2*f[24] - f[25])/eps + (25*f[25])/12, f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], (13*f[3])/12 + (439*f[9])/72 - 
     (25*f[15])/6 - 2*f[22] - (19*f[24])/3 + (-f[3] + 2*f[24] - f[25])/eps + 
     (25*f[25])/12, -f[3] + 2*f[24] - f[25], -f[3] + 2*f[24] - f[25], 
    2*f[3] - 4*f[24] + 2*f[25], (-13*f[3])/6 - (439*f[9])/36 + (25*f[15])/3 + 
     4*f[22] + (38*f[24])/3 - (25*f[25])/6 + (2*f[3] - 4*f[24] + 2*f[25])/
      eps, 2*f[3] - 4*f[24] + 2*f[25], (-13*f[3])/6 - (439*f[9])/36 + 
     (25*f[15])/3 + 4*f[22] + (38*f[24])/3 - (25*f[25])/6 + 
     (2*f[3] - 4*f[24] + 2*f[25])/eps, -f[3] + 2*f[24] - f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -f[3] + 2*f[24] - f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -f[1] - (361*f[9])/54 + (4*f[12])/3 + 
     (38*f[15])/9 + (8*f[22])/3 - (175*f[24])/144 + (325*f[25])/96, 
    (-361*f[9])/144 + f[12]/2 + (19*f[15])/12 + f[22] + (23*f[24])/12 + 
     f[25]/12, f[24] - f[25]/2, -5*f[2] + 7*f[3] - (67*f[24])/3 + 
     (67*f[25])/6, f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -4*f[3] + 8*f[24] - 4*f[25], -4*f[3] + 8*f[24] - 4*f[25], 
    8*f[3] - 16*f[24] + 8*f[25], 8*f[3] - 16*f[24] + 8*f[25], 
    f[3] - 2*f[24] + f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -f[3] + 2*f[24] - f[25], 2*f[3] - 4*f[24] + 2*f[25], 
    3*f[3] - 6*f[24] + 3*f[25], -6*f[3] + 12*f[24] - 6*f[25], 
    -f[3] + 2*f[24] - f[25], 3*f[3] - 6*f[24] + 3*f[25], 
    2*f[3] - 4*f[24] + 2*f[25], -6*f[3] + 12*f[24] - 6*f[25], 
    -4*f[3] + 8*f[24] - 4*f[25], 8*f[3] - 16*f[24] + 8*f[25], 
    -5*f[3] + 10*f[24] - 5*f[25], f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], f[3] - 2*f[24] + f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], f[3] - 2*f[24] + f[25], 
    f[3] - 2*f[24] + f[25], -2*f[3] + 4*f[24] - 2*f[25], 
    -2*f[3] + 4*f[24] - 2*f[25], -4*f[3] + 8*f[24] - 4*f[25], 
    8*f[3] - 16*f[24] + 8*f[25], (13*f[3])/12 + (439*f[9])/72 - 
     (25*f[15])/6 - 2*f[22] - (19*f[24])/3 + (-f[3] + 2*f[24] - f[25])/eps + 
     (25*f[25])/12, (-13*f[3])/6 - (439*f[9])/36 + (25*f[15])/3 + 4*f[22] + 
     (38*f[24])/3 - (25*f[25])/6 + (2*f[3] - 4*f[24] + 2*f[25])/eps, 
    (-13*f[3])/12 - (439*f[9])/72 + (25*f[15])/6 + 2*f[22] + (19*f[24])/3 - 
     (25*f[25])/12 + (f[3] - 2*f[24] + f[25])/eps, 
    (-13*f[3])/12 - (439*f[9])/72 + (25*f[15])/6 + 2*f[22] + (19*f[24])/3 - 
     (25*f[25])/12 + (f[3] - 2*f[24] + f[25])/eps, 
    (13*f[3])/6 + (439*f[9])/36 - (25*f[15])/3 - 4*f[22] - (38*f[24])/3 + 
     (-2*f[3] + 4*f[24] - 2*f[25])/eps + (25*f[25])/6, 
    (13*f[3])/6 + (439*f[9])/36 - (25*f[15])/3 - 4*f[22] - (38*f[24])/3 + 
     (-2*f[3] + 4*f[24] - 2*f[25])/eps + (25*f[25])/6, 
    (-13*f[3])/12 - (439*f[9])/72 + (25*f[15])/6 + 2*f[22] + (19*f[24])/3 - 
     (25*f[25])/12 + (f[3] - 2*f[24] + f[25])/eps, 
    (13*f[3])/6 + (439*f[9])/36 - (25*f[15])/3 - 4*f[22] - (38*f[24])/3 + 
     (-2*f[3] + 4*f[24] - 2*f[25])/eps + (25*f[25])/6, 
    (-13*f[3])/12 - (439*f[9])/72 + (25*f[15])/6 + 2*f[22] + (19*f[24])/3 - 
     (25*f[25])/12 + (f[3] - 2*f[24] + f[25])/eps, 
    (13*f[3])/6 + (439*f[9])/36 - (25*f[15])/3 - 4*f[22] - (38*f[24])/3 + 
     (-2*f[3] + 4*f[24] - 2*f[25])/eps + (25*f[25])/6, 
    (-4*f[1])/3 + (1547*f[24])/108 - (1547*f[25])/216, 
    -f[1]/2 - (87*f[24])/32 + (87*f[25])/64, f[24]/9 - f[25]/18, 
    f[24]/4 - f[25]/8, (-11*f[1])/12 + (2*f[4])/3 + (53*f[6])/72 - f[8] - 
     (361*f[9])/144 + f[11]/2 + (19*f[15])/12 + f[22] + (1339*f[24])/576 + 
     ((2*f[2])/3 + (7*f[24])/12 - (7*f[25])/24)/eps^2 + 
     ((-25*f[2])/18 - (2*f[3])/3 - (5*f[6])/6 - (2*f[7])/3 + (439*f[9])/108 - 
       (25*f[15])/9 - (4*f[22])/3 - (37*f[24])/18 + (11*f[25])/36)/eps + 
     (437*f[25])/1152, -f[2]/12, (2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3, 
    f[2]/6 - f[3]/6 + f[24]/3 - f[25]/6, f[3]/12, (25*f[2])/72 - f[3]/6 - 
     f[6]/3 - f[7]/6 + (439*f[9])/432 - (25*f[15])/36 - f[22]/3 + 
     (2*f[24])/9 + (f[2]/6 + f[24]/6 - f[25]/12)/eps - (7*f[25])/24, 
    -f[2]/12 - f[24]/24 + f[25]/48, -f[2]/2 - f[3]/12 - f[24]/2 + f[25]/4, 
    f[3]/6 - f[24]/3 + f[25]/6, -f[3]/3 + (2*f[24])/3 - f[25]/3, 
    f[2]/3 + f[24]/6 - f[25]/12, -f[2]/3 - f[3]/6, 
    f[2]/3 - f[3]/12 + f[24]/3 - f[25]/6, (8*f[2])/3 + (4*f[3])/3, 
    (-8*f[2])/3 - (4*f[3])/3, (-8*f[2])/3 - (4*f[3])/3, 
    (8*f[2])/3 + f[3]/2 + 2*f[24] - f[25], (-11*f[3])/6 + (10*f[24])/3 - 
     (5*f[25])/3, (-25*f[2])/9 + ((4*f[2])/3 + (2*f[3])/3)/eps - 
     (37*f[3])/18 - (4*f[6])/3 - (4*f[7])/3 + (439*f[9])/108 - (25*f[15])/9 - 
     (4*f[22])/3 + f[24]/9 - (7*f[25])/9, (25*f[2])/9 + (157*f[3])/72 + 
     (7*f[6])/3 + 2*f[7] - (4829*f[9])/432 + (275*f[15])/36 + (11*f[22])/3 + 
     (131*f[24])/36 + (-2*f[2] - f[3]/6 - (5*f[24])/3 + (5*f[25])/6)/eps + 
     f[25]/6, (4*f[3])/3 - (8*f[24])/3 + (4*f[25])/3, 
    (4*f[2])/3 + f[3]/6 + (7*f[24])/6 - (7*f[25])/12, (2*f[2])/3 + f[3]/3, 
    (-4*f[2])/3 - (2*f[3])/3, (-4*f[2])/3 - (2*f[3])/3, 
    (-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3, (7*f[3])/6 - (7*f[24])/3 + 
     (7*f[25])/6, (2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3, 
    -f[3]/6 + f[24]/3 - f[25]/6, (2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3, 
    (-2*f[2])/3 - f[24]/3 + f[25]/6, (-17*f[3])/72 + (5*f[6])/6 + 
     (2*f[7])/3 - (7541*f[9])/864 - f[12]/12 + (431*f[15])/72 + 
     (17*f[22])/6 + (373*f[24])/72 - (41*f[25])/36 + 
     ((-2*f[2])/3 + (5*f[3])/6 - 2*f[24] + f[25])/eps, 
    (-5*f[3])/6 + (3*f[24])/2 - (3*f[25])/4, f[2]/6 + f[3]/3 - f[24]/2 + 
     f[25]/4, (4*f[2])/3 - (11*f[3])/6 + 5*f[24] - (5*f[25])/2, 
    (2*f[3])/3 - (4*f[24])/3 + (2*f[25])/3, (-2*f[2])/3 - f[24]/3 + f[25]/6, 
    (5*f[3])/6 - (5*f[24])/3 + (5*f[25])/6, (-2*f[3])/3 + (4*f[24])/3 - 
     (2*f[25])/3, (5*f[3])/6 - (5*f[24])/3 + (5*f[25])/6, 
    (-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3, (13*f[3])/18 + (439*f[9])/108 - 
     (25*f[15])/9 - (4*f[22])/3 - (38*f[24])/9 + 
     ((-2*f[3])/3 + (4*f[24])/3 - (2*f[25])/3)/eps + (25*f[25])/18, 
    (-8*f[2])/9 - (49*f[24])/36 + (49*f[25])/72, -f[2]/3 - f[24]/6 + 
     f[25]/12, (79*f[2])/360 + (59*f[24])/240 - (59*f[25])/480, 
    (-125*f[2])/12 - 5*f[3] - 7*f[6] - 5*f[7] + (2195*f[9])/72 - 
     (125*f[15])/6 - 10*f[22] - (677*f[24])/36 + 
     (5*f[2] + (23*f[24])/3 - (23*f[25])/6)/eps + (287*f[25])/72}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0, 1}, x]*Log[mt2]^2], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0, 1}, y]*Log[mt2]^2], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]^2*Log[mt2]^2], 
    mono[G[{0}, x]*G[{0, 0, 0}, x]], mono[G[{0}, x]*G[{0, 0, 1}, x]], 
    mono[G[{0}, x]*G[{0, 0, 1}, y]], mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, 1, 0}, x]], mono[G[{0}, x]*G[{0, 1, 1}, x]], 
    mono[G[{0}, x]*G[{0, 1, 1}, y]], mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{-1, 0, 0}, x]], mono[G[{0}, x]*G[{1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{-1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, y]], mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1, 0}, x]], mono[G[{0}, x]*G[{1, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{-1, 0, 0, 0}, x]], 
    mono[G[{1, 0, 0, 0}, x]], mono[G[{-1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1, 0}, x]], 
    mono[G[{1, 0, 1, 0}, x]], mono[G[{-1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, y]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 0}, x]*Log[mt2]^2], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, x]*Log[mt2]^2], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1, 1}, y]*Log[mt2]^2], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]^2*Log[mt2]^2], 
    mono[G[{1}, x]*G[{0, 0, 0}, x]], mono[G[{1}, x]*G[{0, 0, 1}, x]], 
    mono[G[{1}, x]*G[{0, 0, 1}, y]], mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, 1, 0}, x]], mono[G[{1}, x]*G[{0, 1, 1}, x]], 
    mono[G[{1}, x]*G[{0, 1, 1}, y]], mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, 1}, y]], mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{-1, 0, 0}, x]], mono[G[{1}, x]*G[{1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{-1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, y]], mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1, 0}, x]], mono[G[{1}, x]*G[{1, 1, 1}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, x]*Log[mt2]^3], 
    mono[G[{1, 0}, x]*G[{1, x}, y]], mono[G[{1, 1}, x]*G[{1, x}, y]], 
    mono[G[{-1}, x]*Zeta[3]], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]^2*Log[mt2]^2], mono[G[{1}, y]*G[{0, 0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0, 1}, x]], mono[G[{1}, y]*G[{0, 0, 1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1, 0}, x]], mono[G[{1}, y]*G[{0, 1, 1}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, y]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{-1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1, 1}, y]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], 
    mono[Pi^2*G[{0, 1}, x]], mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]^2], mono[Pi^2*G[{0}, x]*G[{1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{0}, x]*Log[mt2]], mono[Pi^2*G[{-1, 0}, x]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{-1, -1}, x]], 
    mono[Pi^2*G[{-1, 1}, x]], mono[Pi^2*G[{1, -1}, x]], 
    mono[Pi^2*G[{1, 1}, x]], mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1, x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]^2], mono[Pi^2*G[{-1}, x]*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]*G[{1}, x]], mono[Pi^2*G[{-1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}, 
 A2["2L", "+++-", "Ncp2", "PolesUVIR"] -> 
  {{(-7*f[8])/6 + f[8]/eps^2 - f[8]/(12*eps), -f[9] - f[13], 
    2*f[9] + 2*f[13], f[9], (-25*f[9])/8 + ((-5*f[9])/2 - (5*f[13])/2)/eps + 
     (25*f[13])/12 - (5*f[14])/2 + (5*f[15])/2, 3*f[9] + 2*f[13], 
    -6*f[9] - 4*f[13], -2*f[9], (25*f[9])/4 - (25*f[13])/6 + 
     (5*f[9] + 5*f[13])/eps + 5*f[14] - 5*f[15], (2*f[9])/eps + f[12] - 
     2*f[15], f[10] + (-f[9] - f[13])/eps^2 + 
     (f[11] + (25*f[13])/12 - f[14] + f[15])/eps, -f[9], -f[9], 
    (4*f[9])/3 + f[11] + (4*f[13])/3, f[9]/2 + f[13]/2, f[9], 
    3*f[9] + 2*f[13], -2*f[9], -6*f[9] - 4*f[13], -2*f[9], 
    (125*f[9])/24 - f[11] - (25*f[13])/6 + ((9*f[9])/2 + 4*f[13])/eps + 
     4*f[14] - (9*f[15])/2, -8*f[9] - 4*f[13], 16*f[9] + 8*f[13], 4*f[9], 
    (-125*f[9])/12 + 2*f[11] + (-9*f[9] - 8*f[13])/eps + (25*f[13])/3 - 
     8*f[14] + 9*f[15], (-25*f[9])/6 - (6*f[9])/eps - 4*f[12] + 6*f[15], 
    -2*f[10] + (2*f[9] + 2*f[13])/eps^2 + 
     (-2*f[11] - (25*f[13])/6 + 2*f[14] - 2*f[15])/eps, 2*f[9], 2*f[9], 
    (-8*f[9])/3 - 2*f[11] - (8*f[13])/3, -f[9] - f[13], 
    (-13*f[3])/12 - f[5] - (13*f[9])/12 + f[9]/eps^2 + (f[12] - f[15])/eps + 
     f[25]/12, (-4*f[9])/3, -f[9]/2, f[1]/9 - f[6]/18 + (10*f[8])/9 - 
     (361*f[9])/2592 - (41*f[11])/36 + f[11]/eps^2 + (19*f[15])/216 + 
     f[22]/18 - (103*f[24])/1296 + ((-4*f[1])/3 + (2*f[6])/3 - (5*f[8])/6 + 
       (361*f[9])/216 - (5*f[11])/12 - (19*f[15])/18 - (2*f[22])/3 + 
       (103*f[24])/108 - (109*f[25])/216)/eps + (109*f[25])/2592, -f[9]/2, 
    f[9], -f[9]/2 - f[13]/2, f[9] + f[13], f[9], -f[9]/2 - f[13]/2, 
    f[9] + f[13], -2*f[9] - 2*f[13], -2*f[9], f[9] + f[13], 
    (25*f[9])/24 - f[9]/(2*eps) + f[12]/2 + f[15]/2, f[9]/2, -f[9]/2 - f[13], 
    (3*f[9])/2 + f[13], f[9] + 2*f[13], -3*f[9] - 2*f[13], -2*f[9], f[9]/2, 
    -2*f[9], 4*f[9], -f[9], (25*f[9])/12 + (3*f[9])/eps - f[12] - 3*f[15], 
    -f[9], 2*f[9], 2*f[9], f[9], -2*f[9], 2*f[9], 2*f[9], -f[9], -f[9], 
    -f[9], -f[9], -f[9]/2, f[9], f[9]/2, f[9]/2, -f[9], -f[9], f[9]/2, -f[9], 
    f[9]/2, -f[9], f[8]/2 - (4*f[11])/3, -f[11]/2, -f[9]/2 - f[13]/2, 
    -f[9] - 2*f[13], 3*f[9] + 2*f[13], 2*f[9] + 4*f[13], -6*f[9] - 4*f[13], 
    -4*f[9], -2*f[11] + (-f[9] - 2*f[13])/eps + (25*f[13])/6 - 2*f[14] + 
     f[15], (25*f[9])/6 - 2*f[11] - (25*f[13])/6 + (5*f[9] + 3*f[13])/eps + 
     3*f[14] - 5*f[15], 2*f[9] + 4*f[13], -8*f[9] - 4*f[13], 
    -4*f[9] - 8*f[13], 16*f[9] + 8*f[13], 8*f[9], 4*f[11] - (25*f[13])/3 + 
     (2*f[9] + 4*f[13])/eps + 4*f[14] - 2*f[15], (-25*f[9])/3 + 4*f[11] + 
     (-10*f[9] - 6*f[13])/eps + (25*f[13])/3 - 6*f[14] + 10*f[15], 
    (-25*f[9])/12 - (5*f[9])/eps - 3*f[12] + 5*f[15], 
    (16*f[1])/3 - (8*f[6])/3 + (16*f[8])/3 + (469*f[9])/432 + f[9]/eps^2 - 
     (5*f[11])/2 + (-4*f[11] - f[15])/eps - (37*f[15])/36 - (4*f[22])/3 - 
     (220*f[24])/27 + (109*f[25])/54, f[9], f[9], f[9], f[9], 
    (-4*f[9])/3 - 2*f[11], -f[9]/2, -2*f[9] - 4*f[13], 2*f[9] + 4*f[13], 
    2*f[9] + 4*f[13], -8*f[9] - 4*f[13], 4*f[9] + 8*f[13], -4*f[9] - 8*f[13], 
    -4*f[9] - 8*f[13], 16*f[9] + 8*f[13], 12*f[9], 
    (-25*f[9])/4 - (7*f[9])/eps + 10*f[11] + 7*f[15], 12*f[9], -24*f[9], 
    -24*f[9], (25*f[9])/2 + (14*f[9])/eps - 20*f[11] - 14*f[15], 
    (25*f[9])/2 + (14*f[9])/eps + 10*f[12] - 14*f[15], 
    (-32*f[1])/3 + (16*f[6])/3 - (32*f[8])/3 - (469*f[9])/216 - 
     (2*f[9])/eps^2 + 5*f[11] + (37*f[15])/18 + (8*f[11] + 2*f[15])/eps + 
     (8*f[22])/3 + (440*f[24])/27 - (109*f[25])/27, -2*f[9], -2*f[9], 
    -2*f[9], -2*f[9], (8*f[9])/3 + 4*f[11], f[9], (13*f[3])/3 + 4*f[5] + 
     (159*f[9])/8 - (2*f[9])/eps^2 - (25*f[12])/6 - (21*f[15])/2 + 
     (-4*f[12] + 2*f[15])/eps - 8*f[22] - (26*f[24])/3 - f[25]/3, 
    (8*f[9])/3 - 2*f[12], f[9], (-2*f[1])/9 + f[6]/9 - (20*f[8])/9 + 
     (361*f[9])/1296 + (41*f[11])/18 - (2*f[11])/eps^2 - (19*f[15])/108 - 
     f[22]/9 + (103*f[24])/648 - (109*f[25])/1296 + 
     ((8*f[1])/3 - (4*f[6])/3 + (5*f[8])/3 - (361*f[9])/108 + (5*f[11])/6 + 
       (19*f[15])/9 + (4*f[22])/3 - (103*f[24])/54 + (109*f[25])/108)/eps, 
    -2*f[9], -2*f[9], 4*f[9], 4*f[9], 2*f[9], -4*f[9], -2*f[9], 4*f[9], 
    f[9] + f[13], -2*f[9] - 2*f[13], -2*f[9], f[9] + f[13], 
    -2*f[9] - 2*f[13], 4*f[9] + 4*f[13], 4*f[9], -2*f[9] - 2*f[13], 
    (-25*f[9])/12 - f[9]/eps - f[12] + f[15], -f[9], f[9] + 2*f[13], 
    -3*f[9] - 2*f[13], -2*f[9] - 4*f[13], 6*f[9] + 4*f[13], 4*f[9], -f[9], 
    4*f[9], -8*f[9], 2*f[9], (-25*f[9])/6 - (2*f[9])/eps + 2*f[12] + 2*f[15], 
    2*f[9], -4*f[9], -4*f[9], -4*f[9], -4*f[9], 2*f[9], 2*f[9], 2*f[9], 
    2*f[9], f[9], -2*f[9], -f[9], -f[9], 2*f[9], 2*f[9], -f[9], 2*f[9], 
    -f[9], 2*f[9], -f[8] + (8*f[11])/3, f[11], -2*f[9], 4*f[9], 
    -5*f[9] - 10*f[13], 13*f[9] + 15*f[13], (13*f[3])/144 + f[5]/12 - 
     2*f[8] + (425*f[9])/576 - (169*f[12])/144 + f[12]/eps^2 - (7*f[15])/16 - 
     f[22]/3 - (13*f[24])/36 + ((-13*f[3])/12 - f[5] - f[8] - (425*f[9])/48 + 
       (21*f[15])/4 + 4*f[22] + (13*f[24])/3 + f[25]/12)/eps - f[25]/144, 
    f[9], -2*f[9], 4*f[9], -2*f[9], f[9], f[9], -2*f[9], -2*f[9], 
    f[9] + f[13], -2*f[9] - 2*f[13], -2*f[9], f[13]/eps + f[14], 
    f[9] + f[13], -4*f[9] - 2*f[13], 8*f[9] + 4*f[13], 4*f[9], 
    (-2*f[13])/eps - 2*f[14], -2*f[9] - 2*f[13], -f[9], 
    (4*f[1])/3 - (13*f[3])/24 - f[5]/2 - (2*f[6])/3 + (4*f[8])/3 - 
     (11983*f[9])/864 - f[9]/eps^2 - (5*f[11])/3 + (25*f[12])/24 + 
     (643*f[15])/72 + (-f[11] + f[12]/2 + f[15])/eps + (20*f[22])/3 + 
     (599*f[24])/108 + (59*f[25])/108, -f[9]/2, f[9], f[9], -2*f[9], -2*f[9], 
    2*f[9], -f[9]/2, -f[9]/2, f[9], f[9], (4*f[9])/3 - f[11] + f[12]/2, 
    f[9]/2, f[9] + 2*f[13], -5*f[9] - 2*f[13], -2*f[9] - 4*f[13], 
    10*f[9] + 4*f[13], 4*f[9], (25*f[9])/12 + (3*f[9])/eps + 2*f[11] - 
     3*f[15], -f[9], 8*f[9], -16*f[9], -8*f[9], (-25*f[9])/6 - (6*f[9])/eps - 
     4*f[11] + 6*f[15], 2*f[9], 2*f[9], (-8*f[1])/3 + (13*f[3])/12 + f[5] + 
     (4*f[6])/3 - (8*f[8])/3 + (11983*f[9])/432 + (2*f[9])/eps^2 + 
     (10*f[11])/3 - (25*f[12])/12 + (2*f[11] - f[12] - 2*f[15])/eps - 
     (643*f[15])/36 - (40*f[22])/3 - (599*f[24])/54 - (59*f[25])/54, -2*f[9], 
    -2*f[9], 4*f[9], f[9], f[9], -2*f[9], -2*f[9], 
    (-8*f[9])/3 + 2*f[11] - f[12], -f[9], -(f[9]/eps) + f[15], f[9], -2*f[9], 
    -(f[9]/eps) + f[15], -f[9], -f[9], 2*f[9], (2*f[9])/eps - 2*f[15], 
    2*f[9], (2*f[9])/eps - 2*f[15], -f[9], 2*f[9], -f[9], 2*f[9], 
    -f[8] - (4*f[12])/3, -f[12]/2, 12*f[9] + 5*f[13], f[9], -2*f[9], f[9], 
    -2*f[9], -4*f[9], -4*f[9], 8*f[9], 8*f[9], f[9], f[9], -2*f[9], -2*f[9], 
    -f[9], 2*f[9], 3*f[9], -6*f[9], -f[9], 3*f[9], 2*f[9], -6*f[9], -4*f[9], 
    8*f[9], -5*f[9], f[9], f[9], -2*f[9], -2*f[9], f[9], -2*f[9], f[9], f[9], 
    -2*f[9], -2*f[9], -4*f[9], 8*f[9], -(f[9]/eps) + f[15], 
    (2*f[9])/eps - 2*f[15], f[9]/eps - f[15], f[9]/eps - f[15], 
    (-2*f[9])/eps + 2*f[15], (-2*f[9])/eps + 2*f[15], f[9]/eps - f[15], 
    (-2*f[9])/eps + 2*f[15], f[9]/eps - f[15], (-2*f[9])/eps + 2*f[15], 
    (-4*f[8])/3, -f[8]/2, 2*f[1] - f[6] + (25*f[8])/12 - (361*f[9])/144 + 
     (2*f[10])/3 - (55*f[11])/72 + ((-2*f[9])/3 - (2*f[13])/3)/eps^2 + 
     ((-5*f[11])/6 + (25*f[13])/18 - (2*f[14])/3 + (2*f[15])/3)/eps + 
     (19*f[15])/12 + f[22] - (103*f[24])/72 + (109*f[25])/144, 
    f[9]/12 + f[13]/12, (2*f[9])/3, -f[9]/3 - f[13]/6, f[9]/12, 
    (-25*f[9])/36 - f[11]/3 + (-f[9]/6 - f[13]/6)/eps - (25*f[13])/72 - 
     f[14]/6 + f[15]/6, f[9]/12 + f[13]/12, (5*f[9])/12 + f[13]/2, f[9]/6, 
    -f[9]/3, -f[9]/3 - f[13]/3, f[9]/6 + f[13]/3, (-5*f[9])/12 - f[13]/3, 
    (-4*f[9])/3 - (8*f[13])/3, (4*f[9])/3 + (8*f[13])/3, 
    (4*f[9])/3 + (8*f[13])/3, (-13*f[9])/6 - (8*f[13])/3, (-11*f[9])/6, 
    (-4*f[11])/3 + ((-2*f[9])/3 - (4*f[13])/3)/eps + (25*f[13])/9 - 
     (4*f[14])/3 + (2*f[15])/3, (25*f[9])/18 + (7*f[11])/3 - (25*f[13])/9 + 
     ((11*f[9])/6 + 2*f[13])/eps + 2*f[14] - (11*f[15])/6, (4*f[9])/3, 
    (-7*f[9])/6 - (4*f[13])/3, -f[9]/3 - (2*f[13])/3, 
    (2*f[9])/3 + (4*f[13])/3, (2*f[9])/3 + (4*f[13])/3, (-2*f[9])/3, 
    (7*f[9])/6, (2*f[9])/3, -f[9]/6, (2*f[9])/3, (2*f[9])/3 + (2*f[13])/3, 
    (25*f[9])/18 + (5*f[11])/6 + f[12]/12 + ((3*f[9])/2 + (2*f[13])/3)/eps + 
     (2*f[14])/3 - (3*f[15])/2, (-5*f[9])/6, f[9]/6 - f[13]/6, 
    (-19*f[9])/6 - (4*f[13])/3, (2*f[9])/3, (2*f[9])/3 + (2*f[13])/3, 
    (5*f[9])/6, (-2*f[9])/3, (5*f[9])/6, (-2*f[9])/3, 
    (-2*f[9])/(3*eps) + (2*f[15])/3, (8*f[9])/9 + (8*f[13])/9, 
    f[9]/3 + f[13]/3, (-79*f[9])/360 - (79*f[13])/360, 
    -7*f[11] + (-5*f[9] - 5*f[13])/eps + (125*f[13])/12 - 5*f[14] + 5*f[15]}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0, 1}, x]*Log[mt2]^2], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0, 1}, y]*Log[mt2]^2], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]*G[{0, 0, 0}, x]], 
    mono[G[{0}, x]*G[{0, 0, 1}, x]], mono[G[{0}, x]*G[{0, 0, 1}, y]], 
    mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{0}, x]*G[{0, 1, 0}, x]], 
    mono[G[{0}, x]*G[{0, 1, 1}, x]], mono[G[{0}, x]*G[{0, 1, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{-1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{1, 0, 0}, x]], mono[G[{0}, x]*G[{-1, 0, 1}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]], mono[G[{0}, x]*G[{1, 1, 0}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, x]], mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0, 0}, x]], mono[G[{1, 0, 0, 0}, x]], 
    mono[G[{-1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, y]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1, 0}, x]], mono[G[{1, 0, 1, 0}, x]], 
    mono[G[{-1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, y]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 0}, x]*Log[mt2]^2], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, x]*Log[mt2]^2], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1, 1}, y]*Log[mt2]^2], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{0, 0, 0}, x]], 
    mono[G[{1}, x]*G[{0, 0, 1}, x]], mono[G[{1}, x]*G[{0, 0, 1}, y]], 
    mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, 1, 0}, x]], 
    mono[G[{1}, x]*G[{0, 1, 1}, x]], mono[G[{1}, x]*G[{0, 1, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{-1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{1, 0, 0}, x]], mono[G[{1}, x]*G[{-1, 0, 1}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{1, 1, 0}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, x]], mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1, 0}, x]*G[{1, x}, y]], 
    mono[G[{1, 1}, x]*G[{1, x}, y]], mono[G[{-1}, x]*Zeta[3]], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{0, 0, 0}, x]], mono[G[{1}, y]*G[{0, 0, 1}, x]], 
    mono[G[{1}, y]*G[{0, 0, 1}, y]], mono[G[{1}, y]*G[{0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{0, 1, 0}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, x]], mono[G[{1}, y]*G[{0, 1, 1}, y]], 
    mono[G[{1}, y]*G[{0, 1}, x]], mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{-1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1, 1}, y]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Zeta[3]], 
    mono[G[{x, 0, 0, 1}, y]], mono[G[{x, 0, 1, 1}, y]], 
    mono[G[{x^(-1), 0, 0, 1}, y]], mono[G[{x^(-1), 0, 1, 1}, y]], 
    mono[G[{x, 1, 0, 1}, y]], mono[G[{x^(-1), 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 1, 1}, y]], mono[G[{x, 1, 1, 1}, y]], 
    mono[G[{x^(-1), x, 0, 1}, y]], mono[G[{x^(-1), x^(-1), 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 1, 1}, y]], mono[G[{x^(-1), x, 1, 1}, y]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], 
    mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0, 1}, x]], 
    mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{0}, x]^2], 
    mono[Pi^2*G[{0}, x]*G[{1}, x]], mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], mono[Pi^2*G[{0}, x]*Log[mt2]], 
    mono[Pi^2*G[{-1, 0}, x]], mono[Pi^2*G[{1, 0}, x]], 
    mono[Pi^2*G[{-1, -1}, x]], mono[Pi^2*G[{-1, 1}, x]], 
    mono[Pi^2*G[{1, -1}, x]], mono[Pi^2*G[{1, 1}, x]], 
    mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1, x^(-1)}, y]], mono[Pi^2*G[{1}, x]^2], 
    mono[Pi^2*G[{-1}, x]*G[{0}, x]], mono[Pi^2*G[{-1}, x]*G[{1}, x]], 
    mono[Pi^2*G[{-1}, x]*G[{1}, y]], mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}, 
 A3["2L", "+++-", "Ncp2", "PolesUVIR"] -> 
  {{(-7*f[16])/6 + f[16]/eps^2 - f[16]/(12*eps), (-19*f[9])/12 + f[15] - 
     f[20] + f[24], (19*f[9])/6 - 2*f[15] + 2*f[20] - 2*f[24], 
    (19*f[9])/12 - f[15] - f[24], (-475*f[9])/96 + (25*f[15])/8 + 
     (25*f[20])/12 - (5*f[21])/2 + (5*f[22])/2 + (25*f[24])/8 + 
     ((-95*f[9])/24 + (5*f[15])/2 - (5*f[20])/2 + (5*f[24])/2)/eps, 
    (19*f[9])/4 - 3*f[15] + 2*f[20] - 3*f[24], (-19*f[9])/2 + 6*f[15] - 
     4*f[20] + 6*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (475*f[9])/48 - (25*f[15])/4 - (25*f[20])/6 + 5*f[21] - 5*f[22] + 
     ((95*f[9])/12 - 5*f[15] + 5*f[20] - 5*f[24])/eps - (25*f[24])/4, 
    f[19] - 2*f[22] + ((19*f[9])/6 - 2*f[15] - 2*f[24])/eps, 
    f[17] + (f[18] + (25*f[20])/12 - f[21] + f[22])/eps + 
     ((-19*f[9])/12 + f[15] - f[20] + f[24])/eps^2, 
    (-19*f[9])/12 + f[15] + f[24], (-19*f[9])/12 + f[15] + f[24], 
    (19*f[9])/9 - (4*f[15])/3 + f[18] + (4*f[20])/3 - (4*f[24])/3, 
    (19*f[9])/24 - f[15]/2 + f[20]/2 - f[24]/2, (19*f[9])/12 - f[15] - f[24], 
    (19*f[9])/4 - 3*f[15] + 2*f[20] - 3*f[24], (-19*f[9])/6 + 2*f[15] + 
     2*f[24], (-19*f[9])/2 + 6*f[15] - 4*f[20] + 6*f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (2375*f[9])/288 - (125*f[15])/24 - 
     f[18] - (25*f[20])/6 + 4*f[21] - (9*f[22])/2 + 
     ((57*f[9])/8 - (9*f[15])/2 + 4*f[20] - (9*f[24])/2)/eps - 
     (125*f[24])/24, (-38*f[9])/3 + 8*f[15] - 4*f[20] + 8*f[24], 
    (76*f[9])/3 - 16*f[15] + 8*f[20] - 16*f[24], (19*f[9])/3 - 4*f[15] - 
     4*f[24], (-2375*f[9])/144 + (125*f[15])/12 + 2*f[18] + (25*f[20])/3 - 
     8*f[21] + 9*f[22] + (125*f[24])/12 + 
     ((-57*f[9])/4 + 9*f[15] - 8*f[20] + 9*f[24])/eps, 
    (-475*f[9])/72 + (25*f[15])/6 - 4*f[19] + 6*f[22] + (25*f[24])/6 + 
     ((-19*f[9])/2 + 6*f[15] + 6*f[24])/eps, 
    -2*f[17] + (-2*f[18] - (25*f[20])/6 + 2*f[21] - 2*f[22])/eps + 
     ((19*f[9])/6 - 2*f[15] + 2*f[20] - 2*f[24])/eps^2, 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (-38*f[9])/9 + (8*f[15])/3 - 2*f[18] - (8*f[20])/3 + (8*f[24])/3, 
    (-19*f[9])/12 + f[15] - f[20] + f[24], (-10507*f[9])/1728 + 
     (553*f[15])/144 - f[19]/12 + (f[19] - f[22])/eps + (25*f[22])/12 + 
     ((19*f[9])/12 - f[15] - f[24])/eps^2 + (481*f[24])/144, 
    (-19*f[9])/9 + (4*f[15])/3 + (4*f[24])/3, (-19*f[9])/24 + f[15]/2 + 
     f[24]/2, f[1]/72 - f[6]/72 + f[8]/72 - f[11]/144 + (19*f[16])/18 - 
     (10*f[18])/9 + f[18]/eps^2 + (119*f[24])/10368 + 
     (-f[1]/6 + f[6]/6 - f[8]/6 + f[11]/12 - f[16]/6 - (3*f[18])/4 - 
       (119*f[24])/864 + (263*f[25])/1728)/eps - (263*f[25])/20736, 
    (-19*f[9])/24 + f[15]/2 + f[24]/2, (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/24 + f[15]/2 - f[20]/2 + f[24]/2, (19*f[9])/12 - f[15] + 
     f[20] - f[24], (19*f[9])/12 - f[15] - f[24], (-19*f[9])/24 + f[15]/2 - 
     f[20]/2 + f[24]/2, (19*f[9])/12 - f[15] + f[20] - f[24], 
    (-19*f[9])/6 + 2*f[15] - 2*f[20] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 
     2*f[24], (19*f[9])/12 - f[15] + f[20] - f[24], 
    (475*f[9])/288 - (25*f[15])/24 + f[19]/2 + f[22]/2 + 
     ((-19*f[9])/24 + f[15]/2 + f[24]/2)/eps - (25*f[24])/24, 
    (19*f[9])/24 - f[15]/2 - f[24]/2, (-19*f[9])/24 + f[15]/2 - f[20] + 
     f[24]/2, (19*f[9])/8 - (3*f[15])/2 + f[20] - (3*f[24])/2, 
    (19*f[9])/12 - f[15] + 2*f[20] - f[24], (-19*f[9])/4 + 3*f[15] - 
     2*f[20] + 3*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (19*f[9])/24 - f[15]/2 - f[24]/2, (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (19*f[9])/3 - 4*f[15] - 4*f[24], (-19*f[9])/12 + f[15] + f[24], 
    (475*f[9])/144 - (25*f[15])/12 - f[19] - 3*f[22] + 
     ((19*f[9])/4 - 3*f[15] - 3*f[24])/eps - (25*f[24])/12, 
    (-19*f[9])/12 + f[15] + f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (-19*f[9])/12 + f[15] + f[24], 
    (-19*f[9])/12 + f[15] + f[24], (-19*f[9])/12 + f[15] + f[24], 
    (-19*f[9])/12 + f[15] + f[24], (-19*f[9])/24 + f[15]/2 + f[24]/2, 
    (19*f[9])/12 - f[15] - f[24], (19*f[9])/24 - f[15]/2 - f[24]/2, 
    (19*f[9])/24 - f[15]/2 - f[24]/2, (-19*f[9])/12 + f[15] + f[24], 
    (-19*f[9])/12 + f[15] + f[24], (19*f[9])/24 - f[15]/2 - f[24]/2, 
    (-19*f[9])/12 + f[15] + f[24], (19*f[9])/24 - f[15]/2 - f[24]/2, 
    (-19*f[9])/12 + f[15] + f[24], f[16]/2 - (4*f[18])/3, -f[18]/2, 
    (-19*f[9])/24 + f[15]/2 - f[20]/2 + f[24]/2, (-19*f[9])/12 + f[15] - 
     2*f[20] + f[24], (19*f[9])/4 - 3*f[15] + 2*f[20] - 3*f[24], 
    (19*f[9])/6 - 2*f[15] + 4*f[20] - 2*f[24], (-19*f[9])/2 + 6*f[15] - 
     4*f[20] + 6*f[24], (-19*f[9])/3 + 4*f[15] + 4*f[24], 
    -2*f[18] + (25*f[20])/6 - 2*f[21] + f[22] + 
     ((-19*f[9])/12 + f[15] - 2*f[20] + f[24])/eps, 
    (475*f[9])/72 - (25*f[15])/6 - 2*f[18] - (25*f[20])/6 + 3*f[21] - 
     5*f[22] + ((95*f[9])/12 - 5*f[15] + 3*f[20] - 5*f[24])/eps - 
     (25*f[24])/6, (19*f[9])/6 - 2*f[15] + 4*f[20] - 2*f[24], 
    (-38*f[9])/3 + 8*f[15] - 4*f[20] + 8*f[24], (-19*f[9])/3 + 4*f[15] - 
     8*f[20] + 4*f[24], (76*f[9])/3 - 16*f[15] + 8*f[20] - 16*f[24], 
    (38*f[9])/3 - 8*f[15] - 8*f[24], 4*f[18] - (25*f[20])/3 + 4*f[21] - 
     2*f[22] + ((19*f[9])/6 - 2*f[15] + 4*f[20] - 2*f[24])/eps, 
    (-475*f[9])/36 + (25*f[15])/3 + 4*f[18] + (25*f[20])/3 - 6*f[21] + 
     10*f[22] + (25*f[24])/3 + ((-95*f[9])/6 + 10*f[15] - 6*f[20] + 10*f[24])/
      eps, (-475*f[9])/144 + (25*f[15])/12 - 3*f[19] + 5*f[22] + 
     (25*f[24])/12 + ((-95*f[9])/12 + 5*f[15] + 5*f[24])/eps, 
    (2*f[1])/3 - (2*f[6])/3 + (2*f[8])/3 - (6175*f[9])/1728 - f[11]/3 + 
     (325*f[15])/144 + (8*f[16])/3 - (7*f[18])/6 + (-4*f[18] - f[22])/eps + 
     (13*f[22])/12 + ((19*f[9])/12 - f[15] - f[24])/eps^2 + 
     (1213*f[24])/432 - (263*f[25])/432, (19*f[9])/12 - f[15] - f[24], 
    (19*f[9])/12 - f[15] - f[24], (19*f[9])/12 - f[15] - f[24], 
    (19*f[9])/12 - f[15] - f[24], (-19*f[9])/9 + (4*f[15])/3 - 2*f[18] + 
     (4*f[24])/3, (-19*f[9])/24 + f[15]/2 + f[24]/2, 
    (-19*f[9])/6 + 2*f[15] - 4*f[20] + 2*f[24], (19*f[9])/6 - 2*f[15] + 
     4*f[20] - 2*f[24], (19*f[9])/6 - 2*f[15] + 4*f[20] - 2*f[24], 
    (-38*f[9])/3 + 8*f[15] - 4*f[20] + 8*f[24], (19*f[9])/3 - 4*f[15] + 
     8*f[20] - 4*f[24], (-19*f[9])/3 + 4*f[15] - 8*f[20] + 4*f[24], 
    (-19*f[9])/3 + 4*f[15] - 8*f[20] + 4*f[24], (76*f[9])/3 - 16*f[15] + 
     8*f[20] - 16*f[24], 19*f[9] - 12*f[15] - 12*f[24], 
    (-475*f[9])/48 + (25*f[15])/4 + 10*f[18] + 7*f[22] + (25*f[24])/4 + 
     ((-133*f[9])/12 + 7*f[15] + 7*f[24])/eps, 19*f[9] - 12*f[15] - 12*f[24], 
    -38*f[9] + 24*f[15] + 24*f[24], -38*f[9] + 24*f[15] + 24*f[24], 
    (475*f[9])/24 - (25*f[15])/2 - 20*f[18] - 14*f[22] + 
     ((133*f[9])/6 - 14*f[15] - 14*f[24])/eps - (25*f[24])/2, 
    (475*f[9])/24 - (25*f[15])/2 + 10*f[19] - 14*f[22] + 
     ((133*f[9])/6 - 14*f[15] - 14*f[24])/eps - (25*f[24])/2, 
    (-4*f[1])/3 + (4*f[6])/3 - (4*f[8])/3 + (6175*f[9])/864 + (2*f[11])/3 - 
     (325*f[15])/72 - (16*f[16])/3 + (7*f[18])/3 - (13*f[22])/6 + 
     (8*f[18] + 2*f[22])/eps - (1213*f[24])/216 + 
     ((-19*f[9])/6 + 2*f[15] + 2*f[24])/eps^2 + (263*f[25])/216, 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (38*f[9])/9 - (8*f[15])/3 + 4*f[18] - (8*f[24])/3, 
    (19*f[9])/12 - f[15] - f[24], (14839*f[9])/864 - (781*f[15])/72 - 
     (23*f[19])/6 - (37*f[22])/6 + (-4*f[19] + 2*f[22])/eps - 
     (637*f[24])/72 + ((-19*f[9])/6 + 2*f[15] + 2*f[24])/eps^2, 
    (38*f[9])/9 - (8*f[15])/3 - 2*f[19] - (8*f[24])/3, 
    (19*f[9])/12 - f[15] - f[24], -f[1]/36 + f[6]/36 - f[8]/36 + f[11]/72 - 
     (19*f[16])/9 + (20*f[18])/9 - (2*f[18])/eps^2 - (119*f[24])/5184 + 
     (f[1]/3 - f[6]/3 + f[8]/3 - f[11]/6 + f[16]/3 + (3*f[18])/2 + 
       (119*f[24])/432 - (263*f[25])/864)/eps + (263*f[25])/10368, 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (19*f[9])/3 - 4*f[15] - 4*f[24], (19*f[9])/3 - 4*f[15] - 4*f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (-19*f[9])/3 + 4*f[15] + 4*f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (19*f[9])/3 - 4*f[15] - 4*f[24], 
    (19*f[9])/12 - f[15] + f[20] - f[24], (-19*f[9])/6 + 2*f[15] - 2*f[20] + 
     2*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], (19*f[9])/12 - f[15] + 
     f[20] - f[24], (-19*f[9])/6 + 2*f[15] - 2*f[20] + 2*f[24], 
    (19*f[9])/3 - 4*f[15] + 4*f[20] - 4*f[24], (19*f[9])/3 - 4*f[15] - 
     4*f[24], (-19*f[9])/6 + 2*f[15] - 2*f[20] + 2*f[24], 
    (-475*f[9])/144 + (25*f[15])/12 - f[19] + f[22] + (25*f[24])/12 + 
     ((-19*f[9])/12 + f[15] + f[24])/eps, (-19*f[9])/12 + f[15] + f[24], 
    (19*f[9])/12 - f[15] + 2*f[20] - f[24], (-19*f[9])/4 + 3*f[15] - 
     2*f[20] + 3*f[24], (-19*f[9])/6 + 2*f[15] - 4*f[20] + 2*f[24], 
    (19*f[9])/2 - 6*f[15] + 4*f[20] - 6*f[24], (19*f[9])/3 - 4*f[15] - 
     4*f[24], (-19*f[9])/12 + f[15] + f[24], (19*f[9])/3 - 4*f[15] - 4*f[24], 
    (-38*f[9])/3 + 8*f[15] + 8*f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (-475*f[9])/72 + (25*f[15])/6 + 2*f[19] + 2*f[22] + (25*f[24])/6 + 
     ((-19*f[9])/6 + 2*f[15] + 2*f[24])/eps, (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (-19*f[9])/3 + 4*f[15] + 4*f[24], (-19*f[9])/3 + 4*f[15] + 4*f[24], 
    (-19*f[9])/3 + 4*f[15] + 4*f[24], (-19*f[9])/3 + 4*f[15] + 4*f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (19*f[9])/12 - f[15] - f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (-19*f[9])/12 + f[15] + f[24], (-19*f[9])/12 + f[15] + f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (-19*f[9])/12 + f[15] + f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (-19*f[9])/12 + f[15] + f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    -f[16] + (8*f[18])/3, f[18], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (19*f[9])/3 - 4*f[15] - 4*f[24], (-95*f[9])/12 + 5*f[15] - 10*f[20] + 
     5*f[24], (247*f[9])/12 - 13*f[15] + 15*f[20] - 13*f[24], 
    (361*f[9])/1728 - (19*f[15])/144 - 2*f[16] - (7*f[19])/6 + f[19]/eps^2 - 
     f[22]/12 - (13*f[24])/144 + ((-361*f[9])/144 + (19*f[15])/12 - f[16] - 
       f[19]/12 + f[22] + (13*f[24])/12)/eps, (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (19*f[9])/3 - 4*f[15] - 4*f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (19*f[9])/12 - f[15] - f[24], 
    (19*f[9])/12 - f[15] - f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (19*f[9])/12 - f[15] + f[20] - f[24], 
    (-19*f[9])/6 + 2*f[15] - 2*f[20] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 
     2*f[24], f[20]/eps + f[21], (19*f[9])/12 - f[15] + f[20] - f[24], 
    (-19*f[9])/3 + 4*f[15] - 2*f[20] + 4*f[24], (38*f[9])/3 - 8*f[15] + 
     4*f[20] - 8*f[24], (19*f[9])/3 - 4*f[15] - 4*f[24], 
    (-2*f[20])/eps - 2*f[21], (-19*f[9])/6 + 2*f[15] - 2*f[20] + 2*f[24], 
    (-19*f[9])/12 + f[15] + f[24], f[1]/6 - f[6]/6 + f[8]/6 + 
     (4009*f[9])/1728 - f[11]/12 - (211*f[15])/144 + (2*f[16])/3 - 
     (4*f[18])/3 + f[19] - (7*f[22])/12 + (-f[18] + f[19]/2 + f[22])/eps - 
     (1363*f[24])/864 + ((-19*f[9])/12 + f[15] + f[24])/eps^2 - 
     (263*f[25])/1728, (-19*f[9])/24 + f[15]/2 + f[24]/2, 
    (19*f[9])/12 - f[15] - f[24], (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (-19*f[9])/24 + f[15]/2 + f[24]/2, 
    (-19*f[9])/24 + f[15]/2 + f[24]/2, (19*f[9])/12 - f[15] - f[24], 
    (19*f[9])/12 - f[15] - f[24], (19*f[9])/9 - (4*f[15])/3 - f[18] + 
     f[19]/2 - (4*f[24])/3, (19*f[9])/24 - f[15]/2 - f[24]/2, 
    (19*f[9])/12 - f[15] + 2*f[20] - f[24], (-95*f[9])/12 + 5*f[15] - 
     2*f[20] + 5*f[24], (-19*f[9])/6 + 2*f[15] - 4*f[20] + 2*f[24], 
    (95*f[9])/6 - 10*f[15] + 4*f[20] - 10*f[24], (19*f[9])/3 - 4*f[15] - 
     4*f[24], (475*f[9])/144 - (25*f[15])/12 + 2*f[18] - 3*f[22] + 
     ((19*f[9])/4 - 3*f[15] - 3*f[24])/eps - (25*f[24])/12, 
    (-19*f[9])/12 + f[15] + f[24], (38*f[9])/3 - 8*f[15] - 8*f[24], 
    (-76*f[9])/3 + 16*f[15] + 16*f[24], (-38*f[9])/3 + 8*f[15] + 8*f[24], 
    (-475*f[9])/72 + (25*f[15])/6 - 4*f[18] + 6*f[22] + (25*f[24])/6 + 
     ((-19*f[9])/2 + 6*f[15] + 6*f[24])/eps, (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], -f[1]/3 + f[6]/3 - f[8]/3 - 
     (4009*f[9])/864 + f[11]/6 + (211*f[15])/72 - (4*f[16])/3 + (8*f[18])/3 - 
     2*f[19] + (2*f[18] - f[19] - 2*f[22])/eps + (7*f[22])/6 + 
     ((19*f[9])/6 - 2*f[15] - 2*f[24])/eps^2 + (1363*f[24])/432 + 
     (263*f[25])/864, (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (19*f[9])/3 - 4*f[15] - 4*f[24], 
    (19*f[9])/12 - f[15] - f[24], (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (-38*f[9])/9 + (8*f[15])/3 + 2*f[18] - f[19] + (8*f[24])/3, 
    (-19*f[9])/12 + f[15] + f[24], f[22] + ((-19*f[9])/12 + f[15] + f[24])/
      eps, (19*f[9])/12 - f[15] - f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    f[22] + ((-19*f[9])/12 + f[15] + f[24])/eps, (-19*f[9])/12 + f[15] + 
     f[24], (-19*f[9])/12 + f[15] + f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    -2*f[22] + ((19*f[9])/6 - 2*f[15] - 2*f[24])/eps, 
    (19*f[9])/6 - 2*f[15] - 2*f[24], -2*f[22] + 
     ((19*f[9])/6 - 2*f[15] - 2*f[24])/eps, (-19*f[9])/12 + f[15] + f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (-19*f[9])/12 + f[15] + f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], -f[16] - (4*f[19])/3, -f[19]/2, 
    19*f[9] - 12*f[15] + 5*f[20] - 12*f[24], (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/3 + 4*f[15] + 4*f[24], 
    (-19*f[9])/3 + 4*f[15] + 4*f[24], (38*f[9])/3 - 8*f[15] - 8*f[24], 
    (38*f[9])/3 - 8*f[15] - 8*f[24], (19*f[9])/12 - f[15] - f[24], 
    (19*f[9])/12 - f[15] - f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/12 + f[15] + f[24], 
    (19*f[9])/6 - 2*f[15] - 2*f[24], (19*f[9])/4 - 3*f[15] - 3*f[24], 
    (-19*f[9])/2 + 6*f[15] + 6*f[24], (-19*f[9])/12 + f[15] + f[24], 
    (19*f[9])/4 - 3*f[15] - 3*f[24], (19*f[9])/6 - 2*f[15] - 2*f[24], 
    (-19*f[9])/2 + 6*f[15] + 6*f[24], (-19*f[9])/3 + 4*f[15] + 4*f[24], 
    (38*f[9])/3 - 8*f[15] - 8*f[24], (-95*f[9])/12 + 5*f[15] + 5*f[24], 
    (19*f[9])/12 - f[15] - f[24], (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (19*f[9])/12 - f[15] - f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (19*f[9])/12 - f[15] - f[24], (19*f[9])/12 - f[15] - f[24], 
    (-19*f[9])/6 + 2*f[15] + 2*f[24], (-19*f[9])/6 + 2*f[15] + 2*f[24], 
    (-19*f[9])/3 + 4*f[15] + 4*f[24], (38*f[9])/3 - 8*f[15] - 8*f[24], 
    f[22] + ((-19*f[9])/12 + f[15] + f[24])/eps, 
    -2*f[22] + ((19*f[9])/6 - 2*f[15] - 2*f[24])/eps, 
    -f[22] + ((19*f[9])/12 - f[15] - f[24])/eps, 
    -f[22] + ((19*f[9])/12 - f[15] - f[24])/eps, 
    2*f[22] + ((-19*f[9])/6 + 2*f[15] + 2*f[24])/eps, 
    2*f[22] + ((-19*f[9])/6 + 2*f[15] + 2*f[24])/eps, 
    -f[22] + ((19*f[9])/12 - f[15] - f[24])/eps, 
    2*f[22] + ((-19*f[9])/6 + 2*f[15] + 2*f[24])/eps, 
    -f[22] + ((19*f[9])/12 - f[15] - f[24])/eps, 
    2*f[22] + ((-19*f[9])/6 + 2*f[15] + 2*f[24])/eps, (-4*f[16])/3, -f[16]/2, 
    f[1]/4 - f[6]/4 + f[8]/4 - f[11]/8 + (13*f[16])/12 + (2*f[17])/3 - 
     (19*f[18])/72 + ((-5*f[18])/6 + (25*f[20])/18 - (2*f[21])/3 + 
       (2*f[22])/3)/eps + ((-19*f[9])/18 + (2*f[15])/3 - (2*f[20])/3 + 
       (2*f[24])/3)/eps^2 + (119*f[24])/576 - (263*f[25])/1152, 
    (19*f[9])/144 - f[15]/12 + f[20]/12 - f[24]/12, 
    (19*f[9])/18 - (2*f[15])/3 - (2*f[24])/3, (-19*f[9])/36 + f[15]/3 - 
     f[20]/6 + f[24]/3, (19*f[9])/144 - f[15]/12 - f[24]/12, 
    (-475*f[9])/432 + (25*f[15])/36 - f[18]/3 - (25*f[20])/72 - f[21]/6 + 
     f[22]/6 + ((-19*f[9])/72 + f[15]/6 - f[20]/6 + f[24]/6)/eps + 
     (25*f[24])/36, (19*f[9])/144 - f[15]/12 + f[20]/12 - f[24]/12, 
    (95*f[9])/144 - (5*f[15])/12 + f[20]/2 - (5*f[24])/12, 
    (19*f[9])/72 - f[15]/6 - f[24]/6, (-19*f[9])/36 + f[15]/3 + f[24]/3, 
    (-19*f[9])/36 + f[15]/3 - f[20]/3 + f[24]/3, (19*f[9])/72 - f[15]/6 + 
     f[20]/3 - f[24]/6, (-95*f[9])/144 + (5*f[15])/12 - f[20]/3 + 
     (5*f[24])/12, (-19*f[9])/9 + (4*f[15])/3 - (8*f[20])/3 + (4*f[24])/3, 
    (19*f[9])/9 - (4*f[15])/3 + (8*f[20])/3 - (4*f[24])/3, 
    (19*f[9])/9 - (4*f[15])/3 + (8*f[20])/3 - (4*f[24])/3, 
    (-247*f[9])/72 + (13*f[15])/6 - (8*f[20])/3 + (13*f[24])/6, 
    (-209*f[9])/72 + (11*f[15])/6 + (11*f[24])/6, 
    (-4*f[18])/3 + (25*f[20])/9 - (4*f[21])/3 + (2*f[22])/3 + 
     ((-19*f[9])/18 + (2*f[15])/3 - (4*f[20])/3 + (2*f[24])/3)/eps, 
    (475*f[9])/216 - (25*f[15])/18 + (7*f[18])/3 - (25*f[20])/9 + 2*f[21] - 
     (11*f[22])/6 + ((209*f[9])/72 - (11*f[15])/6 + 2*f[20] - (11*f[24])/6)/
      eps - (25*f[24])/18, (19*f[9])/9 - (4*f[15])/3 - (4*f[24])/3, 
    (-133*f[9])/72 + (7*f[15])/6 - (4*f[20])/3 + (7*f[24])/6, 
    (-19*f[9])/36 + f[15]/3 - (2*f[20])/3 + f[24]/3, 
    (19*f[9])/18 - (2*f[15])/3 + (4*f[20])/3 - (2*f[24])/3, 
    (19*f[9])/18 - (2*f[15])/3 + (4*f[20])/3 - (2*f[24])/3, 
    (-19*f[9])/18 + (2*f[15])/3 + (2*f[24])/3, (133*f[9])/72 - (7*f[15])/6 - 
     (7*f[24])/6, (19*f[9])/18 - (2*f[15])/3 - (2*f[24])/3, 
    (-19*f[9])/72 + f[15]/6 + f[24]/6, (19*f[9])/18 - (2*f[15])/3 - 
     (2*f[24])/3, (19*f[9])/18 - (2*f[15])/3 + (2*f[20])/3 - (2*f[24])/3, 
    (475*f[9])/216 - (25*f[15])/18 + (5*f[18])/6 + f[19]/12 + (2*f[21])/3 - 
     (3*f[22])/2 + ((19*f[9])/8 - (3*f[15])/2 + (2*f[20])/3 - (3*f[24])/2)/
      eps - (25*f[24])/18, (-95*f[9])/72 + (5*f[15])/6 + (5*f[24])/6, 
    (19*f[9])/72 - f[15]/6 - f[20]/6 - f[24]/6, 
    (-361*f[9])/72 + (19*f[15])/6 - (4*f[20])/3 + (19*f[24])/6, 
    (19*f[9])/18 - (2*f[15])/3 - (2*f[24])/3, (19*f[9])/18 - (2*f[15])/3 + 
     (2*f[20])/3 - (2*f[24])/3, (95*f[9])/72 - (5*f[15])/6 - (5*f[24])/6, 
    (-19*f[9])/18 + (2*f[15])/3 + (2*f[24])/3, (95*f[9])/72 - (5*f[15])/6 - 
     (5*f[24])/6, (-19*f[9])/18 + (2*f[15])/3 + (2*f[24])/3, 
    (2*f[22])/3 + ((-19*f[9])/18 + (2*f[15])/3 + (2*f[24])/3)/eps, 
    (38*f[9])/27 - (8*f[15])/9 + (8*f[20])/9 - (8*f[24])/9, 
    (19*f[9])/36 - f[15]/3 + f[20]/3 - f[24]/3, (-1501*f[9])/4320 + 
     (79*f[15])/360 - (79*f[20])/360 + (79*f[24])/360, 
    -7*f[18] + (125*f[20])/12 - 5*f[21] + 5*f[22] + 
     ((-95*f[9])/12 + 5*f[15] - 5*f[20] + 5*f[24])/eps}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0, 1}, x]*Log[mt2]^2], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0, 1}, y]*Log[mt2]^2], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]*G[{0, 0, 0}, x]], 
    mono[G[{0}, x]*G[{0, 0, 1}, x]], mono[G[{0}, x]*G[{0, 0, 1}, y]], 
    mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{0}, x]*G[{0, 1, 0}, x]], 
    mono[G[{0}, x]*G[{0, 1, 1}, x]], mono[G[{0}, x]*G[{0, 1, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]], mono[G[{0}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{-1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{1, 0, 0}, x]], mono[G[{0}, x]*G[{-1, 0, 1}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, y]], 
    mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]], mono[G[{0}, x]*G[{1, 1, 0}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, x]], mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Zeta[3]], 
    mono[G[{-1, 0, 0, 0}, x]], mono[G[{1, 0, 0, 0}, x]], 
    mono[G[{-1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, y]], mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], 
    mono[G[{-1, 0, 1, 0}, x]], mono[G[{1, 0, 1, 0}, x]], 
    mono[G[{-1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, y]], mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], 
    mono[G[{1, 0, 1}, y]], mono[G[{1, 0}, x]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 0}, x]*Log[mt2]^2], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, x]*Log[mt2]^2], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1, 1}, y]*Log[mt2]^2], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]*G[{0, 0, 0}, x]], 
    mono[G[{1}, x]*G[{0, 0, 1}, x]], mono[G[{1}, x]*G[{0, 0, 1}, y]], 
    mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, 1, 0}, x]], 
    mono[G[{1}, x]*G[{0, 1, 1}, x]], mono[G[{1}, x]*G[{0, 1, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]], mono[G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{-1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{1, 0, 0}, x]], mono[G[{1}, x]*G[{-1, 0, 1}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, y]], 
    mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, x]*G[{1, 1, 0}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, x]], mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1, 0}, x]*G[{1, x}, y]], 
    mono[G[{1, 1}, x]*G[{1, x}, y]], mono[G[{-1}, x]*Zeta[3]], 
    mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{0, 0, 0}, x]], mono[G[{1}, y]*G[{0, 0, 1}, x]], 
    mono[G[{1}, y]*G[{0, 0, 1}, y]], mono[G[{1}, y]*G[{0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{0, 1, 0}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, x]], mono[G[{1}, y]*G[{0, 1, 1}, y]], 
    mono[G[{1}, y]*G[{0, 1}, x]], mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{-1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1, 1}, y]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Zeta[3]], 
    mono[G[{x, 0, 0, 1}, y]], mono[G[{x, 0, 1, 1}, y]], 
    mono[G[{x^(-1), 0, 0, 1}, y]], mono[G[{x^(-1), 0, 1, 1}, y]], 
    mono[G[{x, 1, 0, 1}, y]], mono[G[{x^(-1), 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 1, 1}, y]], mono[G[{x, 1, 1, 1}, y]], 
    mono[G[{x^(-1), x, 0, 1}, y]], mono[G[{x^(-1), x^(-1), 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 1, 1}, y]], mono[G[{x^(-1), x, 1, 1}, y]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], 
    mono[Pi^2*G[{0, -1}, x]], mono[Pi^2*G[{0, 1}, x]], 
    mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], mono[Pi^2*G[{0}, x]^2], 
    mono[Pi^2*G[{0}, x]*G[{1}, x]], mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], mono[Pi^2*G[{0}, x]*Log[mt2]], 
    mono[Pi^2*G[{-1, 0}, x]], mono[Pi^2*G[{1, 0}, x]], 
    mono[Pi^2*G[{-1, -1}, x]], mono[Pi^2*G[{-1, 1}, x]], 
    mono[Pi^2*G[{1, -1}, x]], mono[Pi^2*G[{1, 1}, x]], 
    mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], mono[Pi^2*G[{1}, x]], 
    mono[Pi^2*G[{1, x^(-1)}, y]], mono[Pi^2*G[{1}, x]^2], 
    mono[Pi^2*G[{-1}, x]*G[{0}, x]], mono[Pi^2*G[{-1}, x]*G[{1}, x]], 
    mono[Pi^2*G[{-1}, x]*G[{1}, y]], mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}, 
 A4["2L", "+++-", "Ncp2", "PolesUVIR"] -> 
  {{(2527*f[9])/432 - (133*f[15])/36 - (7*f[16])/6 - (7*f[19])/6 - 
     (7*f[22])/3 - (10861*f[24])/576 + ((-361*f[9])/72 + (19*f[15])/6 + 
       f[16] + f[19] + 2*f[22] + (793*f[24])/144 - (481*f[25])/288)/eps^2 + 
     ((361*f[9])/864 - (19*f[15])/72 - f[16]/12 - f[19]/12 - f[22]/6 + 
       (1759*f[24])/864 - (1915*f[25])/1728)/eps + 
     ((17*f[24])/12 - (17*f[25])/24)/eps^3 + (-f[24] + f[25]/2)/eps^4 + 
     (1045*f[25])/128, f[23], -2*f[23], f[24], (9595*f[9])/288 - 
     (505*f[15])/24 - (25*f[22])/2 - (25*f[23])/12 + (5*f[23])/(2*eps) - 
     (505*f[24])/24 - (5*f[27])/2, -2*f[23] - f[24] + f[25], 
    4*f[23] + 2*f[24] - 2*f[25], -2*f[24], (-9595*f[9])/144 + 
     (505*f[15])/12 + 25*f[22] + (25*f[23])/6 - (5*f[23])/eps + 
     (505*f[24])/12 + 5*f[27], (-1919*f[9])/72 + (101*f[15])/6 + 10*f[22] + 
     (109*f[24])/6 - (25*f[25])/12 + f[25]/eps - f[26]/2, 
    -2*f[6] - (95*f[9])/32 - f[11] + (15*f[15])/8 + f[17] - f[20] - 
     f[21]/12 + f[22]/2 - f[23] + (53*f[24])/24 + (f[23] - f[24]/2 + f[25]/4)/
      eps^2 - (7*f[25])/6 + (-f[6] + (1919*f[9])/144 - f[11]/2 - 
       (101*f[15])/12 + f[18] - 5*f[22] - (25*f[23])/12 - (33*f[24])/4 - 
       (7*f[25])/12 - f[27])/eps + f[27]/12, f[24] - f[25], f[24] - f[25], 
    -f[6] - f[11]/2 + f[18] - (4*f[23])/3 + f[24]/6 - (7*f[25])/12, -f[23]/2, 
    -f[24] + f[25], -2*f[23] - f[24] + f[25], 2*f[24] - 2*f[25], 
    4*f[23] + 2*f[24] - 2*f[25], -2*f[24], f[6] - (1919*f[9])/32 + f[11]/2 + 
     (303*f[15])/8 - f[18] + (45*f[22])/2 + (25*f[23])/6 + 
     (-4*f[23] + f[24]/2)/eps + (905*f[24])/24 + (7*f[25])/12 + 4*f[27], 
    4*f[23] + 4*f[24] - 4*f[25], -8*f[23] - 8*f[24] + 8*f[25], 4*f[24], 
    -2*f[6] + (1919*f[9])/16 - f[11] - (303*f[15])/4 + 2*f[18] - 45*f[22] - 
     (25*f[23])/3 + (8*f[23] - f[24])/eps - (905*f[24])/12 - (7*f[25])/6 - 
     8*f[27], (1919*f[9])/24 - (101*f[15])/2 - 30*f[22] - (335*f[24])/6 + 
     (-2*f[24] - 2*f[25])/eps + (25*f[25])/6 + 2*f[26], 
    4*f[6] + (95*f[9])/16 + 2*f[11] - (15*f[15])/4 - 2*f[17] + 2*f[20] + 
     f[21]/6 - f[22] + 2*f[23] - (53*f[24])/12 + (-2*f[23] + f[24] - f[25]/2)/
      eps^2 + (7*f[25])/3 - f[27]/6 + (2*f[6] - (1919*f[9])/72 + f[11] + 
       (101*f[15])/6 - 2*f[18] + 10*f[22] + (25*f[23])/6 + (33*f[24])/2 + 
       (7*f[25])/6 + 2*f[27])/eps, -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], 
    2*f[6] + f[11] - 2*f[18] + (8*f[23])/3 - f[24]/3 + (7*f[25])/6, f[23], 
    (-31369*f[9])/1728 + (1651*f[15])/144 + 3*f[19] + (91*f[22])/12 + 
     (553*f[24])/48 + f[24]/eps^2 - 3*f[25] + 
     ((-1919*f[9])/144 + (101*f[15])/12 + 5*f[22] + (23*f[24])/3 - f[26]/2)/
      eps + (13*f[26])/24, (-4*f[24])/3, -f[24]/2, 
    f[1]/72 + (83*f[6])/72 + f[8]/72 - (361*f[9])/72 + (83*f[11])/144 + 
     (19*f[15])/6 + (19*f[16])/18 - (10*f[18])/9 + f[19] + 2*f[22] + 
     (41303*f[24])/10368 + (-f[1]/6 + f[6]/4 - f[8]/6 - (361*f[9])/144 + 
       f[11]/8 + (19*f[15])/12 - f[16]/6 - (3*f[18])/4 + f[19]/2 + f[22] + 
       (3277*f[24])/864 - (2125*f[25])/1728)/eps + 
     (-f[6] - f[11]/2 + f[18] + (4*f[24])/3 - (7*f[25])/6)/eps^2 + 
     (-f[24] + f[25]/2)/eps^3 - (6887*f[25])/20736, f[24]/2 - f[25]/2, 
    -f[24] + f[25], f[24]/4 - f[25]/8, f[23]/2, -f[23], f[25]/2, f[23]/2, 
    -f[23], 2*f[23], -f[25], -f[23], (1919*f[9])/288 - (101*f[15])/24 - 
     (5*f[22])/2 - (45*f[24])/8 + ((3*f[24])/2 - f[25])/eps + (25*f[25])/12 - 
     f[26]/4, f[24]/2, f[23] + f[24]/2, -f[23] - f[24]/2 + f[25]/2, 
    -2*f[23] - f[24], 2*f[23] + f[24] - f[25], -f[25], f[24]/2, -f[25], 
    2*f[25], 4*f[24] - 2*f[25], -f[24], (-1919*f[9])/48 + (101*f[15])/4 + 
     15*f[22] + (337*f[24])/12 - (25*f[25])/6 + (-5*f[24] + 4*f[25])/eps + 
     f[26]/2, -f[24], -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], -f[24] + f[25], 
    2*f[24] - 2*f[25], -f[24] + f[25]/2, -2*f[24] + 2*f[25], 
    -2*f[24] + 2*f[25], f[24] - f[25], f[24] - f[25], f[24] - f[25], 
    f[24] - f[25], f[24]/2 - f[25]/2, -f[24] + f[25], -f[24]/2 + f[25]/2, 
    -f[24]/2 + f[25]/2, f[24] - f[25], f[24] - f[25], -f[24]/2 + f[25]/2, 
    f[24] - f[25], -f[24]/2 + f[25]/2, f[24] - f[25], 
    (4*f[6])/3 - (361*f[9])/144 + (2*f[11])/3 + (19*f[15])/12 + f[16]/2 - 
     (4*f[18])/3 + f[19]/2 + f[22] + (55*f[24])/12 - (13*f[25])/12, 
    f[6]/2 + f[11]/4 - f[18]/2 - f[24]/2 + f[25]/2, -f[24]/2 + f[25]/4, 
    f[23]/2 + (25*f[24])/6 - (25*f[25])/12, 2*f[23] + f[24], 
    -2*f[23] - f[24] + f[25], -4*f[23] - 2*f[24], 
    4*f[23] + 2*f[24] - 2*f[25], -2*f[25], 2*f[6] + (1919*f[9])/144 + f[11] - 
     (101*f[15])/12 - 2*f[18] - 5*f[22] - (25*f[23])/6 - (65*f[24])/6 + 
     (2*f[23] + f[24])/eps + (7*f[25])/6 - 2*f[27], 
    2*f[6] - (9595*f[9])/144 + f[11] + (505*f[15])/12 - 2*f[18] + 25*f[22] + 
     (25*f[23])/6 + (263*f[24])/6 - (11*f[25])/12 + (-3*f[23] + f[25])/eps + 
     3*f[27], -4*f[23] - 2*f[24], 4*f[23] + 4*f[24] - 4*f[25], 
    8*f[23] + 4*f[24], -8*f[23] - 8*f[24] + 8*f[25], 4*f[25], 
    -4*f[6] - (1919*f[9])/72 - 2*f[11] + (101*f[15])/6 + 4*f[18] + 10*f[22] + 
     (25*f[23])/3 + (-4*f[23] - 2*f[24])/eps + (65*f[24])/3 - (7*f[25])/3 + 
     4*f[27], -4*f[6] + (9595*f[9])/72 - 2*f[11] - (505*f[15])/6 + 4*f[18] - 
     50*f[22] - (25*f[23])/3 - (263*f[24])/3 + (6*f[23] - 2*f[25])/eps + 
     (11*f[25])/6 - 6*f[27], (9595*f[9])/144 - (505*f[15])/12 - 25*f[22] - 
     (553*f[24])/12 + (-f[24] - 2*f[25])/eps + (25*f[25])/6 + (3*f[26])/2, 
    (2*f[1])/3 + (19*f[6])/6 + (2*f[8])/3 - (1045*f[9])/1728 + 
     (19*f[11])/12 + (55*f[15])/144 + (8*f[16])/3 - (7*f[18])/6 + 
     (7*f[22])/12 - (305*f[24])/432 + (2*f[24] - f[25]/2)/eps^2 + 
     (703*f[25])/432 + (4*f[6] - (1919*f[9])/144 + 2*f[11] + (101*f[15])/12 - 
       4*f[18] + 5*f[22] + (17*f[24])/3 + (7*f[25])/3)/eps, -f[24] + f[25], 
    -f[24] + f[25], -f[24] + f[25], -f[24] + f[25], 
    2*f[6] + f[11] - 2*f[18] - (5*f[24])/3 + (7*f[25])/6, -f[24]/2, 
    4*f[23] + 2*f[24], -4*f[23] - 2*f[24], -4*f[23] - 2*f[24], 
    4*f[23] + 4*f[24] - 4*f[25], -8*f[23] - 4*f[24], 8*f[23] + 4*f[24], 
    8*f[23] + 4*f[24], -8*f[23] - 8*f[24] + 8*f[25], -4*f[24] + 8*f[25], 
    -10*f[6] + (13433*f[9])/144 - 5*f[11] - (707*f[15])/12 + 10*f[18] - 
     35*f[22] - (229*f[24])/4 + (-3*f[24] - 2*f[25])/eps - (5*f[25])/3, 
    -4*f[24] + 8*f[25], 8*f[24] - 16*f[25], 8*f[24] - 16*f[25], 
    20*f[6] - (13433*f[9])/72 + 10*f[11] + (707*f[15])/6 - 20*f[18] + 
     70*f[22] + (229*f[24])/2 + (10*f[25])/3 + (6*f[24] + 4*f[25])/eps, 
    (-13433*f[9])/72 + (707*f[15])/6 + 70*f[22] + (787*f[24])/6 - 
     (25*f[25])/3 + (6*f[24] + 4*f[25])/eps - 5*f[26], 
    (-4*f[1])/3 - (19*f[6])/3 - (4*f[8])/3 + (1045*f[9])/864 - (19*f[11])/6 - 
     (55*f[15])/72 - (16*f[16])/3 + (7*f[18])/3 - (7*f[22])/6 + 
     (305*f[24])/216 + (-8*f[6] + (1919*f[9])/72 - 4*f[11] - (101*f[15])/6 + 
       8*f[18] - 10*f[22] - (34*f[24])/3 - (14*f[25])/3)/eps - 
     (703*f[25])/216 + (-4*f[24] + f[25])/eps^2, 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 
    -4*f[6] - 2*f[11] + 4*f[18] + (10*f[24])/3 - (7*f[25])/3, f[24], 
    (61693*f[9])/864 - (3247*f[15])/72 - 12*f[19] - (175*f[22])/6 - 
     (423*f[24])/8 + 12*f[25] + (-4*f[24] + f[25])/eps^2 - f[26]/12 + 
     ((1919*f[9])/72 - (101*f[15])/6 - 10*f[22] - 18*f[24] + 2*f[26])/eps, 
    f[26], f[24], -f[1]/36 - (83*f[6])/36 - f[8]/36 + (361*f[9])/36 - 
     (83*f[11])/72 - (19*f[15])/3 - (19*f[16])/9 + (20*f[18])/9 - 2*f[19] - 
     4*f[22] - (41303*f[24])/5184 + (2*f[24] - f[25])/eps^3 + 
     (6887*f[25])/10368 + (2*f[6] + f[11] - 2*f[18] - (8*f[24])/3 + 
       (7*f[25])/3)/eps^2 + (f[1]/3 - f[6]/2 + f[8]/3 + (361*f[9])/72 - 
       f[11]/4 - (19*f[15])/6 + f[16]/3 + (3*f[18])/2 - f[19] - 2*f[22] - 
       (3277*f[24])/432 + (2125*f[25])/864)/eps, 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], -4*f[24] + 4*f[25], -4*f[24] + 4*f[25], 
    -2*f[24] + 2*f[25], 4*f[24] - 4*f[25], 2*f[24] - 2*f[25], 
    -4*f[24] + 4*f[25], f[24] - f[25]/2, -f[23], 2*f[23], -f[25], -f[23], 
    2*f[23], -4*f[23], 2*f[25], 2*f[23], (1919*f[9])/144 - (101*f[15])/12 - 
     5*f[22] - (39*f[24])/4 - f[24]/eps + f[26]/2, -f[24], -2*f[23] - f[24], 
    2*f[23] + f[24] - f[25], 4*f[23] + 2*f[24], -4*f[23] - 2*f[24] + 2*f[25], 
    2*f[25], -f[24], 2*f[25], -4*f[25], -8*f[24] + 4*f[25], 2*f[24], 
    (1919*f[9])/72 - (101*f[15])/6 - 10*f[22] - (85*f[24])/6 + 
     (6*f[24] - 4*f[25])/eps - f[26], 2*f[24], 4*f[24] - 4*f[25], 
    4*f[24] - 4*f[25], 4*f[24] - 4*f[25], 4*f[24] - 4*f[25], 
    -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], 
    -2*f[24] + 2*f[25], -f[24] + f[25], 2*f[24] - 2*f[25], f[24] - f[25], 
    f[24] - f[25], -2*f[24] + 2*f[25], -2*f[24] + 2*f[25], f[24] - f[25], 
    -2*f[24] + 2*f[25], f[24] - f[25], -2*f[24] + 2*f[25], 
    (-8*f[6])/3 + (361*f[9])/72 - (4*f[11])/3 - (19*f[15])/6 - f[16] + 
     (8*f[18])/3 - f[19] - 2*f[22] - (55*f[24])/6 + (13*f[25])/6, 
    -f[6] - f[11]/2 + f[18] + f[24] - f[25], f[24] - f[25]/2, 
    2*f[24] - 2*f[25], -4*f[24] + 4*f[25], 10*f[23] + 5*f[24], 
    -15*f[23] - (61*f[24])/3 + (55*f[25])/6, (19855*f[9])/1728 - 
     (1045*f[15])/144 - 2*f[16] - (9*f[19])/4 - (55*f[22])/12 - 
     (1571*f[24])/144 + (2*f[24] - f[25])/eps^3 + (9*f[25])/4 + 
     (-f[24] + (7*f[25])/6 - f[26]/2)/eps^2 + 
     ((-1805*f[9])/144 + (95*f[15])/12 - f[16] + 2*f[19] + 5*f[22] + 
       (17*f[24])/4 - (5*f[25])/36 + (13*f[26])/24)/eps + (13*f[26])/24, 
    -f[24] + f[25], 2*f[24] - 2*f[25], -4*f[24] + 4*f[25], 2*f[24] - 2*f[25], 
    -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 
    f[24] - f[25]/2, -f[23], 2*f[23], -f[25], (-f[23] + f[24] - f[25])/eps + 
     f[27], -f[23], 2*f[23] + 2*f[24] - 2*f[25], -4*f[23] - 4*f[24] + 
     4*f[25], 2*f[25], (2*f[23] - 2*f[24] + 2*f[25])/eps - 2*f[27], 2*f[23], 
    -f[24], f[1]/6 + (11*f[6])/6 + f[8]/6 - (14117*f[9])/1728 + 
     (11*f[11])/12 + (743*f[15])/144 + (2*f[16])/3 - (4*f[18])/3 + 
     (3*f[19])/2 + (35*f[22])/12 + (5081*f[24])/864 + 
     (2*f[24] - (3*f[25])/2)/eps^2 + (889*f[25])/1728 + 
     (f[6] + (1919*f[9])/144 + f[11]/2 - (101*f[15])/12 - f[18] - 5*f[22] - 
       10*f[24] + (8*f[25])/3 - f[26]/4)/eps - f[26]/4, f[24]/2 - f[25]/2, 
    -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 
    -2*f[24] + 2*f[25], f[24]/2 - f[25]/2, f[24]/2 - f[25]/2, -f[24] + f[25], 
    -f[24] + f[25], f[6] + f[11]/2 - f[18] - (5*f[24])/6 + (23*f[25])/12 - 
     f[26]/4, (-3*f[24])/2 + f[25], -2*f[23] - f[24], 
    2*f[23] + 3*f[24] - 3*f[25], 4*f[23] + 2*f[24], 
    -4*f[23] - 6*f[24] + 6*f[25], 2*f[25], -2*f[6] - (1919*f[9])/48 - f[11] + 
     (101*f[15])/4 + 2*f[18] + 15*f[22] + (119*f[24])/4 - (16*f[25])/3 + 
     (-5*f[24] + 4*f[25])/eps, -f[24], -4*f[24] + 6*f[25], 
    8*f[24] - 12*f[25], -4*f[25], 4*f[6] + (1919*f[9])/24 + 2*f[11] - 
     (101*f[15])/2 - 4*f[18] - 30*f[22] - (119*f[24])/2 + 
     (10*f[24] - 8*f[25])/eps + (32*f[25])/3, 2*f[24], 2*f[24], 
    -f[1]/3 - (11*f[6])/3 - f[8]/3 + (14117*f[9])/864 - (11*f[11])/6 - 
     (743*f[15])/72 - (4*f[16])/3 + (8*f[18])/3 - 3*f[19] - (35*f[22])/6 - 
     (5081*f[24])/432 - (889*f[25])/864 + (-4*f[24] + 3*f[25])/eps^2 + 
     (-2*f[6] - (1919*f[9])/72 - f[11] + (101*f[15])/6 + 2*f[18] + 10*f[22] + 
       20*f[24] - (16*f[25])/3 + f[26]/2)/eps + f[26]/2, 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], -4*f[24] + 4*f[25], -f[24] + f[25], -f[24] + f[25], 
    2*f[24] - 2*f[25], 2*f[24] - 2*f[25], -2*f[6] - f[11] + 2*f[18] + 
     (5*f[24])/3 - (23*f[25])/6 + f[26]/2, 3*f[24] - 2*f[25], 
    (1919*f[9])/144 - (101*f[15])/12 - 5*f[22] - (21*f[24])/2 + 
     (f[24] - f[25])/eps + (25*f[25])/12, -f[24] + f[25], 2*f[24] - 2*f[25], 
    (1919*f[9])/144 - (101*f[15])/12 - 5*f[22] - (21*f[24])/2 + 
     (f[24] - f[25])/eps + (25*f[25])/12, f[24] - f[25], f[24] - f[25], 
    -2*f[24] + 2*f[25], (-1919*f[9])/72 + (101*f[15])/6 + 10*f[22] + 
     21*f[24] - (25*f[25])/6 + (-2*f[24] + 2*f[25])/eps, -2*f[24] + 2*f[25], 
    (-1919*f[9])/72 + (101*f[15])/6 + 10*f[22] + 21*f[24] - (25*f[25])/6 + 
     (-2*f[24] + 2*f[25])/eps, f[24] - f[25], -2*f[24] + 2*f[25], 
    f[24] - f[25], -2*f[24] + 2*f[25], (361*f[9])/72 - (19*f[15])/6 - f[16] - 
     f[19] - 2*f[22] - (205*f[24])/18 + (67*f[25])/18 + (2*f[26])/3, 
    f[24]/6 - (5*f[25])/12 + f[26]/4, f[24] - f[25]/2, 
    -5*f[23] - (46*f[24])/3 + (67*f[25])/6, -f[24] + f[25], 
    2*f[24] - 2*f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 4*f[24] - 4*f[25], 
    4*f[24] - 4*f[25], -8*f[24] + 8*f[25], -8*f[24] + 8*f[25], 
    -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], 
    f[24] - f[25], -2*f[24] + 2*f[25], -3*f[24] + 3*f[25], 6*f[24] - 6*f[25], 
    f[24] - f[25], -3*f[24] + 3*f[25], -2*f[24] + 2*f[25], 6*f[24] - 6*f[25], 
    4*f[24] - 4*f[25], -8*f[24] + 8*f[25], 5*f[24] - 5*f[25], -f[24] + f[25], 
    -f[24] + f[25], 2*f[24] - 2*f[25], 2*f[24] - 2*f[25], -f[24] + f[25], 
    2*f[24] - 2*f[25], -f[24] + f[25], -f[24] + f[25], 2*f[24] - 2*f[25], 
    2*f[24] - 2*f[25], 4*f[24] - 4*f[25], -8*f[24] + 8*f[25], 
    (1919*f[9])/144 - (101*f[15])/12 - 5*f[22] - (21*f[24])/2 + 
     (f[24] - f[25])/eps + (25*f[25])/12, (-1919*f[9])/72 + (101*f[15])/6 + 
     10*f[22] + 21*f[24] - (25*f[25])/6 + (-2*f[24] + 2*f[25])/eps, 
    (-1919*f[9])/144 + (101*f[15])/12 + 5*f[22] + (21*f[24])/2 - 
     (25*f[25])/12 + (-f[24] + f[25])/eps, (-1919*f[9])/144 + 
     (101*f[15])/12 + 5*f[22] + (21*f[24])/2 - (25*f[25])/12 + 
     (-f[24] + f[25])/eps, (1919*f[9])/72 - (101*f[15])/6 - 10*f[22] - 
     21*f[24] + (2*f[24] - 2*f[25])/eps + (25*f[25])/6, 
    (1919*f[9])/72 - (101*f[15])/6 - 10*f[22] - 21*f[24] + 
     (2*f[24] - 2*f[25])/eps + (25*f[25])/6, (-1919*f[9])/144 + 
     (101*f[15])/12 + 5*f[22] + (21*f[24])/2 - (25*f[25])/12 + 
     (-f[24] + f[25])/eps, (1919*f[9])/72 - (101*f[15])/6 - 10*f[22] - 
     21*f[24] + (2*f[24] - 2*f[25])/eps + (25*f[25])/6, 
    (-1919*f[9])/144 + (101*f[15])/12 + 5*f[22] + (21*f[24])/2 - 
     (25*f[25])/12 + (-f[24] + f[25])/eps, (1919*f[9])/72 - (101*f[15])/6 - 
     10*f[22] - 21*f[24] + (2*f[24] - 2*f[25])/eps + (25*f[25])/6, 
    (361*f[9])/54 - (38*f[15])/9 - (4*f[16])/3 - (4*f[19])/3 - (8*f[22])/3 + 
     (377*f[24])/54 - (533*f[25])/108, (361*f[9])/144 - (19*f[15])/12 - 
     f[16]/2 - f[19]/2 - f[22] - (197*f[24])/36 + (79*f[25])/36, 
    f[24]/9 - f[25]/18, f[24]/4 - f[25]/8, f[1]/4 - (23*f[6])/72 + f[8]/4 - 
     (2071*f[9])/864 - (23*f[11])/144 + (109*f[15])/72 + (13*f[16])/12 + 
     (2*f[17])/3 - (19*f[18])/72 + f[19]/12 - (2*f[20])/3 - f[21]/18 + 
     f[22]/2 - (2*f[23])/3 + (1187*f[24])/1728 + 
     ((2*f[23])/3 + (7*f[24])/12 - (7*f[25])/24)/eps^2 + (733*f[25])/3456 + 
     ((5*f[6])/6 + (1919*f[9])/216 + (5*f[11])/12 - (101*f[15])/18 - 
       (5*f[18])/6 - (10*f[22])/3 - (25*f[23])/18 - (22*f[24])/3 + 
       (23*f[25])/18 - (2*f[27])/3)/eps + f[27]/18, -f[23]/12, 
    (-2*f[24])/3 + (2*f[25])/3, f[23]/6 + f[24]/6 - f[25]/6, f[24]/12, 
    f[6]/3 + (1919*f[9])/864 + f[11]/6 - (101*f[15])/72 - f[18]/3 - 
     (5*f[22])/6 + (25*f[23])/72 - (91*f[24])/72 + 
     (f[23]/6 + f[24]/6 - f[25]/12)/eps + (7*f[25])/72 - f[27]/6, 
    -f[23]/12 - f[24]/24 + f[25]/48, -f[23]/2 - (7*f[24])/12 + f[25]/4, 
    -f[24]/6 + f[25]/6, f[24]/3 - f[25]/3, f[23]/3 + f[24]/6 - f[25]/12, 
    -f[23]/3 - f[24]/6, f[23]/3 + f[24]/4 - f[25]/6, 
    (8*f[23])/3 + (4*f[24])/3, (-8*f[23])/3 - (4*f[24])/3, 
    (-8*f[23])/3 - (4*f[24])/3, (8*f[23])/3 + (5*f[24])/2 - f[25], 
    (3*f[24])/2 - (5*f[25])/3, (4*f[6])/3 + (1919*f[9])/216 + (2*f[11])/3 - 
     (101*f[15])/18 - (4*f[18])/3 - (10*f[22])/3 - (25*f[23])/9 + 
     ((4*f[23])/3 + (2*f[24])/3)/eps - (65*f[24])/9 + (7*f[25])/9 - 
     (4*f[27])/3, (-7*f[6])/3 - (21109*f[9])/864 - (7*f[11])/6 + 
     (1111*f[15])/72 + (7*f[18])/3 + (55*f[22])/6 + (25*f[23])/9 + 
     (167*f[24])/9 + (-2*f[23] - (11*f[24])/6 + (5*f[25])/6)/eps - 
     (23*f[25])/9 + 2*f[27], (-4*f[24])/3 + (4*f[25])/3, 
    (4*f[23])/3 + (4*f[24])/3 - (7*f[25])/12, (2*f[23])/3 + f[24]/3, 
    (-4*f[23])/3 - (2*f[24])/3, (-4*f[23])/3 - (2*f[24])/3, 
    (2*f[24])/3 - (2*f[25])/3, (-7*f[24])/6 + (7*f[25])/6, 
    (-2*f[24])/3 + (2*f[25])/3, f[24]/6 - f[25]/6, 
    (-2*f[24])/3 + (2*f[25])/3, (-2*f[23])/3 - f[24]/3 + f[25]/6, 
    (-5*f[6])/6 - (1919*f[9])/96 - (5*f[11])/12 + (101*f[15])/8 + 
     (5*f[18])/6 + (15*f[22])/2 + (128*f[24])/9 - (73*f[25])/36 + 
     ((-2*f[23])/3 - (7*f[24])/6 + f[25])/eps - f[26]/24 + (2*f[27])/3, 
    (2*f[24])/3 - (3*f[25])/4, f[23]/6 - f[24]/6 + f[25]/4, 
    (4*f[23])/3 + (19*f[24])/6 - (5*f[25])/2, (-2*f[24])/3 + (2*f[25])/3, 
    (-2*f[23])/3 - f[24]/3 + f[25]/6, (-5*f[24])/6 + (5*f[25])/6, 
    (2*f[24])/3 - (2*f[25])/3, (-5*f[24])/6 + (5*f[25])/6, 
    (2*f[24])/3 - (2*f[25])/3, (1919*f[9])/216 - (101*f[15])/18 - 
     (10*f[22])/3 - 7*f[24] + ((2*f[24])/3 - (2*f[25])/3)/eps + 
     (25*f[25])/18, (-8*f[23])/9 - (49*f[24])/36 + (49*f[25])/72, 
    -f[23]/3 - f[24]/6 + f[25]/12, (79*f[23])/360 + (59*f[24])/240 - 
     (59*f[25])/480, 7*f[6] + (9595*f[9])/144 + (7*f[11])/2 - 
     (505*f[15])/12 - 7*f[18] - 25*f[22] - (125*f[23])/12 - (1069*f[24])/18 + 
     (5*f[23] + (23*f[24])/3 - (23*f[25])/6)/eps + (875*f[25])/72 - 5*f[27]}, 
   {mono[1], mono[G[{0, 0, 0, 0}, x]], mono[G[{0, 0, 0, 1}, x]], 
    mono[G[{0, 0, 0, 1}, y]], mono[G[{0, 0, 0}, x]], 
    mono[G[{0, 0, 1, 0}, x]], mono[G[{0, 0, 1, 1}, x]], 
    mono[G[{0, 0, 1, 1}, y]], mono[G[{0, 0, 1}, x]], mono[G[{0, 0, 1}, y]], 
    mono[G[{0, 0}, x]], mono[G[{0, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0, 0}, x]*Log[mt2]^2], mono[G[{0, -1, 0, 0}, x]], 
    mono[G[{0, 1, 0, 0}, x]], mono[G[{0, -1, 0, 1}, x]], 
    mono[G[{0, 1, 0, 1}, x]], mono[G[{0, 1, 0, 1}, y]], 
    mono[G[{0, 1, 0}, x]], mono[G[{0, 1, 1, 0}, x]], 
    mono[G[{0, 1, 1, 1}, x]], mono[G[{0, 1, 1, 1}, y]], 
    mono[G[{0, 1, 1}, x]], mono[G[{0, 1, 1}, y]], mono[G[{0, 1}, x]], 
    mono[G[{0, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0, 1}, x]*Log[mt2]^2], mono[G[{0, 1}, y]], 
    mono[G[{0, 1}, y]*Log[mt2]], mono[G[{0, 1}, y]*Log[mt2]^2], 
    mono[G[{0}, x]], mono[G[{0}, x]^2*G[{0, 1}, y]], 
    mono[G[{0}, x]^2*G[{1, 1}, y]], mono[G[{0}, x]^2*Log[mt2]^2], 
    mono[G[{0}, x]*G[{0, 0, 0}, x]], mono[G[{0}, x]*G[{0, 0, 1}, x]], 
    mono[G[{0}, x]*G[{0, 0, 1}, y]], mono[G[{0}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, 1, 0}, x]], mono[G[{0}, x]*G[{0, 1, 1}, x]], 
    mono[G[{0}, x]*G[{0, 1, 1}, y]], mono[G[{0}, x]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{0, 1}, y]], mono[G[{0}, x]*G[{0, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{-1, 0, 0}, x]], mono[G[{0}, x]*G[{1, 0, 0}, x]], 
    mono[G[{0}, x]*G[{-1, 0, 1}, x]], mono[G[{0}, x]*G[{1, 0, 1}, x]], 
    mono[G[{0}, x]*G[{1, 0, 1}, y]], mono[G[{0}, x]*G[{1, 0}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1, 0}, x]], mono[G[{0}, x]*G[{1, 1, 1}, x]], 
    mono[G[{0}, x]*G[{1, 1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, 1}, y]], mono[G[{0}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1, x^(-1), 1}, y]], mono[G[{0}, x]*G[{1, x, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*Log[mt2]^2], 
    mono[G[{0}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{0}, x]*G[{x, 1, 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{0}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{0}, x]*G[{x, x^(-1), 1}, y]], mono[G[{0}, x]*G[{x, x, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{0}, x]*G[{y, 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{0}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{0}, x]*G[{y, 1, 1}, x]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{0}, x]*Log[mt2]], 
    mono[G[{0}, x]*Log[mt2]^2], mono[G[{0}, x]*Log[mt2]^3], 
    mono[G[{0}, x]*Zeta[3]], mono[G[{-1, 0, 0, 0}, x]], 
    mono[G[{1, 0, 0, 0}, x]], mono[G[{-1, 0, 0, 1}, x]], 
    mono[G[{1, 0, 0, 1}, x]], mono[G[{1, 0, 0, 1}, y]], 
    mono[G[{-1, 0, 0}, x]], mono[G[{1, 0, 0}, x]], mono[G[{-1, 0, 1, 0}, x]], 
    mono[G[{1, 0, 1, 0}, x]], mono[G[{-1, 0, 1, 1}, x]], 
    mono[G[{1, 0, 1, 1}, x]], mono[G[{1, 0, 1, 1}, y]], 
    mono[G[{-1, 0, 1}, x]], mono[G[{1, 0, 1}, x]], mono[G[{1, 0, 1}, y]], 
    mono[G[{1, 0}, x]], mono[G[{1, 0}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 0}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 0}, x]*G[{x, x}, y]], 
    mono[G[{1, 0}, x]*Log[mt2]], mono[G[{1, 0}, x]*Log[mt2]^2], 
    mono[G[{-1, -1, 0, 0}, x]], mono[G[{-1, 1, 0, 0}, x]], 
    mono[G[{1, -1, 0, 0}, x]], mono[G[{1, 1, 0, 0}, x]], 
    mono[G[{-1, -1, 0, 1}, x]], mono[G[{-1, 1, 0, 1}, x]], 
    mono[G[{1, -1, 0, 1}, x]], mono[G[{1, 1, 0, 1}, x]], 
    mono[G[{1, 1, 0, 1}, y]], mono[G[{1, 1, 0}, x]], 
    mono[G[{1, 1, 1, 0}, x]], mono[G[{1, 1, 1, 1}, x]], 
    mono[G[{1, 1, 1, 1}, y]], mono[G[{1, 1, 1}, x]], mono[G[{1, 1, 1}, y]], 
    mono[G[{1, 1}, x]], mono[G[{1, 1}, x]*G[{x^(-1), x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{x^(-1), x}, y]], 
    mono[G[{1, 1}, x]*G[{x, x^(-1)}, y]], mono[G[{1, 1}, x]*G[{x, x}, y]], 
    mono[G[{1, 1}, x]*Log[mt2]], mono[G[{1, 1}, x]*Log[mt2]^2], 
    mono[G[{1, 1}, y]], mono[G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1, 1}, y]*Log[mt2]^2], mono[G[{1}, x]], mono[G[{1, x, 0, 1}, y]], 
    mono[G[{1, x^(-1), 0, 1}, y]], mono[G[{1, x^(-1), 1, 1}, y]], 
    mono[G[{1, x, 1, 1}, y]], mono[G[{0, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{0, 1}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 0}, x]*G[{1, x^(-1)}, y]], 
    mono[G[{1, 1}, x]*G[{1, x^(-1)}, y]], mono[G[{1}, x]^2*Log[mt2]^2], 
    mono[G[{1}, x]*G[{0, 0, 0}, x]], mono[G[{1}, x]*G[{0, 0, 1}, x]], 
    mono[G[{1}, x]*G[{0, 0, 1}, y]], mono[G[{1}, x]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, 1, 0}, x]], mono[G[{1}, x]*G[{0, 1, 1}, x]], 
    mono[G[{1}, x]*G[{0, 1, 1}, y]], mono[G[{1}, x]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{0, 1}, y]], mono[G[{1}, x]*G[{0, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{-1, 0, 0}, x]], mono[G[{1}, x]*G[{1, 0, 0}, x]], 
    mono[G[{1}, x]*G[{-1, 0, 1}, x]], mono[G[{1}, x]*G[{1, 0, 1}, x]], 
    mono[G[{1}, x]*G[{1, 0, 1}, y]], mono[G[{1}, x]*G[{1, 0}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1, 0}, x]], mono[G[{1}, x]*G[{1, 1, 1}, x]], 
    mono[G[{1}, x]*G[{1, 1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, 1}, y]], mono[G[{1}, x]*G[{1, 1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1, x^(-1), 1}, y]], mono[G[{1}, x]*G[{1, x, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), 1, 1}, y]], mono[G[{1}, x]*G[{x, 1, 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x^(-1), 1}, y]], 
    mono[G[{1}, x]*G[{x^(-1), x, 1}, y]], 
    mono[G[{1}, x]*G[{x, x^(-1), 1}, y]], mono[G[{1}, x]*G[{x, x, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, x]*G[{y, 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, x]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, x]*G[{y, 1, 1}, x]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, x]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, x]*Log[mt2]], 
    mono[G[{1}, x]*Log[mt2]^2], mono[G[{1}, x]*Log[mt2]^3], 
    mono[G[{1, 0}, x]*G[{1, x}, y]], mono[G[{1, 1}, x]*G[{1, x}, y]], 
    mono[G[{-1}, x]*Zeta[3]], mono[G[{1}, x]*Zeta[3]], mono[G[{1}, y]], 
    mono[G[{0}, x]*G[{1}, y]^2*Log[mt2]], mono[G[{1}, y]^2*G[{1, 0}, x]], 
    mono[G[{1}, y]^2*G[{1, 1}, x]], mono[G[{1}, x]*G[{1}, y]^2*Log[mt2]], 
    mono[G[{1}, y]^2*G[{y, 0}, x]], mono[G[{1}, y]^2*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]^2*G[{y^(-1), 1}, x]], mono[G[{1}, y]^2*G[{y, 1}, x]], 
    mono[G[{1}, y]^2*Log[mt2]^2], mono[G[{1}, y]*G[{0, 0, 0}, x]], 
    mono[G[{1}, y]*G[{0, 0, 1}, x]], mono[G[{1}, y]*G[{0, 0, 1}, y]], 
    mono[G[{1}, y]*G[{0, 0}, x]], mono[G[{1}, y]*G[{0, 0}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1, 0}, x]], mono[G[{1}, y]*G[{0, 1, 1}, x]], 
    mono[G[{1}, y]*G[{0, 1, 1}, y]], mono[G[{1}, y]*G[{0, 1}, x]], 
    mono[G[{1}, y]*G[{0, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{0, 1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]], 
    mono[G[{0}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{0, 1}, y]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{1, 1}, y]], 
    mono[G[{0}, x]*G[{1}, x]*G[{1}, y]*Log[mt2]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{0}, x]*G[{1}, y]*Log[mt2]], mono[G[{0}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{-1, 0, 0}, x]], mono[G[{1}, y]*G[{1, 0, 0}, x]], 
    mono[G[{1}, y]*G[{-1, 0, 1}, x]], mono[G[{1}, y]*G[{1, 0, 1}, x]], 
    mono[G[{1}, y]*G[{1, 0, 1}, y]], mono[G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 0}, x]*Log[mt2]], mono[G[{1}, y]*G[{1, 1, 0}, x]], 
    mono[G[{1}, y]*G[{1, 1, 1}, x]], mono[G[{1}, y]*G[{1, 1, 1}, y]], 
    mono[G[{1}, y]*G[{1, 1}, x]], mono[G[{1}, y]*G[{1, 1}, x]*Log[mt2]], 
    mono[G[{1}, y]*G[{1, 1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]], 
    mono[G[{1}, x]^2*G[{1}, y]*Log[mt2]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{1, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, x]*G[{1}, y]*Log[mt2]], mono[G[{1}, x]*G[{1}, y]*Log[mt2]^2], 
    mono[G[{1}, y]*G[{y, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 0, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 0, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 0}, x]], 
    mono[G[{1}, y]*G[{y, 1, 0}, x]], mono[G[{1}, y]*G[{y^(-1), 1, 0}, x]], 
    mono[G[{1}, y]*G[{y^(-1), 1, 1}, x]], mono[G[{1}, y]*G[{y^(-1), 1}, x]], 
    mono[G[{1}, y]*G[{y, 1, 1}, x]], mono[G[{1}, y]*G[{y, 1}, x]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{0, 1}, y]], 
    mono[G[{1}, y]*G[{y}, x]*G[{1, 1}, y]], mono[G[{1}, y]*Log[mt2]], 
    mono[G[{1}, y]*Log[mt2]^2], mono[G[{1}, y]*Log[mt2]^3], 
    mono[G[{1}, y]*Zeta[3]], mono[G[{x, 0, 0, 1}, y]], 
    mono[G[{x, 0, 1, 1}, y]], mono[G[{x^(-1), 0, 0, 1}, y]], 
    mono[G[{x^(-1), 0, 1, 1}, y]], mono[G[{x, 1, 0, 1}, y]], 
    mono[G[{x^(-1), 1, 0, 1}, y]], mono[G[{x^(-1), 1, 1, 1}, y]], 
    mono[G[{x, 1, 1, 1}, y]], mono[G[{x^(-1), x, 0, 1}, y]], 
    mono[G[{x^(-1), x^(-1), 0, 1}, y]], mono[G[{x^(-1), x^(-1), 1, 1}, y]], 
    mono[G[{x^(-1), x, 1, 1}, y]], mono[G[{x^(-1)}, y]*G[{0, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{-1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 0}, x]], 
    mono[G[{x^(-1)}, y]*G[{1, 1, 1}, x]], mono[G[{x^(-1)}, y]*Zeta[3]], 
    mono[G[{x, x, 0, 1}, y]], mono[G[{x, x^(-1), 0, 1}, y]], 
    mono[G[{x, x^(-1), 1, 1}, y]], mono[G[{x, x, 1, 1}, y]], 
    mono[G[{x}, y]*G[{0, 1, 0}, x]], mono[G[{x}, y]*G[{0, 1, 1}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 0}, x]], mono[G[{x}, y]*G[{1, 0, 0}, x]], 
    mono[G[{x}, y]*G[{-1, 0, 1}, x]], mono[G[{x}, y]*G[{1, 0, 1}, x]], 
    mono[G[{x}, y]*G[{1, 1, 0}, x]], mono[G[{x}, y]*G[{1, 1, 1}, x]], 
    mono[G[{y^(-1), 0, 0}, x]], mono[G[{y^(-1), 0, 1}, x]], 
    mono[G[{y, 1, 0}, x]], mono[G[{y^(-1), 1, 0}, x]], 
    mono[G[{y^(-1), 1, 1}, x]], mono[G[{y, 1, 1}, x]], 
    mono[G[{y^(-1)}, x]*G[{0, 1}, y]], mono[G[{y^(-1)}, x]*G[{1, 1}, y]], 
    mono[G[{y}, x]*G[{0, 1}, y]], mono[G[{y}, x]*G[{1, 1}, y]], 
    mono[Log[mt2]], mono[Log[mt2]^2], mono[Log[mt2]^3], mono[Log[mt2]^4], 
    mono[Pi^2], mono[Pi^2*G[{0, 0}, x]], mono[Pi^2*G[{0, -1}, x]], 
    mono[Pi^2*G[{0, 1}, x]], mono[Pi^2*G[{0, 1}, y]], mono[Pi^2*G[{0}, x]], 
    mono[Pi^2*G[{0}, x]^2], mono[Pi^2*G[{0}, x]*G[{1}, x]], 
    mono[Pi^2*G[{0}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{0}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{0}, x]*Log[mt2]], mono[Pi^2*G[{-1, 0}, x]], 
    mono[Pi^2*G[{1, 0}, x]], mono[Pi^2*G[{-1, -1}, x]], 
    mono[Pi^2*G[{-1, 1}, x]], mono[Pi^2*G[{1, -1}, x]], 
    mono[Pi^2*G[{1, 1}, x]], mono[Pi^2*G[{1, 1}, y]], mono[Pi^2*G[{-1}, x]], 
    mono[Pi^2*G[{1}, x]], mono[Pi^2*G[{1, x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]^2], mono[Pi^2*G[{-1}, x]*G[{0}, x]], 
    mono[Pi^2*G[{-1}, x]*G[{1}, x]], mono[Pi^2*G[{-1}, x]*G[{1}, y]], 
    mono[Pi^2*G[{-1}, x]*G[{x^(-1)}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x^(-1)}, y]], mono[Pi^2*G[{-1}, x]*G[{x}, y]], 
    mono[Pi^2*G[{1}, x]*G[{x}, y]], mono[Pi^2*G[{1}, x]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, x]*Log[mt2]], mono[Pi^2*G[{1}, y]], 
    mono[Pi^2*G[{1}, y]^2], mono[Pi^2*G[{0}, x]*G[{1}, y]], 
    mono[Pi^2*G[{1}, x]*G[{1}, y]], mono[Pi^2*G[{1}, y]*G[{y^(-1)}, x]], 
    mono[Pi^2*G[{1}, y]*Log[mt2]], mono[Pi^2*G[{x^(-1), 1}, y]], 
    mono[Pi^2*G[{x^(-1), x^(-1)}, y]], mono[Pi^2*G[{x, 1}, y]], 
    mono[Pi^2*G[{x, x^(-1)}, y]], mono[Pi^2*G[{y^(-1)}, x]], 
    mono[Pi^2*Log[mt2]], mono[Pi^2*Log[mt2]^2], mono[Pi^4], mono[Zeta[3]]}}}


==> anc/A2L_+++-_NhNl_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (2*(1 - x + x^2))/(9*(-1 + x)^2) + 2/(9*(-1 + y)) - 
    (2*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "NhNl", "Finite"] -> 
  {{f[1]}, {mono[Pi^2]/6 + mono[Log[mt2]^2]}}, 
 A2["2L", "+++-", "NhNl", "Finite"] -> {{}, {}}, 
 A3["2L", "+++-", "NhNl", "Finite"] -> {{}, {}}, 
 A4["2L", "+++-", "NhNl", "Finite"] -> 
  {{f[1]}, {mono[Pi^2]/6 + mono[Log[mt2]^2]}}}


==> anc/A2L_+++-_NhNl_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-8*(1 - x + x^2))/(9*(-1 + x)^2) - 8/(9*(-1 + y)) + 
    (8*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "NhNl", "PolesIR"] -> 
  {{f[1]/eps, (7*f[1])/4, -f[1]/24}, {mono[Log[mt2]], mono[Log[mt2]^2], 
    mono[Pi^2]}}, A2["2L", "+++-", "NhNl", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["2L", "+++-", "NhNl", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "+++-", "NhNl", "PolesIR"] -> {{f[1]/eps, (7*f[1])/4, -f[1]/24}, 
   {mono[Log[mt2]], mono[Log[mt2]^2], mono[Pi^2]}}}


==> anc/A2L_+++-_NhNl_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-2*(1 - x + x^2))/(9*(-1 + x)^2) - 2/(9*(-1 + y)) + 
    (2*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "NhNl", "PolesUVIR"] -> 
  {{f[1], f[1]/6}, {mono[Log[mt2]^2], mono[Pi^2]}}, 
 A2["2L", "+++-", "NhNl", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A3["2L", "+++-", "NhNl", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "+++-", "NhNl", "PolesUVIR"] -> {{f[1], f[1]/6}, 
   {mono[Log[mt2]^2], mono[Pi^2]}}}


==> anc/A2L_+++-_Nhp2_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-4*(1 - x + x^2))/(9*(-1 + x)^2) - 4/(9*(-1 + y)) + 
    (4*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "Nhp2", "Finite"] -> 
  {{f[1]}, {mono[Log[mt2]^2]}}, A2["2L", "+++-", "Nhp2", "Finite"] -> 
  {{}, {}}, A3["2L", "+++-", "Nhp2", "Finite"] -> {{}, {}}, 
 A4["2L", "+++-", "Nhp2", "Finite"] -> {{f[1]}, {mono[Log[mt2]^2]}}}


==> anc/A2L_+++-_Nhp2_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["2L", "+++-", "Nhp2", "PolesIR"] -> {{0}, {mono[1]}}, 
 A2["2L", "+++-", "Nhp2", "PolesIR"] -> {{0}, {mono[1]}}, 
 A3["2L", "+++-", "Nhp2", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "+++-", "Nhp2", "PolesIR"] -> {{0}, {mono[1]}}}


==> anc/A2L_+++-_Nhp2_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (4*(1 - x + x^2))/(9*(-1 + x)^2) + 4/(9*(-1 + y)) - 
    (4*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "Nhp2", "PolesUVIR"] -> 
  {{f[1]}, {mono[Log[mt2]^2]}}, A2["2L", "+++-", "Nhp2", "PolesUVIR"] -> 
  {{0}, {mono[1]}}, A3["2L", "+++-", "Nhp2", "PolesUVIR"] -> 
  {{0}, {mono[1]}}, A4["2L", "+++-", "Nhp2", "PolesUVIR"] -> 
  {{f[1]}, {mono[Log[mt2]^2]}}}


==> anc/A2L_+++-_Nlp2_Finite.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["2L", "+++-", "Nlp2", "Finite"] -> {{0}, {mono[1]}}, 
 A2["2L", "+++-", "Nlp2", "Finite"] -> {{0}, {mono[1]}}, 
 A3["2L", "+++-", "Nlp2", "Finite"] -> {{0}, {mono[1]}}, 
 A4["2L", "+++-", "Nlp2", "Finite"] -> {{0}, {mono[1]}}}


==> anc/A2L_+++-_Nlp2_PolesIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{f[1] -> (-4*(1 - x + x^2))/(9*(-1 + x)^2) - 4/(9*(-1 + y)) + 
    (4*x*y)/(9*(-1 + x)^2)}, A1["2L", "+++-", "Nlp2", "PolesIR"] -> 
  {{f[1]/eps^2, (2*f[1])/eps, 2*f[1]}, {mono[1], mono[Log[mt2]], 
    mono[Log[mt2]^2]}}, A2["2L", "+++-", "Nlp2", "PolesIR"] -> 
  {{0}, {mono[1]}}, A3["2L", "+++-", "Nlp2", "PolesIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "+++-", "Nlp2", "PolesIR"] -> {{f[1]/eps^2, (2*f[1])/eps, 2*f[1]}, 
   {mono[1], mono[Log[mt2]], mono[Log[mt2]^2]}}}


==> anc/A2L_+++-_Nlp2_PolesUVIR.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{}, A1["2L", "+++-", "Nlp2", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A2["2L", "+++-", "Nlp2", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A3["2L", "+++-", "Nlp2", "PolesUVIR"] -> {{0}, {mono[1]}}, 
 A4["2L", "+++-", "Nlp2", "PolesUVIR"] -> {{0}, {mono[1]}}}


==> anc/Euclidean_PS_point.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mt -> 3, p[1] -> {-385578729079869447768961274963/
    2674434135330761099212556640, 315655786233/204408455680, 
   (70365639417*I)/204408455680, 385474219482251146673840419463/
    2674434135330761099212556640}, 
 p[2] -> {8851942935407251274433534979321779049/
    117324415107036907734492558662732100, 1050549739094096094909001/
    9352757124540463233600, (-1056953677635871475700151*I)/
    9352757124540463233600, -8964195735585197321987950409966756149/
    117324415107036907734492558662732100}, 
 p[3] -> {19973830261747756712126/172705823097807215475, -17946097/156450, 
   (17789647*I)/156450, -19802546575441324584026/172705823097807215475}, 
 p[4] -> {-413451330282944433843900390029257/8810206231344584051024925792480, 
   84160001164377959/100331959310922240, (-104604584822138009*I)/
    100331959310922240, 413487315080591539820182503429157/
    8810206231344584051024925792480}, 
 n[1] -> {8793280727853732820566288699990412999/
    117324415107036907734492558662732100, 261896274166378333626169/
    2338189281135115808400, (-264979580016113559026119*I)/
    2338189281135115808400, -9022857943138715775855196689298122199/
    117324415107036907734492558662732100}, 
 n[2] -> {-166286581645536568278910276987/5730930289994488069741192800, 
   315655786233/204408455680, (70365639417*I)/204408455680, 
   166062632507783065932222729487/5730930289994488069741192800}, 
 pb[1] -> {-84971617014814850356290638843598555831628783/
    569528742455054645911911831371229132426720, -259626707050769456497959003/
    43529391572102538459568640, (345679089082457379380614053*I)/
    43529391572102538459568640, 85024069482733409355792814729076319127054483/
    569528742455054645911911831371229132426720}, 
 pb[2] -> {1720567240269085843929565382156688400684422721963414/
    23016893298577128169020966349933931629117279082475, 
   412333033977126807396710559155093305547/
    3669678004985737812685782633348079200, 
   (-414679455600025096876079026418735564597*I)/
    3669678004985737812685782633348079200, 
   -1742610752801497515213820510761726454215264148506514/
    23016893298577128169020966349933931629117279082475}}


==> anc/GPL_numerical_values.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{G[{-1}, x] -> 0.0566953436765452787997398731930493464746`38.75354739225056, 
 G[{0}, x] -> -2.84158159372673268914234819108006331876`38.453560130976044, 
 G[{0}, xp] -> -2.57451880847768744284966094921736336959`38.41069606896894, 
 G[{0}, y] -> -0.0953101798043248600439521232807650922197`38.979139288851734, 
 G[{1}, x] -> 
  -0.0601039240697054256655694409072213763702000000000000000001`38.7789028271\
8056, G[{1}, y] -> 
  -2.39789527279837054406194357796512929983`38.379830211523895, 
 G[{1/2 - (I/2)*Sqrt[3]}, x] -> 
  -0.0282484340018871962865127073806875929966`38.45099437699829 - 
   0.0519889709588709163566949640364550151706000000000000000001`38.7159112213\
3228*I, G[{1/2 + (I/2)*Sqrt[3]}, x] -> 
  -0.0282484340018871962865127073806875929966`38.45099437699829 + 
   0.0519889709588709163566949640364550151706000000000000000001`38.7159112213\
3228*I, G[{(1 - I*Sqrt[3])/2}, x] -> 
  -0.0282484340018871962865127073806875929966`38.45099437699829 - 
   0.0519889709588709163566949640364550151706000000000000000001`38.7159112213\
3228*I, G[{(1 + I*Sqrt[3])/2}, x] -> 
  -0.0282484340018871962865127073806875929966`38.45099437699829 + 
   0.0519889709588709163566949640364550151706000000000000000001`38.7159112213\
3228*I, G[{x^(-1)}, y] -> 
  -0.0544881852840697304893750581254452220435`38.736302344071504, 
 G[{x}, y] -> 2.67995353288475933136807314555144531459`38.42812726395913 + 
   3.1415926535897932384626433832795028841999999999999999999999`37.4971498726\
9414*I, G[{-1 + x^(-1) + x}, y] -> 
  -0.0577483988519475137075513962147994092070000000000000000001`37.7615399473\
6239, G[{y^(-1)}, x] -> 
  -0.0544881852840697304893750581254452220435`38.736302344071504, 
 G[{y}, x] -> 
  -0.0663178810376484977303229222478529119599999999999999999999`36.8216306413\
607, G[{-1, -1}, x] -> 
  0.00160718099730079136543863755456531507116`38.20606478883713, 
 G[{-1, 0}, x] -> 
  -0.2186084412581578303569557727715313140204`39.33966692760938, 
 G[{-1, 1}, x] -> 
  -0.0016706447501406601910167244106277753788769999999999999999`39.2228841103\
0273, G[{-1, y^(-1)}, x] -> 
  -0.001515995026934184664783567675361106321477`39.180697776639974, 
 G[{-1, y}, x] -> 
  -0.001841421559151946522646416016779105733166`39.2651532235151, 
 G[{0, -1}, x] -> 
  0.0575039962168754607166564396105997780521999999999999999999`38.75969802685\
713, G[{0, -1}, xp] -> 
  0.0747863632197635591247585751972401462619999999999999999999`37.87382241446\
4364, G[{0, 0}, x] -> 
  4.03729297690327905726235777730398916004`38.6060902662881, 
 G[{0, 0}, xp] -> 
  3.31407354760268573807596987671135892294`38.520362142273896, 
 G[{0, 1}, x] -> 
  -0.0592068346609506077525037960261052286997`38.77237184328047, 
 G[{0, 1}, y] -> 
  -1.323327017203717912683245075546008386084`39.12166717919702, 
 G[{0, x^(-1)}, y] -> 
  -0.0537504382714900915163434082664076240337999999999999999999`38.7303820097\
61854, G[{0, x}, y] -> 
  0.5463616730597281410675501456573881549059999999999999999999`38.73748022624\
728 + 8.62766609874229065887988019330370566304`38.93589332902673*I, 
 G[{0, y^(-1)}, x] -> 
  -0.0537504382714900915163434082664076240337999999999999999999`38.7303820097\
61854, G[{0, y}, x] -> 
  -0.0652264672924904769066476922096080685357`38.81442385749039, 
 G[{1, -1}, x] -> 
  -0.001736967881300270892750991530857267689635`39.23979178787541, 
 G[{1, 0}, x] -> 0.229997039008174680623200225471331651953`38.36172224492765, 
 G[{1, 1}, x] -> 
  0.001806240844288457609020458276619238123473`39.25677565869712, 
 G[{1, 1}, y] -> 
  2.8749508696543859452288999435462288248199999999999999999999`38.45863042738\
381, G[{1, x^(-1)}, y] -> 
  0.0887334677337696642036750062150884902615`38.948087454225046, 
 G[{1, x}, y] -> 
  -4.8955437039910175778881363972102247227000000000000000000001`37.6898009319\
9826 - 7.34438812679174875686805441339437124158`38.86595561983669*I, 
 G[{1, y^(-1)}, x] -> 
  0.001639009398119085475986467772607660922917`39.21458144383258, 
 G[{1, y}, x] -> 
  0.00199091853042098835184807760361965088666`38.29905348880063, 
 G[{1/2 - (I/2)*Sqrt[3], 0}, x] -> 
  0.1089891472996154022530616771817719661300000000000000000001`37.03738325479\
7994 + 
   0.1989851244258521418028320134116231879259999999999999999999`38.2988206109\
76335*I, G[{1/2 - (I/2)*Sqrt[3], 1}, x] -> 
  0.00083087606720541835891119624273935693111`37.91953624960513 + 
   0.001561431265527849274576744091558560469987`39.193522871269394*I, 
 G[{1/2 + (I/2)*Sqrt[3], 0}, x] -> 
  0.1089891472996154022530616771817719661300000000000000000001`37.03738325479\
7994 - 
   0.1989851244258521418028320134116231879259999999999999999999`38.2988206109\
76335*I, G[{1/2 + (I/2)*Sqrt[3], 1}, x] -> 
  0.00083087606720541835891119624273935693111`37.91953624960513 - 
   0.001561431265527849274576744091558560469987`39.193522871269394*I, 
 G[{(1 - I*Sqrt[3])/2, 0}, x] -> 
  0.1089891472996154022530616771817719661300000000000000000001`37.03738325479\
7994 + 
   0.1989851244258521418028320134116231879259999999999999999999`38.2988206109\
76335*I, G[{(1 - I*Sqrt[3])/2, 1}, x] -> 
  0.00083087606720541835891119624273935693111`37.91953624960513 + 
   0.001561431265527849274576744091558560469987`39.193522871269394*I, 
 G[{(1 + I*Sqrt[3])/2, 0}, x] -> 
  0.1089891472996154022530616771817719661300000000000000000001`37.03738325479\
7994 - 
   0.1989851244258521418028320134116231879259999999999999999999`38.2988206109\
76335*I, G[{(1 + I*Sqrt[3])/2, 1}, x] -> 
  0.00083087606720541835891119624273935693111`37.91953624960513 - 
   0.001561431265527849274576744091558560469987`39.193522871269394*I, 
 G[{x^(-1), 1}, y] -> 
  0.0419234941822628815853024303166997262806`38.62245747246886, 
 G[{x^(-1), x^(-1)}, y] -> 
  0.00148448116777555656815301459167810321624`38.17157469247903, 
 G[{x^(-1), x}, y] -> 
  -0.083048456170775703764726672821213558264`37.91933156354545 - 
   0.1604713114735508199870214718012111292646`39.20539740195972*I, 
 G[{x, 1}, y] -> 
  -1.5307042038326393037671805975583294498100000000000000000001`38.1848912749\
21235 - 0.1888220463093053131665749741048917023894`39.27605269987468*I, 
 G[{x, x^(-1)}, y] -> 
  -0.0629773484817463241739553201328059612380000000000000000001`37.7991843717\
02445 - 
   0.0107083711223221265147333399188338138563599999999999999999`39.0297234142\
1303*I, G[{x, x}, y] -> 
  -1.343726731333927901956019944261689678534`39.12831095685725 + 
   8.41932233087277228418863548921497261233`38.925277136653264*I, 
 G[{-1 + x^(-1) + x, 1}, y] -> 
  0.0444638149221757138591693863993380479597`38.64800672171368, 
 G[{-1 + x^(-1) + x, x^(-1)}, y] -> 
  0.001574157567087379481535907300384397492604`39.19704820139767, 
 G[{-1 + x^(-1) + x, x}, y] -> 
  -0.088073042948171273220835156985580606932`37.94484300159778 - 
   0.1700900447520361245335048105745829350095`39.23067889541281*I, 
 G[{y^(-1), -1}, x] -> 
  -0.00157323136405742564553194827562657606011`38.196792595951095, 
 G[{y^(-1), 0}, x] -> 
  0.2085830626502744592214009742214493260434`39.319279039966986, 
 G[{y^(-1), 1}, x] -> 
  0.001635944352890682165017910837424405472065`39.21376852693705, 
 G[{y^(-1), y^(-1)}, x] -> 
  0.00148448116777555656815301459167810321624`38.17157469247903, 
 G[{y^(-1), y}, x] -> 
  0.00180320846009939923278498113950839191313`38.25604593628292, 
 G[{y, -1}, x] -> 
  -0.0019184934981777802856328486955496779733129999999999999999`39.2829603317\
0202, G[{y, 0}, x] -> 
  0.253674137384031560085948219409417157252`38.40427619223574, 
 G[{y, 1}, x] -> 
  0.0019950463559295942214173083499062332436799999999999999999`38.29995299119\
5966, G[{y, y^(-1)}, x] -> 
  0.001810332529526886669508179830387273814933`39.25775835524175, 
 G[{y, y}, x] -> 
  0.0021990306726618490930170303398804270348799999999999999999`38.34223128705\
742, G[{-1, -1, 0}, x] -> 
  -0.0070082600337541031435922521576871406241`37.84561020747643, 
 G[{-1, 0, 0}, x] -> 
  0.450213172162799663815297293051163129974`38.653418197270305, 
 G[{-1, 0, 1}, x] -> 
  -0.0016541550973145159831570134601063914737140000000000000001`39.2185762275\
5628, G[{-1, 1, 0}, x] -> 
  0.0072416835301373799097168859073399101629`37.85983954172953, 
 G[{-1, y^(-1), 0}, x] -> 
  0.00657318811904473071574086317963308624735`38.817776061596355, 
 G[{-1, y^(-1), 1}, x] -> 
  0.0000300481688327371610375538434849709402932999999999999999`38.47781801077\
9046, G[{-1, y, 0}, x] -> 
  0.0079794491719081092842028727529888218718499999999999999999`38.90197291267\
186, G[{-1, y, 1}, x] -> 
  0.0000365700924660921872962241445198461113874999999999999999`38.56312605843\
656, G[{0, -1, 0}, x] -> 
  -0.279232621413126375414694343270004936545`38.44596615346449, 
 G[{0, 0, -1}, xp] -> 
  0.0754807266738987440282110837097206698383`38.8778360725865, 
 G[{0, 0, 0}, x] -> 
  -3.82409913721685489747318168869716421297`38.58252914254447, 
 G[{0, 0, 0}, xp] -> 
  -2.84404822699382968745332574640615987299`38.45393695652317, 
 G[{0, 0, 1}, x] -> 
  -0.0587662187490673056390072135794113411170000000000000000001`37.7691277473\
88794, G[{0, 0, 1}, y] -> 
  -1.06283937342497774434692541611382311043`38.02646763469615, 
 G[{0, 1, 0}, x] -> 
  0.285773489093513796318451337890953890787`38.456021937280596, 
 G[{0, 1, 1}, x] -> 
  0.000885162660678248179207264057072024774974`38.9470230855496, 
 G[{0, 1, 1}, y] -> 
  0.6129178685444395480316473377037839631769999999999999999999`38.78740228262\
986, G[{0, x^(-1), 1}, y] -> 
  0.0165818418489677890614757207156505253258000000000000000001`38.21963276870\
0166, G[{0, x, 1}, y] -> 
  -1.129906903549781604617884589551472101014`39.05304266212041 - 
   0.518556588097578271260460481792277518025`38.71479615620729*I, 
 G[{0, y^(-1), 0}, x] -> 
  0.25951121628533960758968624526771244575`37.41415613315003, 
 G[{0, y^(-1), 1}, x] -> 
  0.000802716979740170614814997455574498357108`38.904562449633644, 
 G[{0, y, 0}, x] -> 
  0.3147291205154803908977958020299565872799999999999999999999`37.49793692815\
0224, G[{0, y, 1}, x] -> 
  0.000976326830862249403001651631776829573348`38.98959522451054, 
 G[{1, -1, 0}, x] -> 
  0.0075516967215541131412060144986886261662000000000000000001`37.87804454024\
125, G[{1, 0, 0}, x] -> 
  -0.469664420875396155979589604215669292033`38.67178766173159, 
 G[{1, 0, 1}, x] -> 
  0.00178823777351288235004832371249224494906`38.25242526438106, 
 G[{1, 0, 1}, y] -> 
  1.9473638618302840582783687638964757744759999999999999999999`39.28944710633\
306, G[{1, 1, 0}, x] -> 
  -0.0078059811711586451194174089755353356040300000000000000001`38.8924274993\
8287, G[{1, 1, 1}, x] -> 
  -0.0000361873875189046923718172692704015923629999999999999999`37.5585572311\
5801, G[{1, 1, 1}, y] -> 
  -2.2979436999572721406949866916030909346799999999999999999999`38.3613393841\
88035, G[{1, x^(-1), 1}, y] -> 
  -0.048091380651491957025259642900523744098`37.68206724537735, 
 G[{1, x, 1}, y] -> 
  2.30698573925486937190580758826978545258`38.36304490991682 + 
   0.441426546311137331741065053435648394658`38.64485844701725*I, 
 G[{1, y^(-1), 0}, x] -> 
  -0.0070852742184831822098429377669796284085199999999999999999`38.8503566632\
3125, G[{1, y^(-1), 1}, x] -> 
  -0.0000328064119831335972652864791533210713110000000000000001`37.5159587344\
6603, G[{1, y, 0}, x] -> 
  -0.0086013972572744792779587293942620443056`37.934569006107964, 
 G[{1, y, 1}, x] -> 
  -0.0000399283885716969918548166148370477714590000000000000001`37.6012817833\
0875, G[{x^(-1), 0, 1}, y] -> 
  0.0309983650011498785779609049940390128805`38.491338787714774, 
 G[{x^(-1), 1, 1}, y] -> 
  -0.0262183839336730979242519312993575606567000000000000000001`38.4186059188\
446, G[{x^(-1), x^(-1), 1}, y] -> 
  -0.000640209117953315639406085571811204547627`38.806321855138656, 
 G[{x^(-1), x, 1}, y] -> 
  0.0370098868109708848385955753393926912123`38.56831775687448 + 
   0.0096449555201723475680136567529017611307`37.984300229140274*I, 
 G[{x, 0, 1}, y] -> 
  -1.23980016224629165895454564108799536787`38.09335168884945 - 
   0.186003756813147966064955109355452227372`38.269521715974605*I, 
 G[{x, 1, 1}, y] -> 
  0.681741317584004920945327488240755483303`38.833619615628166 + 
   0.00567447296703044407419700684298919204404`38.75392553139126*I, 
 G[{x, x^(-1), 1}, y] -> 
  0.0188575008476459505416822467485680889418`38.27548413590955 + 
   0.0003187669039725871968518184652509743629479999999999999999`38.5034732243\
6707*I, G[{x, x, 1}, y] -> 
  -1.19888694271551247550388337150825060308`38.078778230246606 - 
   0.6977125398733308160664531348801855234699999999999999999999`37.8436765285\
5296*I, G[{-1 + x^(-1) + x, x^(-1), 1}, y] -> 
  -0.000679115405822114338585126872073488230624`38.83194358260582, 
 G[{-1 + x^(-1) + x, x, 1}, y] -> 
  0.0392483546495443025496623099040180227182`38.5938214551806 + 
   0.0102230791347891770451327422538669553906999999999999999999`38.0095817225\
9335*I, G[{y^(-1), 0, 0}, x] -> 
  -0.426108503937754718670314605641923009957`38.62952020159399, 
 G[{y^(-1), 0, 1}, x] -> 
  0.00161964630405009756525509565150431900591`38.209420184313956, 
 G[{y^(-1), 1, 0}, x] -> 
  -0.00707103264532562120026186115018866491858`38.849482842285994, 
 G[{y^(-1), 1, 1}, x] -> 
  -0.000032760131592635670686267519809641377873`37.515345637589014, 
 G[{y^(-1), y^(-1), 0}, x] -> 
  -0.00641818691533564336241346500251325814695`38.80741236079888, 
 G[{y^(-1), y^(-1), 1}, x] -> 
  -0.0000296993870710157760213237377904128020044`38.47274748654205, 
 G[{y^(-1), y, 0}, x] -> 
  -0.00779155170017012089346725555519362913198`38.891623956737185, 
 G[{y^(-1), y, 1}, x] -> 
  -0.0000361467959320525455032492155599854460767`38.558069807282024, 
 G[{y, 0, 0}, x] -> 
  -0.517782440055225466098031248078710145488`38.71414731779365, 
 G[{y, 0, 1}, x] -> 
  0.00197515110375330995357311524480318211548`38.29560032579337, 
 G[{y, 1, 0}, x] -> 
  -0.0086205649382566861033217129983756791314`37.935535727718914, 
 G[{y, 1, 1}, x] -> 
  -0.0000399908630603189220213519907458844328790000000000000001`37.6019607769\
3396, G[{y, y^(-1), 0}, x] -> 
  -0.00782464240670714756146877278647394910865`38.89346449901817, 
 G[{y, y^(-1), 1}, x] -> 
  -0.000036254498115879995450590966891374825959`37.559361897409474, 
 G[{y, y, 0}, x] -> 
  -0.00949899520882923243930801475005812999712`38.97767766862151, 
 G[{y, y, 1}, x] -> 
  -0.0000441251050862398412058136490871789908503`38.644685752692084, 
 G[{-1, -1, 0, 0}, x] -> 
  0.0162947616499602264138089393685241406646`38.212048012247365, 
 G[{-1, -1, 0, 1}, x] -> 
  -0.0000310349209941626908808594064271213295530000000000000001`37.4918506441\
36015, G[{-1, 0, -1, 0}, x] -> 
  -0.00869469800525973146801857105820819382025`38.93925450216082, 
 G[{-1, 0, 0, 0}, x] -> 
  -0.6716628196289989045883536188767235081070000000000000000001`38.8271513082\
8549, G[{-1, 0, 0, 1}, x] -> 
  -0.001646019065762769954800005801730767320425`39.2164348613183, 
 G[{-1, 0, 1, 0}, x] -> 
  0.0088272104476271137766138659258231948155299999999999999999`38.94582348063\
217, G[{-1, 0, 1, 1}, x] -> 
  0.000016326093849425748947264099848526450862`37.212882288682486, 
 G[{-1, 1, 0, 0}, x] -> 
  -0.0167355461501830149834717740142833106591999999999999999999`38.2236398897\
5268, G[{-1, 1, 0, 1}, x] -> 
  0.0000328977702312211328176319647003658736803`38.51716646302312, 
 G[{-1, y^(-1), 0, 0}, x] -> 
  -0.01519502443281641785911669984636234290958`39.18170140273968, 
 G[{-1, y^(-1), 0, 1}, x] -> 
  0.0000298247575084445511136003518934606236290500000000000001`39.47457692130\
5584, G[{-1, y^(-1), 1, 0}, x] -> 
  -0.000140039560956963833266751018097857427469`38.146250740522966, 
 G[{-1, y^(-1), 1, 1}, x] -> 
  -4.486125155912571304490446959872322565499999999999999`37.651871385556355*^\
-7, G[{-1, y, 1, 0}, x] -> 
  -0.000170381136310372318267187122160307875424`38.231421510326186, 
 G[{-1, y, 1, 1}, x] -> 
  -5.46633328114418803451279485330031233054`38.73769610700342*^-7, 
 G[{0, -1, -1, 0}, x] -> 
  -0.0039802825786943715180051647693920246502299999999999999999`38.5999139057\
44856, G[{0, -1, 0, 0}, x] -> 
  0.73567099561586056042774554076267991548`37.86668363399235, 
 G[{0, -1, 0, 1}, x] -> 
  -0.000834755638403392935440685980228335785183`38.92155936120255, 
 G[{0, -1, 1, 0}, x] -> 
  0.00406604722590650853185558607507276123714`38.60917241853013, 
 G[{0, 0, -1, 0}, x] -> 
  -0.338939856928058045019229662358721685244`38.530122641797355, 
 G[{0, 0, 0, 0}, x] -> 
  2.71662243022542349388705845705091818761`38.43402928219256, 
 G[{0, 0, 0, 1}, x] -> 
  -0.0585485038467271274443418069587364277148`38.767515801553344, 
 G[{0, 0, 0, 1}, y] -> 
  -0.974620831284342938114542246623995528146`38.98883568963829, 
 G[{0, 0, 1, 0}, x] -> 
  0.342634517070449856137170585982249801852`38.5348311117472, 
 G[{0, 0, 1, 1}, x] -> 
  0.000436718120828846437771395130819836903668`38.640201212559546, 
 G[{0, 0, 1, 1}, y] -> 
  0.1927538706133907848561943335202398476959999999999999999999`38.28500310770\
437, G[{0, 1, -1, 0}, x] -> 
  0.0041766499334551944537226303329662401592`37.62082807633292, 
 G[{0, 1, 0, 0}, x] -> 
  -0.7486588603620478538994622264349319773840000000000000000001`38.8742839688\
1838, G[{0, 1, 0, 1}, x] -> 
  0.000879288393626878258286668018249863671186`38.94413134062419, 
 G[{0, 1, 0, 1}, y] -> 
  0.490089456003862992508946998635768360838`38.690275359014166, 
 G[{0, 1, 1, 0}, x] -> 
  -0.00426798655932206269607368432299971797249`38.63022304308106, 
 G[{0, 1, 1, 1}, x] -> 
  -0.00001179276568488967577812700111126969044413`39.07161566945721, 
 G[{0, 1, 1, 1}, y] -> 
  -0.283781394904697655993735481661701017719`38.45298391911621, 
 G[{0, x^(-1), 0, 1}, y] -> 
  0.01405863976394776726296253541800899948347`39.14794330278984, 
 G[{0, x^(-1), 1, 1}, y] -> 
  -0.00565830509312901872413513823854266770584`38.752686360704956, 
 G[{0, x, 0, 1}, y] -> 
  -1.0224731740315085407362483125893963499799999999999999999999`38.0096519225\
2494 - 0.510816800218123563269442130251218909824`38.7082651723072*I, 
 G[{0, x, 1, 1}, y] -> 
  0.2333146473125292773441947817046443096094`39.36794200432022 + 
   0.01558364289843117835245857714524178612413`39.192668987723856*I, 
 G[{0, y^(-1), 0, 0}, x] -> 
  -0.68003984582951053456059941196172314914`37.832534360231094, 
 G[{0, y^(-1), 0, 1}, x] -> 
  0.00079739337636260617214710589678028284146`37.901672623825604, 
 G[{0, y^(-1), 1, 0}, x] -> 
  -0.00387112114697742233845270427388936757147`38.5878367628045, 
 G[{0, y^(-1), 1, 1}, x] -> 
  -0.0000106872743939466831578490219156256895778`38.028866959970316, 
 G[{0, y, 1, 0}, x] -> 
  -0.0047066617832265092147916493886297958589600000000000000001`38.6727129913\
9013, G[{0, y, 1, 1}, x] -> 
  -0.00001301686165174475006682662025871527770753`39.114506289023176, 
 G[{1, -1, 0, 0}, x] -> 
  -0.0175052235465354562653765136903255478122`38.24316766119685, 
 G[{1, -1, 0, 1}, x] -> 
  0.0000338712544384352272114740312444980455107000000000000001`38.52983128125\
053, G[{1, 0, -1, 0}, x] -> 
  0.0093750347542410389554975011573027764772`37.97197288637812, 
 G[{1, 0, 0, 0}, x] -> 
  0.694416211316633001630427064189973931145`38.8416198509979, 
 G[{1, 0, 0, 1}, x] -> 
  0.001779355714273069567841906970759261127375`39.25026277737186, 
 G[{1, 0, 0, 1}, y] -> 
  1.672980312049091666465136215894028046235`39.2234908301323, 
 G[{1, 0, 1, 0}, x] -> 
  -0.00951942336459409767421332366036362966855`38.97861064196015, 
 G[{1, 0, 1, 1}, x] -> 
  -0.0000178234522920748297276760705670682206017499999999999999`39.2509918279\
9406, G[{1, 0, 1, 1}, y] -> 
  -0.6183686748822717183088086283797316253169999999999999999999`38.7912474811\
19925, G[{1, 1, 0, 0}, x] -> 
  0.0179843711704290052561767314622739758090999999999999999999`38.25489525716\
776, G[{1, 1, 0, 1}, x] -> 
  -0.0000359166013868238547634296629600779736959000000000000001`38.5552952347\
6644, G[{1, 1, 0, 1}, y] -> 
  -1.71641862446833695950053353327218438096`38.234623218316905, 
 G[{1, 1, 1, 0}, x] -> 
  0.000168362233662564431078966053532031484835`38.22624467890119, 
 G[{1, 1, 1, 1}, x] -> 
  5.43750997929313361072312822309472640277`38.735400067010595*^-7, 
 G[{1, 1, 1, 1}, y] -> 
  1.37755708382108500753710759308961397346`38.13910960438396, 
 G[{1, x^(-1), 0, 1}, y] -> 
  -0.0383902009379646356297864594658282756878000000000000000001`38.5842203852\
6199, G[{1, x^(-1), 1, 1}, y] -> 
  0.0223277315915585010265109530682193916926999999999999999999`38.34884460272\
611, G[{1, x, 0, 1}, y] -> 
  1.9905692632070733073534482193712576600399999999999999999999`38.29897729375\
397 + 
   0.4348379735088078171908725059000910708070000000000000000001`38.6383274631\
1716*I, G[{1, x, 1, 1}, y] -> 
  -0.70967736216795607163375720280560641281`37.851060951991826 - 
   0.0132657338109184519256138956115192090332`38.12273127853381*I, 
 G[{1, y^(-1), 0, 0}, x] -> 
  0.0163286497369922545261389842487514504018500000000000000001`39.21295027316\
173, G[{1, y^(-1), 0, 1}, x] -> 
  -0.0000325610627869148499022701396994477093257`38.51269857173804, 
 G[{1, y^(-1), 1, 0}, x] -> 
  0.00015265505084627651517874248291115520529`37.183711178227725, 
 G[{1, y^(-1), 1, 1}, x] -> 
  4.92671716726931902034333767383245508334`38.692557631034816*^-7, 
 G[{1, y, 1, 0}, x] -> 
  0.000185736548249010753055597669807903881057`38.268897370304636, 
 G[{1, y, 1, 1}, x] -> 
  6.003359848840353130325076936651045843599999999999999`37.77839437628637*^-7\
, G[{1/2 - (I/2)*Sqrt[3], 0, 0, 0}, x] -> 
  0.335283346506614182756544181724470123331`38.525411982597035 + 
   0.6010392884088393322913240022063694769550000000000000000001`38.7789028616\
5577*I, G[{1/2 - (I/2)*Sqrt[3], 0, 0, 1}, x] -> 
  0.0008186422407247684566178976035242167319100000000000000001`37.91309414983\
819 + 
   0.0015381983540996969329705419117077781118200000000000000001`38.1870123423\
1619*I, G[{1/2 - (I/2)*Sqrt[3], 0, 1, 0}, x] -> 
  -0.0043912907475751951179834602097228223907`37.64259219271524 - 
   0.0082299275356609556331968512013074292452`37.91539601127532*I, 
 G[{1/2 - (I/2)*Sqrt[3], 0, 1, 1}, x] -> 
  -8.11069546327376301712704386220639045894`38.90905809501418*^-6 - 
   0.0000154022409102510742753282316491273633415499999999999999`39.1875839120\
1538*I, G[{1/2 - (I/2)*Sqrt[3], 1, 0, 0}, x] -> 
  0.00832845574738739655674050121003850335327`38.920564482491905 + 
   0.01555004901508965639229080084377731416817`39.19173176229851*I, 
 G[{1/2 - (I/2)*Sqrt[3], 1, 0, 1}, x] -> 
  -0.0000163433036162030853557363565985596608809999999999999999`37.2133398488\
46886 - 0.0000310374853217875526214822849727795500241`38.49188652717662*I, 
 G[{1/2 - (I/2)*Sqrt[3], 1, 1, 0}, x] -> 
  0.0000767414706378383658014024364186146027473`38.88503011755944 + 
   0.000145499654315297050621639138025107755388`38.16286196150655*I, 
 G[{1/2 - (I/2)*Sqrt[3], 1, 1, 1}, x] -> 
  2.45786320446889415823606955757341505826`38.390557708006284*^-7 + 
   4.69770903062176317048431671868129829715`38.67188611369558*^-7*I, 
 G[{1/2 + (I/2)*Sqrt[3], 0, 0, 0}, x] -> 
  0.335283346506614182756544181724470123331`38.525411982597035 - 
   0.601039288408839332291324002206369476952`38.77890286165577*I, 
 G[{1/2 + (I/2)*Sqrt[3], 0, 0, 1}, x] -> 
  0.0008186422407247684566178976035242167319100000000000000001`37.91309414983\
819 - 
   0.0015381983540996969329705419117077781118200000000000000001`38.1870123423\
1619*I, G[{1/2 + (I/2)*Sqrt[3], 0, 1, 0}, x] -> 
  -0.0043912907475751951179834602097228223907`37.64259219271524 + 
   0.0082299275356609556331968512013074292452`37.91539601127532*I, 
 G[{1/2 + (I/2)*Sqrt[3], 0, 1, 1}, x] -> 
  -8.11069546327376301712704386220639045894`38.90905809501418*^-6 + 
   0.0000154022409102510742753282316491273633415499999999999999`39.1875839120\
1538*I, G[{1/2 + (I/2)*Sqrt[3], 1, 0, 0}, x] -> 
  0.00832845574738739655674050121003850335327`38.920564482491905 - 
   0.0155500490150896563922908008437773141682`38.19173176229852*I, 
 G[{1/2 + (I/2)*Sqrt[3], 1, 0, 1}, x] -> 
  -0.0000163433036162030853557363565985596608809999999999999999`37.2133398488\
46886 + 0.0000310374853217875526214822849727795500241`38.49188652717662*I, 
 G[{1/2 + (I/2)*Sqrt[3], 1, 1, 0}, x] -> 
  0.0000767414706378383658014024364186146027473`38.88503011755944 - 
   0.000145499654315297050621639138025107755388`38.16286196150655*I, 
 G[{1/2 + (I/2)*Sqrt[3], 1, 1, 1}, x] -> 
  2.45786320446889415823606955757341505826`38.390557708006284*^-7 - 
   4.69770903062176317048431671868129829715`38.67188611369558*^-7*I, 
 G[{(1 - I*Sqrt[3])/2, 0, 0, 0}, x] -> 
  0.335283346506614182756544181724470123331`38.525411982597035 + 
   0.6010392884088393322913240022063694769550000000000000000001`38.7789028616\
5577*I, G[{(1 - I*Sqrt[3])/2, 0, 0, 1}, x] -> 
  0.0008186422407247684566178976035242167319100000000000000001`37.91309414983\
819 + 
   0.0015381983540996969329705419117077781118200000000000000001`38.1870123423\
1619*I, G[{(1 - I*Sqrt[3])/2, 0, 1, 0}, x] -> 
  -0.0043912907475751951179834602097228223907`37.64259219271524 - 
   0.0082299275356609556331968512013074292452`37.91539601127532*I, 
 G[{(1 - I*Sqrt[3])/2, 0, 1, 1}, x] -> 
  -8.11069546327376301712704386220639045894`38.90905809501418*^-6 - 
   0.0000154022409102510742753282316491273633415499999999999999`39.1875839120\
1538*I, G[{(1 - I*Sqrt[3])/2, 1, 0, 0}, x] -> 
  0.00832845574738739655674050121003850335327`38.920564482491905 + 
   0.0155500490150896563922908008437773141682600000000000000001`39.1917317622\
9851*I, G[{(1 - I*Sqrt[3])/2, 1, 0, 1}, x] -> 
  -0.0000163433036162030853557363565985596608809999999999999999`37.2133398488\
46886 - 0.0000310374853217875526214822849727795500241`38.49188652717662*I, 
 G[{(1 - I*Sqrt[3])/2, 1, 1, 0}, x] -> 
  0.0000767414706378383658014024364186146027473`38.88503011755944 + 
   0.000145499654315297050621639138025107755388`38.16286196150655*I, 
 G[{(1 - I*Sqrt[3])/2, 1, 1, 1}, x] -> 
  2.45786320446889415823606955757341505826`38.390557708006284*^-7 + 
   4.69770903062176317048431671868129829715`38.67188611369558*^-7*I, 
 G[{(1 + I*Sqrt[3])/2, 0, 0, 0}, x] -> 
  0.335283346506614182756544181724470123331`38.525411982597035 - 
   0.6010392884088393322913240022063694769550000000000000000001`38.7789028616\
5577*I, G[{(1 + I*Sqrt[3])/2, 0, 0, 1}, x] -> 
  0.0008186422407247684566178976035242167319100000000000000001`37.91309414983\
819 - 
   0.0015381983540996969329705419117077781118200000000000000001`38.1870123423\
1619*I, G[{(1 + I*Sqrt[3])/2, 0, 1, 0}, x] -> 
  -0.0043912907475751951179834602097228223907`37.64259219271524 + 
   0.0082299275356609556331968512013074292452`37.91539601127532*I, 
 G[{(1 + I*Sqrt[3])/2, 0, 1, 1}, x] -> 
  -8.11069546327376301712704386220639045894`38.90905809501418*^-6 + 
   0.0000154022409102510742753282316491273633415499999999999999`39.1875839120\
1538*I, G[{(1 + I*Sqrt[3])/2, 1, 0, 0}, x] -> 
  0.00832845574738739655674050121003850335327`38.920564482491905 - 
   0.0155500490150896563922908008437773141682`38.19173176229852*I, 
 G[{(1 + I*Sqrt[3])/2, 1, 0, 1}, x] -> 
  -0.0000163433036162030853557363565985596608809999999999999999`37.2133398488\
46886 + 0.0000310374853217875526214822849727795500241`38.49188652717662*I, 
 G[{(1 + I*Sqrt[3])/2, 1, 1, 0}, x] -> 
  0.0000767414706378383658014024364186146027473`38.88503011755944 - 
   0.000145499654315297050621639138025107755388`38.16286196150655*I, 
 G[{(1 + I*Sqrt[3])/2, 1, 1, 1}, x] -> 
  2.45786320446889415823606955757341505826`38.390557708006284*^-7 - 
   4.69770903062176317048431671868129829715`38.67188611369558*^-7*I, 
 G[{x^(-1), 0, 0, 1}, y] -> 
  0.0274897635310618865949126867151957859065`38.43917100402693, 
 G[{x^(-1), 0, 1, 1}, y] -> 
  -0.0077624097203889161482904395047670735994600000000000000001`38.8899965622\
1331, G[{x^(-1), 1, 0, 1}, y] -> 
  -0.0204158125219932820100979378357457713158000000000000000001`38.3099666689\
41655, G[{x^(-1), 1, 1, 1}, y] -> 
  0.0135137357678029891750657595828814592638600000000000000001`39.13077542297\
2334, G[{x^(-1), x^(-1), 0, 1}, y] -> 
  -0.00052911167426135897686843893913790465011`37.7235473438631, 
 G[{x^(-1), x^(-1), 1, 1}, y] -> 
  0.000251414403066568733925119171816914948771`38.400390153990976, 
 G[{x^(-1), x, 0, 1}, y] -> 
  0.0328538759517863733816890682150785254602999999999999999999`38.51658661301\
832 + 
   0.0095009984062404296348202123882740481633300000000000000001`38.9777692452\
4019*I, G[{x^(-1), x, 1, 1}, y] -> 
  -0.00914466406196683366559711457481998465407`38.96116775587981 - 
   0.0002898498371200624875942874350253652383`36.462173060656845*I, 
 G[{x, 0, 0, 1}, y] -> 
  -1.1401643544403822723639636978972173544000000000000000000001`37.0569674593\
0289 - 0.1846195211013206164662270503324580789296`39.26627762008293*I, 
 G[{x, 0, 1, 1}, y] -> 
  0.217105541036679319597869632342177793169`38.33667090779779 + 
   0.00278082051201877942891580204379957359501`38.44417295824373*I, 
 G[{x, 1, 0, 1}, y] -> 
  0.5481306029846036520516117633709859798270000000000000000001`38.73888405008\
5915 + 0.00561791465213983973934657785972557665014`38.749575137075205*I, 
 G[{x, 1, 1, 1}, y] -> 
  -0.30835564017935399258494187421004988088`37.48905189658061 - 
   0.0001136860307819979566388037175195768426321999999999999999`39.0557071038\
5214*I, G[{x, x^(-1), 0, 1}, y] -> 
  0.0160837181161301139272034739733114982715`38.20638645303558 + 
   0.00031560473413627330910405819735085868032`37.49914350909327*I, 
 G[{x, x^(-1), 1, 1}, y] -> 
  -0.0062112562842073930407356236579920018018899999999999999999`38.7931794491\
4908 - 6.3560836505602219275540205179708767684`37.803189604195765*^-6*I, 
 G[{x, x, 0, 1}, y] -> 
  -1.07871191323099315745088537634347653783`38.032905475081904 - 
   0.6858817668145729110994859134290899272339999999999999999999`38.8362492579\
1452*I, G[{x, x, 1, 1}, y] -> 
  0.260548644456992611508687332418889410211`38.415888818027135 + 
   0.0238334311009749161378887877613023551148`38.377186568614015*I, 
 G[{-1 + x^(-1) + x, 1, 0, 1}, y] -> 
  -0.02165930883852993316098972764151763801375`39.33564459391434, 
 G[{-1 + x^(-1) + x, x^(-1), 0, 1}, y] -> 
  -0.0005612431229239808387561448282219906750439999999999999999`38.7491510325\
06774, G[{-1 + x^(-1) + x, x^(-1), 1, 1}, y] -> 
  0.000266750702423006221810547669735915681945`38.426105571706756, 
 G[{-1 + x^(-1) + x, x, 0, 1}, y] -> 
  0.0348397494197116791407135412777153323738`38.54207502274126 + 
   0.0100704931571074924387673920963956747976`38.00305073869327*I, 
 G[{-1 + x^(-1) + x, x, 1, 1}, y] -> 
  -0.00970067672926895826747665162217753004765`38.98680203215652 - 
   0.000307223586037979267923241922880571590268`38.487454554109924*I, 
 G[{y^(-1), -1, 0, 0}, x] -> 
  -0.0158596392886750535036430725925035086313999999999999999999`38.2002933055\
0873, G[{y^(-1), -1, 0, 1}, x] -> 
  0.0000306639290003017084744990342883777430719`38.48662780067583, 
 G[{y^(-1), 0, 0, 0}, x] -> 
  0.6302873091831564466053887269779843943239999999999999999999`38.79953856270\
675, G[{y^(-1), 0, 0, 1}, x] -> 
  0.001611605409935038387284314132233569183166`39.20725871658492, 
 G[{y^(-1), 0, 1, 0}, x] -> 
  -0.0086229613221689714520005230298976671088399999999999999999`38.9356564381\
00374, G[{y^(-1), 0, 1, 1}, x] -> 
  -0.0000161354875807671388415458368588683951748`38.207782093411275, 
 G[{y^(-1), 1, 0, 0}, x] -> 
  0.0162934993413722635268793597048384201861999999999999999999`38.21201436739\
258, G[{y^(-1), 1, 0, 1}, x] -> 
  -0.0000325150605299569637207938533652041689752000000000000001`38.5120845668\
2622, G[{y^(-1), 1, 1, 0}, x] -> 
  0.0001524284094463699404264694933314442485700000000000000001`37.18306591789\
56, G[{y^(-1), 1, 1, 1}, x] -> 
  4.92113581676800108702285283475925534284`38.69206535114645*^-7, 
 G[{y^(-1), y^(-1), 0, 0}, x] -> 
  0.0147934577694183939089504019838921251866`38.17006969628659, 
 G[{y^(-1), y^(-1), 0, 1}, x] -> 
  -0.0000294773371959519607290703537031455440680000000000000001`37.4694882494\
2664, G[{y^(-1), y^(-1), 1, 0}, x] -> 
  0.000138207869479969653266954317574337233974`38.140532772230834, 
 G[{y^(-1), y^(-1), 1, 1}, x] -> 
  4.458853398527712451183544431267194084499999999999999`37.64922319352989*^-7\
, G[{y^(-1), y, 1, 0}, x] -> 
  0.0001681582644995881111218625275718973486509999999999999999`38.22571821651\
158, G[{y^(-1), y, 1, 1}, x] -> 
  5.433245791312983555629560420582547510449999999999999`38.735059352262944*^-7\
, G[{y, -1, 0, 0}, x] -> 
  -0.0193284992961588790437446039651044071392999999999999999999`38.2861981358\
3414, G[{y, -1, 0, 1}, x] -> 
  0.000037430518354922539847050163375918904643`37.573225841464506, 
 G[{y, 0, 1, 0}, x] -> 
  -0.0105130669495175493116380477897376672873300000000000000001`39.0217294301\
05154, G[{y, 0, 1, 1}, x] -> 
  -0.0000196966929508188976065251773492447423352`38.29439331480247, 
 G[{y, 1, 0, 0}, x] -> 
  0.0198578836944101428031565476404628045917`38.297932962748824, 
 G[{y, 1, 0, 1}, x] -> 
  -0.000039691522253909524185618498180018038977`37.5986977553394, 
 G[{y, 1, 1, 0}, x] -> 
  0.000186042377245921736837395432079914975293`38.26961188028148, 
 G[{y, 1, 1, 1}, x] -> 
  6.01090603991786908084595399622717750243`38.77893993930382*^-7, 
 G[{y, y^(-1), 0, 0}, x] -> 
  0.0180296639648821250082058276728297241922999999999999999999`38.25598763245\
965, G[{y, y^(-1), 0, 1}, x] -> 
  -0.0000359832767889248602837684400090562730943`38.556100709497315, 
 G[{y, y^(-1), 1, 0}, x] -> 
  0.0001686855907629189783081890134516528515709999999999999999`38.22707798644\
556, G[{y, y^(-1), 1, 1}, x] -> 
  5.446245258632278627459795038051851382039999999999999`38.736097194857834*^-7\
, G[{y, y, 1, 0}, x] -> 
  0.0002052414180855474451354914077853742248050000000000000001`38.31226500668\
7895, G[{y, y, 1, 1}, x] -> 
  6.63643110311929711558166411397549953295`38.82193459007454*^-7}


==> anc/J22_eps4.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
mono[Pi^4]/16 + mono[Pi^2*iter$int[{d$2$1, d$2$4}]]/9 - 
 (7*mono[Pi^2*iter$int[{d$2$1, eta$1$2$b}]])/54 + 
 (7*mono[Pi^2*iter$int[{d$2$1, eta$1$4$b}]])/36 - 
 (5*mono[Pi^2*iter$int[{d$2$1, eta$2$1}]])/18 - 
 mono[Pi^2*iter$int[{d$2$1, eta$3$1$a}]]/108 - 
 mono[Pi^2*iter$int[{d$2$1, eta$3$2$a}]]/432 + 
 mono[Pi^2*iter$int[{d$2$1, f$108}]]/6 - mono[Pi^2*iter$int[{d$2$1, f$3}]]/
  9 - mono[Pi^2*iter$int[{d$2$1, g$2$1}]]/9 + 
 mono[Pi^2*iter$int[{d$2$1, omega$0}]]/24 + 
 mono[Pi^2*iter$int[{d$2$1, omega$0$4}]]/18 + 
 mono[Pi^2*iter$int[{d$2$1, omega$4}]]/72 - 
 (7*mono[Pi^2*iter$int[{eta$3$14$b, eta$0$b}]])/12 + 
 (2*mono[Pi^2*iter$int[{eta$3$14$b, eta$1$1$b}]])/3 - 
 mono[Pi^2*iter$int[{eta$3$14$b, eta$2$a$over$b}]] - 
 mono[Pi^2*iter$int[{g$2$1, f$108}]]/3 + 
 (2*mono[Pi^2*iter$int[{g$2$1, f$3}]])/9 - 
 mono[Pi^2*iter$int[{g$2$1, omega$0$4}]]/2 - 
 mono[Pi^2*iter$int[{omega$0, d$2$4}]]/9 + 
 (7*mono[Pi^2*iter$int[{omega$0, eta$1$2$b}]])/54 - 
 (7*mono[Pi^2*iter$int[{omega$0, eta$1$4$b}]])/36 + 
 (5*mono[Pi^2*iter$int[{omega$0, eta$2$1}]])/18 + 
 mono[Pi^2*iter$int[{omega$0, eta$3$1$a}]]/108 + 
 mono[Pi^2*iter$int[{omega$0, eta$3$2$a}]]/432 + 
 mono[Pi^2*iter$int[{omega$0, g$2$1}]]/9 - 
 mono[Pi^2*iter$int[{omega$0, omega$0}]]/24 - 
 mono[Pi^2*iter$int[{omega$0, omega$0$4}]]/18 - 
 mono[Pi^2*iter$int[{omega$0, omega$4}]]/72 - 
 mono[Pi^2*iter$int[{omega$0$4, d$2$4}]]/9 + 
 (7*mono[Pi^2*iter$int[{omega$0$4, eta$1$2$b}]])/54 - 
 (7*mono[Pi^2*iter$int[{omega$0$4, eta$1$4$b}]])/36 + 
 (5*mono[Pi^2*iter$int[{omega$0$4, eta$2$1}]])/18 + 
 mono[Pi^2*iter$int[{omega$0$4, eta$3$1$a}]]/108 + 
 mono[Pi^2*iter$int[{omega$0$4, eta$3$2$a}]]/432 + 
 mono[Pi^2*iter$int[{omega$0$4, f$106}]]/6 + 
 mono[Pi^2*iter$int[{omega$0$4, f$107}]]/6 - 
 mono[Pi^2*iter$int[{omega$0$4, f$108}]]/6 + 
 mono[Pi^2*iter$int[{omega$0$4, f$3}]]/9 - 
 (7*mono[Pi^2*iter$int[{omega$0$4, g$2$1}]])/18 - 
 mono[Pi^2*iter$int[{omega$0$4, omega$0}]]/24 - 
 (11*mono[Pi^2*iter$int[{omega$0$4, omega$0$4}]])/36 - 
 (55*mono[Pi^2*iter$int[{omega$0$4, omega$4}]])/72 + 
 (7*mono[Pi^2*iter$int[{d$2$1, a$3$1$b, eta$0$b}]])/36 - 
 (2*mono[Pi^2*iter$int[{d$2$1, a$3$1$b, eta$1$1$b}]])/9 + 
 mono[Pi^2*iter$int[{d$2$1, a$3$1$b, eta$2$a$over$b}]]/3 + 
 (7*mono[Pi^2*iter$int[{d$2$1, a$3$3$b, eta$0$b}]])/24 - 
 mono[Pi^2*iter$int[{d$2$1, a$3$3$b, eta$1$1$b}]]/3 + 
 mono[Pi^2*iter$int[{d$2$1, a$3$3$b, eta$2$a$over$b}]]/2 - 
 (2*mono[Pi^2*iter$int[{d$2$1, eta$1$2$b, a$3$2$b}]])/9 - 
 (2*mono[Pi^2*iter$int[{d$2$1, eta$1$2$b, a$4$1$a$b}]])/9 + 
 mono[Pi^2*iter$int[{d$2$1, eta$1$4$b, a$3$2$b}]]/3 + 
 mono[Pi^2*iter$int[{d$2$1, eta$1$4$b, a$4$1$a$b}]]/3 - 
 mono[Pi^2*iter$int[{eta$3$14$b, eta$0$b, a$3$2$b}]] - 
 mono[Pi^2*iter$int[{eta$3$14$b, eta$0$b, a$4$1$a$b}]] - 
 (7*mono[Pi^2*iter$int[{omega$0, a$3$1$b, eta$0$b}]])/36 + 
 (2*mono[Pi^2*iter$int[{omega$0, a$3$1$b, eta$1$1$b}]])/9 - 
 mono[Pi^2*iter$int[{omega$0, a$3$1$b, eta$2$a$over$b}]]/3 - 
 (7*mono[Pi^2*iter$int[{omega$0, a$3$3$b, eta$0$b}]])/24 + 
 mono[Pi^2*iter$int[{omega$0, a$3$3$b, eta$1$1$b}]]/3 - 
 mono[Pi^2*iter$int[{omega$0, a$3$3$b, eta$2$a$over$b}]]/2 + 
 (2*mono[Pi^2*iter$int[{omega$0, eta$1$2$b, a$3$2$b}]])/9 + 
 (2*mono[Pi^2*iter$int[{omega$0, eta$1$2$b, a$4$1$a$b}]])/9 - 
 mono[Pi^2*iter$int[{omega$0, eta$1$4$b, a$3$2$b}]]/3 - 
 mono[Pi^2*iter$int[{omega$0, eta$1$4$b, a$4$1$a$b}]]/3 - 
 (7*mono[Pi^2*iter$int[{omega$0$4, a$3$1$b, eta$0$b}]])/36 + 
 (2*mono[Pi^2*iter$int[{omega$0$4, a$3$1$b, eta$1$1$b}]])/9 - 
 mono[Pi^2*iter$int[{omega$0$4, a$3$1$b, eta$2$a$over$b}]]/3 - 
 (7*mono[Pi^2*iter$int[{omega$0$4, a$3$3$b, eta$0$b}]])/24 + 
 mono[Pi^2*iter$int[{omega$0$4, a$3$3$b, eta$1$1$b}]]/3 - 
 mono[Pi^2*iter$int[{omega$0$4, a$3$3$b, eta$2$a$over$b}]]/2 + 
 (2*mono[Pi^2*iter$int[{omega$0$4, eta$1$2$b, a$3$2$b}]])/9 + 
 (2*mono[Pi^2*iter$int[{omega$0$4, eta$1$2$b, a$4$1$a$b}]])/9 - 
 mono[Pi^2*iter$int[{omega$0$4, eta$1$4$b, a$3$2$b}]]/3 - 
 mono[Pi^2*iter$int[{omega$0$4, eta$1$4$b, a$4$1$a$b}]]/3 + 
 mono[Pi^2*iter$int[{d$2$1, a$3$1$b, eta$0$b, a$3$2$b}]]/3 + 
 mono[Pi^2*iter$int[{d$2$1, a$3$1$b, eta$0$b, a$4$1$a$b}]]/3 + 
 mono[Pi^2*iter$int[{d$2$1, a$3$3$b, eta$0$b, a$3$2$b}]]/2 + 
 mono[Pi^2*iter$int[{d$2$1, a$3$3$b, eta$0$b, a$4$1$a$b}]]/2 + 
 mono[iter$int[{d$2$1, d$2$4, omega$0$4, omega$0$4}]] - 
 (4*mono[iter$int[{d$2$1, eta$1$2$b, eta$2$b$over$a, f$3}]])/9 + 
 (2*mono[iter$int[{d$2$1, eta$1$2$b, eta$3$5$b, omega$0$4}]])/3 + 
 (2*mono[iter$int[{d$2$1, eta$1$4$b, eta$2$b$over$a, f$3}]])/3 - 
 mono[iter$int[{d$2$1, eta$1$4$b, eta$3$5$b, omega$0$4}]] - 
 (5*mono[iter$int[{d$2$1, eta$2$1, omega$0$4, omega$0$4}]])/2 - 
 mono[iter$int[{d$2$1, eta$3$1$a, eta$0$a, f$3}]]/54 - 
 mono[iter$int[{d$2$1, eta$3$2$a, eta$0$a, f$3}]]/216 - 
 mono[iter$int[{d$2$1, f$108, f$108, g$2$1}]] - 
 (2*mono[iter$int[{d$2$1, f$3, eta$0$a, f$3}]])/9 + 
 mono[iter$int[{d$2$1, g$2$1, omega$0$4, omega$0$4}]] - 
 (5*mono[iter$int[{d$2$1, omega$0, omega$0$4, omega$0$4}]])/8 + 
 mono[iter$int[{d$2$1, omega$0$4, g$2$1, omega$0$4}]] - 
 mono[iter$int[{d$2$1, omega$0$4, omega$0, omega$0$4}]]/2 + 
 mono[iter$int[{d$2$1, omega$0$4, omega$0$4, g$2$1}]] - 
 mono[iter$int[{d$2$1, omega$0$4, omega$0$4, omega$0$4}]] + 
 mono[iter$int[{d$2$1, omega$4, omega$0$4, omega$0$4}]]/8 - 
 2*mono[iter$int[{eta$3$14$b, eta$0$b, eta$2$b$over$a, f$3}]] + 
 3*mono[iter$int[{eta$3$14$b, eta$0$b, eta$3$5$b, omega$0$4}]] + 
 6*mono[iter$int[{eta$3$14$b, eta$1$1$b, omega$0$4, omega$0$4}]] - 
 2*mono[iter$int[{eta$3$14$b, eta$2$a$over$b, eta$0$a, f$3}]] + 
 2*mono[iter$int[{g$2$1, f$108, f$108, g$2$1}]] + 
 (4*mono[iter$int[{g$2$1, f$3, eta$0$a, f$3}]])/9 - 
 2*mono[iter$int[{g$2$1, g$2$1, omega$0$4, omega$0$4}]] - 
 2*mono[iter$int[{g$2$1, omega$0$4, g$2$1, omega$0$4}]] - 
 2*mono[iter$int[{g$2$1, omega$0$4, omega$0$4, g$2$1}]] - 
 3*mono[iter$int[{g$2$1, omega$0$4, omega$4, omega$0$4}]] - 
 mono[Pi^2*iter$int[{omega$0, a$3$1$b, eta$0$b, a$3$2$b}]]/3 - 
 mono[Pi^2*iter$int[{omega$0, a$3$1$b, eta$0$b, a$4$1$a$b}]]/3 - 
 mono[Pi^2*iter$int[{omega$0, a$3$3$b, eta$0$b, a$3$2$b}]]/2 - 
 mono[Pi^2*iter$int[{omega$0, a$3$3$b, eta$0$b, a$4$1$a$b}]]/2 - 
 mono[iter$int[{omega$0, d$2$4, omega$0$4, omega$0$4}]] + 
 (4*mono[iter$int[{omega$0, eta$1$2$b, eta$2$b$over$a, f$3}]])/9 - 
 (2*mono[iter$int[{omega$0, eta$1$2$b, eta$3$5$b, omega$0$4}]])/3 - 
 (2*mono[iter$int[{omega$0, eta$1$4$b, eta$2$b$over$a, f$3}]])/3 + 
 mono[iter$int[{omega$0, eta$1$4$b, eta$3$5$b, omega$0$4}]] + 
 (5*mono[iter$int[{omega$0, eta$2$1, omega$0$4, omega$0$4}]])/2 + 
 mono[iter$int[{omega$0, eta$3$1$a, eta$0$a, f$3}]]/54 + 
 mono[iter$int[{omega$0, eta$3$2$a, eta$0$a, f$3}]]/216 - 
 mono[iter$int[{omega$0, g$2$1, omega$0$4, omega$0$4}]] + 
 (5*mono[iter$int[{omega$0, omega$0, omega$0$4, omega$0$4}]])/8 - 
 mono[iter$int[{omega$0, omega$0$4, g$2$1, omega$0$4}]] + 
 mono[iter$int[{omega$0, omega$0$4, omega$0, omega$0$4}]]/2 - 
 mono[iter$int[{omega$0, omega$0$4, omega$0$4, g$2$1}]] + 
 mono[iter$int[{omega$0, omega$0$4, omega$0$4, omega$0$4}]] - 
 mono[iter$int[{omega$0, omega$4, omega$0$4, omega$0$4}]]/8 - 
 mono[Pi^2*iter$int[{omega$0$4, a$3$1$b, eta$0$b, a$3$2$b}]]/3 - 
 mono[Pi^2*iter$int[{omega$0$4, a$3$1$b, eta$0$b, a$4$1$a$b}]]/3 - 
 mono[Pi^2*iter$int[{omega$0$4, a$3$3$b, eta$0$b, a$3$2$b}]]/2 - 
 mono[Pi^2*iter$int[{omega$0$4, a$3$3$b, eta$0$b, a$4$1$a$b}]]/2 - 
 mono[iter$int[{omega$0$4, d$2$4, omega$0$4, omega$0$4}]] + 
 (4*mono[iter$int[{omega$0$4, eta$1$2$b, eta$2$b$over$a, f$3}]])/9 - 
 (2*mono[iter$int[{omega$0$4, eta$1$2$b, eta$3$5$b, omega$0$4}]])/3 - 
 (2*mono[iter$int[{omega$0$4, eta$1$4$b, eta$2$b$over$a, f$3}]])/3 + 
 mono[iter$int[{omega$0$4, eta$1$4$b, eta$3$5$b, omega$0$4}]] + 
 (5*mono[iter$int[{omega$0$4, eta$2$1, omega$0$4, omega$0$4}]])/2 + 
 mono[iter$int[{omega$0$4, eta$3$1$a, eta$0$a, f$3}]]/54 + 
 mono[iter$int[{omega$0$4, eta$3$2$a, eta$0$a, f$3}]]/216 + 
 mono[iter$int[{omega$0$4, f$106, f$108, g$2$1}]] + 
 mono[iter$int[{omega$0$4, f$106, g$2$1, omega$0$4}]] - 
 mono[iter$int[{omega$0$4, f$106, omega$0, omega$0$4}]]/2 + 
 mono[iter$int[{omega$0$4, f$106, omega$0$4, g$2$1}]] + 
 mono[iter$int[{omega$0$4, f$106, omega$0$4, omega$0$4}]]/2 - 
 mono[iter$int[{omega$0$4, f$107, f$108, g$2$1}]] + 
 mono[iter$int[{omega$0$4, f$107, g$2$1, omega$0$4}]] - 
 mono[iter$int[{omega$0$4, f$107, omega$0, omega$0$4}]]/2 + 
 mono[iter$int[{omega$0$4, f$107, omega$0$4, g$2$1}]] - 
 mono[iter$int[{omega$0$4, f$107, omega$0$4, omega$0$4}]]/2 + 
 mono[iter$int[{omega$0$4, f$108, f$108, g$2$1}]] + 
 (2*mono[iter$int[{omega$0$4, f$3, eta$0$a, f$3}]])/9 - 
 2*mono[iter$int[{omega$0$4, g$2$1, g$2$1, omega$0$4}]] - 
 2*mono[iter$int[{omega$0$4, g$2$1, omega$0$4, g$2$1}]] - 
 mono[iter$int[{omega$0$4, g$2$1, omega$0$4, omega$0$4}]] - 
 3*mono[iter$int[{omega$0$4, g$2$1, omega$4, omega$0$4}]] - 
 mono[iter$int[{omega$0$4, omega$0, f$106, omega$0$4}]]/2 - 
 mono[iter$int[{omega$0$4, omega$0, f$107, omega$0$4}]]/2 - 
 mono[iter$int[{omega$0$4, omega$0, omega$0$4, f$106}]]/2 - 
 mono[iter$int[{omega$0$4, omega$0, omega$0$4, f$107}]]/2 + 
 (5*mono[iter$int[{omega$0$4, omega$0, omega$0$4, omega$0$4}]])/8 + 
 mono[iter$int[{omega$0$4, omega$0$4, f$106, g$2$1}]] + 
 mono[iter$int[{omega$0$4, omega$0$4, f$106, omega$0$4}]]/2 + 
 mono[iter$int[{omega$0$4, omega$0$4, f$107, g$2$1}]] - 
 mono[iter$int[{omega$0$4, omega$0$4, f$107, omega$0$4}]]/2 - 
 2*mono[iter$int[{omega$0$4, omega$0$4, g$2$1, g$2$1}]] - 
 mono[iter$int[{omega$0$4, omega$0$4, g$2$1, omega$0$4}]] + 
 mono[iter$int[{omega$0$4, omega$0$4, omega$0, omega$0$4}]]/2 + 
 mono[iter$int[{omega$0$4, omega$0$4, omega$0$4, f$106}]]/2 - 
 mono[iter$int[{omega$0$4, omega$0$4, omega$0$4, f$107}]]/2 - 
 mono[iter$int[{omega$0$4, omega$0$4, omega$0$4, g$2$1}]] + 
 4*mono[iter$int[{omega$0$4, omega$0$4, omega$0$4, omega$0$4}]] - 
 3*mono[iter$int[{omega$0$4, omega$4, g$2$1, omega$0$4}]] - 
 3*mono[iter$int[{omega$0$4, omega$4, omega$0$4, g$2$1}]] - 
 mono[iter$int[{omega$0$4, omega$4, omega$0$4, omega$0$4}]]/8 - 
 (9*mono[iter$int[{omega$0$4, omega$4, omega$4, omega$0$4}]])/2 + 
 (2*mono[iter$int[{d$2$1, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}]])/3 - 
 mono[iter$int[{d$2$1, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}]] - 
 2*mono[iter$int[{d$2$1, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}]] + 
 (2*mono[iter$int[{d$2$1, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}]])/3 + 
 mono[iter$int[{d$2$1, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}]] - 
 (3*mono[iter$int[{d$2$1, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}]])/2 - 
 3*mono[iter$int[{d$2$1, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}]] + 
 mono[iter$int[{d$2$1, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}]] - 
 2*mono[iter$int[{d$2$1, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}]] - 
 (4*mono[iter$int[{d$2$1, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}]])/9 + 
 3*mono[iter$int[{d$2$1, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}]] + 
 (2*mono[iter$int[{d$2$1, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}]])/3 - 
 9*mono[iter$int[{eta$3$14$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}]] - 
 2*mono[iter$int[{eta$3$14$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}]] - 
 (2*mono[iter$int[{omega$0, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}]])/3 + 
 mono[iter$int[{omega$0, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}]] + 
 2*mono[iter$int[{omega$0, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}]] - 
 (2*mono[iter$int[{omega$0, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}]])/3 - 
 mono[iter$int[{omega$0, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}]] + 
 (3*mono[iter$int[{omega$0, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}]])/2 + 
 3*mono[iter$int[{omega$0, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}]] - 
 mono[iter$int[{omega$0, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}]] + 
 2*mono[iter$int[{omega$0, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}]] + 
 (4*mono[iter$int[{omega$0, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}]])/9 - 
 3*mono[iter$int[{omega$0, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}]] - 
 (2*mono[iter$int[{omega$0, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}]])/3 - 
 (2*mono[iter$int[{omega$0$4, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}]])/3 + 
 mono[iter$int[{omega$0$4, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}]] + 
 2*mono[iter$int[{omega$0$4, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}]] - 
 (2*mono[iter$int[{omega$0$4, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}]])/3 - 
 mono[iter$int[{omega$0$4, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}]] + 
 (3*mono[iter$int[{omega$0$4, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}]])/2 + 
 3*mono[iter$int[{omega$0$4, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}]] - 
 mono[iter$int[{omega$0$4, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}]] + 
 2*mono[iter$int[{omega$0$4, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}]] + 
 (4*mono[iter$int[{omega$0$4, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}]])/9 - 
 3*mono[iter$int[{omega$0$4, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}]] - 
 (2*mono[iter$int[{omega$0$4, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}]])/3 + 
 3*mono[iter$int[{d$2$1, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}]] + 
 (2*mono[iter$int[{d$2$1, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}]])/3 + 
 (9*mono[iter$int[{d$2$1, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}]])/
  2 + mono[iter$int[{d$2$1, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}]] - 
 3*mono[iter$int[{omega$0, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
     omega$0$4}]] - 
 (2*mono[iter$int[{omega$0, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}]])/3 - 
 (9*mono[iter$int[{omega$0, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
      omega$0$4}]])/2 - mono[iter$int[{omega$0, a$3$3$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}]] - 
 3*mono[iter$int[{omega$0$4, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
     omega$0$4}]] - 
 (2*mono[iter$int[{omega$0$4, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}]])/
  3 - (9*mono[iter$int[{omega$0$4, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
      omega$0$4}]])/2 - mono[iter$int[{omega$0$4, a$3$3$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}]] - mono[Pi^2*iter$int[{d$2$1}]*Log[2]]/3 + 
 mono[Pi^2*iter$int[{eta$3$14$b}]*Log[2]] + 
 mono[Pi^2*iter$int[{omega$0}]*Log[2]]/3 + 
 mono[Pi^2*iter$int[{omega$0$4}]*Log[2]]/3 - 
 mono[Pi^2*iter$int[{d$2$1, a$3$1$b}]*Log[2]]/3 - 
 mono[Pi^2*iter$int[{d$2$1, a$3$3$b}]*Log[2]]/2 + 
 mono[Pi^2*iter$int[{omega$0, a$3$1$b}]*Log[2]]/3 + 
 mono[Pi^2*iter$int[{omega$0, a$3$3$b}]*Log[2]]/2 + 
 mono[Pi^2*iter$int[{omega$0$4, a$3$1$b}]*Log[2]]/3 + 
 mono[Pi^2*iter$int[{omega$0$4, a$3$3$b}]*Log[2]]/2 + 
 (11*mono[iter$int[{d$2$1}]*Zeta[3]])/6 + 
 (7*mono[iter$int[{eta$3$14$b}]*Zeta[3]])/2 - 
 9*mono[iter$int[{g$2$1}]*Zeta[3]] - (11*mono[iter$int[{omega$0}]*Zeta[3]])/
  6 + (43*mono[iter$int[{omega$0$4}]*Zeta[3]])/6 - 
 (7*mono[iter$int[{d$2$1, a$3$1$b}]*Zeta[3]])/6 - 
 (7*mono[iter$int[{d$2$1, a$3$3$b}]*Zeta[3]])/4 + 
 (7*mono[iter$int[{omega$0, a$3$1$b}]*Zeta[3]])/6 + 
 (7*mono[iter$int[{omega$0, a$3$3$b}]*Zeta[3]])/4 + 
 (7*mono[iter$int[{omega$0$4, a$3$1$b}]*Zeta[3]])/6 + 
 (7*mono[iter$int[{omega$0$4, a$3$3$b}]*Zeta[3]])/4


==> anc/Numerical_Evaluation.wl <==
(* ::Package:: *)

GetNum[expr_,subs1_,subs2_]:=Module[{res},
res[1]=expr[[1]] /. subs1;
res[2]=expr[[2;;]] /. res[1] /. subs2 /. subs1 /. mono[x_]:>x;
res[3]=res[2] /. Rule[a_,b_]:>Rule[a,b[[1]].b[[2]]];
Return[res[3]];
];


Get["ttgg_amp.m"];


SubAmpRules = Get/@FileNames["A*.m"];


xysubs = {
  mt2->9,
  x->7/120,
  y->10/11,
  xp->8/105 (* xp\[Rule]-1+(1-x)^2/2/x-(1-x)/2/x*Sqrt[1 - 6*x + x^2] *)
};


Get["periods.m"];


periodssubs = {
psiX1Xa -> psi$1$a[y],
psiX1Xb -> psi$1$b[y],
psiX1Xc -> psi$1$c[y],
dpsiX1XaXdy -> FullSimplify[D[psi$1$a[y],y]],
dpsiX1XbXdy -> Simplify[D[psi$1$b[y],y]],
dpsiX1XcXdy -> Simplify[D[psi$1$c[y],y]]
} /. xysubs /. Rule[a_,b_]:>Rule[a,N[b,32]];


spinorsubs = Get["spinors_numerical_values.m"];
GPLsubs = Get["GPL_numerical_values.m"];
iterintsubs = Get["iterints_numerical_values.m"];


Print[AbsoluteTiming[SubAmpNum = Flatten[GetNum[#,Join[xysubs,periodssubs],Dispatch[Join[GPLsubs,iterintsubs]]]& /@SubAmpRules];]];


Tree["++++"]=ttggAmp[pb[1],n[1],pb[2],n[2]]["0L","++++","1","Finite",SubAmpNum] /. spinorsubs;
Tree["+++-"]=ttggAmp[pb[1],n[1],pb[2],n[2]]["0L","+++-","1","Finite",SubAmpNum] /. spinorsubs;


(* 
Renormalized Amplitude   = PoleIR   + FiniteRemainder
MassRenormalized Amplitude = PoleUVIR + FiniteRemainder
PoleUVIR = PoleIR-PoleUV
*)


(* ::Subsubsection:: *)
(*++++*)


(* 1L Nc *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","++++","Nc","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","++++","Nc","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,2}]],eps,N]


(* 1L Nl *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","++++","Nl","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","++++","Nl","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,2}]],eps,N]


(* 1L Nh *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","++++","Nh","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","++++","Nh","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,2}]],eps,N]


(* 2L Nc^2 *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","Ncp2","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","Ncp2","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nc*Nl *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","NcNl","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","NcNl","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nc*Nh *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","NcNh","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","NcNh","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nl^2 *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","Nlp2","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","Nlp2","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nl*Nh *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","NhNl","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","NhNl","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nh^2 *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","Nhp2","PolesUVIR",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","++++","Nhp2","Finite",SubAmpNum]/Tree["++++"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* ::Subsubsection:: *)
(*+++-*)


(* 1L Nc *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","+++-","Nc","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","+++-","Nc","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,2}]],eps,N]


(* 1L Nl *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","+++-","Nl","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","+++-","Nl","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,2}]],eps,N]


(* 1L Nh *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","+++-","Nh","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["1L","+++-","Nh","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,2}]],eps,N]


(* 2L Nc^2 *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","Ncp2","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","Ncp2","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nc*Nl *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","NcNl","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","NcNl","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nc*Nh *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","NcNh","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","NcNh","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nl^2 *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","Nlp2","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","Nlp2","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nl*Nh *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","NhNl","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","NhNl","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


(* 2L Nh^2 *)
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","Nhp2","PolesUVIR",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[ttggAmp[pb[1],n[1],pb[2],n[2]]["2L","+++-","Nhp2","Finite",SubAmpNum]/Tree["+++-"] /. spinorsubs,eps,N];
Collect[Normal[Series[(%+%%),{eps,0,0}]],eps,N]


==> anc/README.txt <==

*** Analytic solution for J22 master integral at O(eps^4) ***

We provide analytic solution for the J22 master integral at  O(eps^4) in "J22_eps_4.m" file.
The expressions for O(eps^2) and O(eps^3) are given in the paper



*** Leading colour ttgg helicity amplitudes ***

1. We provide analytic results for ++++ and +++- helicities, for

   - "Finite" : finite remainder
   - "PolesUVIR" : IR poles - UV poles
   - "PolesIR" : IR poles

   - 0L : tree level amplitude
   - 1L : 1-loop amplitude through O(eps^2)
   - 2L : 2-loop amplitude

   To get the following:

   - Renormalized Amplitude     = PoleIR   + FiniteRemainder
   - MassRenormalized Amplitude = PoleUVIR + FiniteRemainder

2. Format of the analytic results is 

   { substitution rules for independent coefficients,
     subamp1 -> {symbolic coeffs, function basis},
     subamp2 -> {symbolic coeffs, function basis},
     subamp3 -> {symbolic coeffs, function basis},
     subamp4 -> {symbolic coeffs, function basis}
   }

3. File "ttgg_amp.m" computes the helicity amplitude with general reference vectors given the spin subamplitudes (A1,A2,A3,A4).
   
4. Numerical_Evaluation.wl demonstrates a numerical evaluation at a Euclidean PS point ('topbox' PS point)
   The values of GPLs and iterints at the 'topbox' PS point are provided (GPL_numerical_values.m and iterints_numerical_values.m) 
   as well as the numerical values for spinor products (spinors_numerical_values.m).

5. Files "kernels_topbox.m" and "kernels_J22.m" provide the definitions for integration kernels for the iterated integrals (iter$int).





==> anc/iterints_numerical_values.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{iter$int[{a$3$1$b}] -> -0.00007129868154477456, 
 iter$int[{a$3$2$b}] -> -0.0006849523689637355, 
 iter$int[{a$3$2$c}] -> -0.34981408874665515, 
 iter$int[{a$3$3$c}] -> 0.111737528489605, iter$int[{a$3$4$b}] -> 
  -0.0002071316601543073, iter$int[{a$4$1$a$b}] -> 0.0007718009291355945, 
 iter$int[{a$4$1$a$c}] -> 0.11267315583144115, 
 iter$int[{a$4$1$b$b}] -> 0.00016429445231353067, 
 iter$int[{a$4$2$b$b}] -> 0.005925962409058307, 
 iter$int[{a$4$3$b$b}] -> 0.0028373850761288263, 
 iter$int[{a$4$4$b$b}] -> -0.003361197226438636, 
 iter$int[{d$2$1}] -> -0.21611624612604308, 
 iter$int[{d$2$2}] -> -0.05448818528406973, 
 iter$int[{d$2$3}] -> -0.11424526685572191, 
 iter$int[{d$2$4}] -> -0.1162288463073122, iter$int[{eta$0$b}] -> 
  -2.283325585426881, iter$int[{eta$0$c}] -> -2.420167808984663, 
 iter$int[{eta$1$1$b}] -> 
  -0.0389330892487502371146185150253128143596000000000000000001`38.5903188653\
2592, iter$int[{eta$1$1$c}] -> 
  -1.4207907968633663445711740955400316593800000000000000000001`38.1525301353\
11444, iter$int[{eta$1$2$b}] -> -0.11365260351010556, 
 iter$int[{eta$1$2$c}] -> -0.7032430159824008, 
 iter$int[{eta$1$3$b}] -> -0.11386491786136617, 
 iter$int[{eta$1$3$c}] -> 
  0.6436297021194218607124152373043408423940000000000000000001`38.80863607763\
818, iter$int[{eta$2$1}] -> 
  -0.0194665446243751185573092575126564071796999999999999999999`38.2892888696\
6279, iter$int[{eta$2$10}] -> 0.22769255042416078, 
 iter$int[{eta$2$11}] -> -3.607168844853545, iter$int[{eta$2$12}] -> 
  -4.400868404169167, iter$int[{eta$2$2}] -> 0, 
 iter$int[{eta$2$3}] -> 
  0.1557323569950009450192009446134173973230000000000000000001`38.19237885665\
49, iter$int[{eta$2$4}] -> -0.8289886780142192, 
 iter$int[{eta$2$6}] -> 5.221152276238785, iter$int[{eta$2$9}] -> 
  0.7673666473985603, iter$int[{eta$2$a$over$b}] -> 2.7831468562906414, 
 iter$int[{eta$2$a$over$c}] -> 0.5965830420275592, 
 iter$int[{eta$2$b$over$c}] -> 7.6811046459382535, 
 iter$int[{eta$3$10$b}] -> 17.38666470620166, 
 iter$int[{eta$3$11$b}] -> -4.304884558138966, 
 iter$int[{eta$3$12$b}] -> -0.019494946379508632, 
 iter$int[{eta$3$13$b}] -> 0.018439116070929518, 
 iter$int[{eta$3$14$b}] -> -0.030493335712965128, 
 iter$int[{eta$3$15$b}] -> -1.85163225161405, 
 iter$int[{eta$3$17$b}] -> -0.07322715003481224, 
 iter$int[{eta$3$18$b}] -> 1.8557628719099417, 
 iter$int[{eta$3$1$a}] -> 27.376802052611787, 
 iter$int[{eta$3$1$b}] -> -0.017196343968129912, 
 iter$int[{eta$3$20$b}] -> -1.909163235264019, 
 iter$int[{eta$3$21$b}] -> 1.9311199337088891, 
 iter$int[{eta$3$22$b}] -> 1.186082761113167, 
 iter$int[{eta$3$23$b}] -> -4.3234680699494055, 
 iter$int[{eta$3$24$b}] -> -0.7820498100790649, 
 iter$int[{eta$3$2$a}] -> -1.3422288946991454, 
 iter$int[{eta$3$2$b}] -> -0.030601368006278423, 
 iter$int[{eta$3$3$a}] -> -60.2625364712417, iter$int[{eta$3$3$b}] -> 
  0.1364054925352443, iter$int[{eta$3$4$b}] -> 0.7302500451615948, 
 iter$int[{eta$3$7$b}] -> -0.11082264737919832, 
 iter$int[{eta$3$8$b}] -> 0.050655247777048926, 
 iter$int[{eta$3$9$b}] -> 2.635254831975913, iter$int[{eta$4$1$a$b}] -> 
  1.943699478163922, iter$int[{eta$4$2$a$b}] -> -0.8639779409290503, 
 iter$int[{eta$4$3$a$b}] -> 0.6949892304767793, 
 iter$int[{f$3}] -> -0.137974888766829, iter$int[{g$2$1}] -> 
  -2.3978952727983707, iter$int[{a$3$1$b, eta$0$b}] -> 
  0.00019875032301561396, iter$int[{a$3$1$b, eta$1$1$b}] -> 
  2.7758779319009295063900391516639298609517288101117646`38.59031886532592*^-6\
, iter$int[{a$3$1$b, eta$2$1}] -> 
  1.3879389659504647531950195758319649304687345369014048`38.28928886966279*^-6\
, iter$int[{a$3$1$b, eta$2$10}] -> -0.000015410902948432993, 
 iter$int[{a$3$1$b, eta$2$2}] -> 0, iter$int[{a$3$1$b, eta$2$9}] -> 
  -0.00005719830683154248, iter$int[{a$3$1$b, eta$2$a$over$b}] -> 
  -0.00021941845492885623, iter$int[{a$3$1$b, g$2$1}] -> 
  0.00020603759852823886, iter$int[{a$3$1$b, omega$0}] -> 
  -0.0001940303600509408117651020287112767372854954804449823824`38.4347881906\
20814, iter$int[{a$3$1$b, omega$0$4}] -> 
  0.0002026010211346152875830218311421305329174497852859881988`38.45356013097\
4815, iter$int[{a$3$1$b, omega$4}] -> 
  -0.0002106856276423463878225797091945733721976025610354822569`38.4705534113\
6471, iter$int[{a$3$1$c, eta$0$c}] -> -0.008984152727149964, 
 iter$int[{a$3$1$c, eta$1$1$c}] -> 
  -0.0040890532074064959124527392353087432924428459946887415476`38.1525301353\
11444, iter$int[{a$3$1$c, eta$1$3$c}] -> 
  0.0018523741170366027831254194035546017534695424003055297745`38.80863607763\
818, iter$int[{a$3$1$c, eta$2$a$over$c}] -> 0.0022342082649914143, 
 iter$int[{a$3$2$b, a$3$1$b}] -> 1.6324416359363037*^-8, 
 iter$int[{a$3$2$b, a$3$3$b}] -> 1.050926688531198*^-6, 
 iter$int[{a$3$2$b, d$2$4}] -> 0.00008095930414547996, 
 iter$int[{a$3$2$b, eta$1$2$b}] -> 0.00007893176230289272, 
 iter$int[{a$3$2$b, eta$1$4$b}] -> 1.5830878819370498*^-6, 
 iter$int[{a$3$2$b, eta$2$1}] -> 
  0.0000133336558560040070715849651625362588157177580679501918`38.28928886966\
279, iter$int[{a$3$2$b, eta$3$1$a}] -> -0.026767868987808655, 
 iter$int[{a$3$2$b, eta$3$2$a}] -> 0.00046277590634261507, 
 iter$int[{a$3$2$b, f$3}] -> 0.00004754161094592017, 
 iter$int[{a$3$2$b, g$2$1}] -> 0.002317085325535874, 
 iter$int[{a$3$2$b, omega$0}] -> 
  -0.0018640113938757499881925340351839857442130619916751746716`38.4347881906\
20814, iter$int[{a$3$2$b, omega$0$4}] -> 
  0.0019463480442268724092601962780262878709126347748002901781`38.45356013097\
4815, iter$int[{a$3$2$b, omega$4}] -> 
  -0.0020240152641477980636286005452677060787399480370510757832`38.4705534113\
6471, iter$int[{a$3$2$b, omega$m4$0}] -> 
  0.0017634227568084855252117261219391342394575908495650747128`38.41069606896\
782, iter$int[{a$3$3$b, eta$2$1}] -> 
  0.0000596208433861170818801753029520195862306638078013478523`38.28928886966\
279, iter$int[{a$3$3$b, eta$2$2}] -> 0, iter$int[{a$3$3$b, eta$2$4}] -> 
  0.0019815801837799307, iter$int[{a$3$3$b, g$2$1}] -> 0.010369789728148875, 
 iter$int[{a$3$3$b, omega$0}] -> 
  -0.0083348432406226709226735379800242898116974199512962842142`38.4347881906\
20814, iter$int[{a$3$3$b, omega$4}] -> 
  -0.0090502933612560758631013301108118158619304455379179759038`38.4705534113\
6471, iter$int[{a$3$4$b, eta$0$b}] -> 0.0005785397007854506, 
 iter$int[{a$3$4$b, eta$1$1$b}] -> 
  8.0642754110294490172772697628705874013767271236998715`38.59031886532592*^-6\
, iter$int[{a$3$4$b, eta$2$10}] -> -0.000044752036415373824, 
 iter$int[{a$3$4$b, eta$2$9}] -> -0.00016622826720318027, 
 iter$int[{a$3$4$b, g$2$1}] -> 0.0005996891511082647, 
 iter$int[{a$3$4$b, omega$0}] -> 
  -0.0005636826618238474539324274680719414510534349724568997408`38.4347881906\
20814, iter$int[{a$3$4$b, omega$0$4}] -> 
  0.0005885815129725404822275627053545465804030220291727397635`38.45356013097\
4815, iter$int[{a$4$1$b$b, eta$0$b}] -> -0.00045832596767529014, 
 iter$int[{a$4$1$b$b, eta$1$1$b}] -> 
  -6.3964905749972296535317783475233629367624034332094542`38.59031886532592*^\
-6, iter$int[{a$4$1$b$b, eta$2$a$over$b}] -> 0.0005058089175634176, 
 iter$int[{a$4$1$b$c, eta$0$c}] -> -0.013795022701281183, 
 iter$int[{a$4$1$b$c, eta$1$1$c}] -> 
  -0.0063399151680213235616952699717402673257617670512345858469`38.1525301353\
11444, iter$int[{a$4$1$b$c, eta$1$3$c}] -> 
  0.0028720327581403845579945223740410184495380977539266380405`38.80863607763\
818, iter$int[{a$4$1$b$c, eta$2$a$over$c}] -> 0.0034298623393837517, 
 iter$int[{a$4$2$b$b, eta$0$b}] -> -0.019595338982537503, 
 iter$int[{a$4$2$b$b, eta$1$1$b}] -> 
  -0.0002307160233566060338102358822284692869817113112071232713`38.5903188653\
259, iter$int[{a$4$2$b$b, eta$2$a$over$b}] -> 0.02003170789905789, 
 iter$int[{a$4$3$b$b, eta$0$b}] -> -0.00927653954061373, 
 iter$int[{a$4$3$b$b, eta$1$1$b}] -> 
  -0.0001104681664019955889441356820515606650347686672271551741`38.5903188653\
2592, iter$int[{a$4$3$b$b, eta$2$a$over$b}] -> 0.009529556698598882, 
 iter$int[{a$4$4$b$b, eta$0$b}] -> 0.010736029782926555, 
 iter$int[{a$4$4$b$b, eta$1$1$b}] -> 
  0.0001308617915995871729043448478315992275335172352261065397`38.59031886532\
592, iter$int[{a$4$4$b$b, eta$2$a$over$b}] -> -0.011141171110771956, 
 iter$int[{d$2$1, a$3$1$b}] -> 2.3129528123331614*^-6, 
 iter$int[{d$2$1, a$3$3$b}] -> 0.0001483115752361921, 
 iter$int[{d$2$1, d$2$4}] -> 0.018559541630161457, 
 iter$int[{d$2$1, eta$1$2$b}] -> 0.018137409638626777, 
 iter$int[{d$2$1, eta$1$2$c}] -> 0.8219392212245289, 
 iter$int[{d$2$1, eta$1$4$b}] -> 0.00022341637202652454, 
 iter$int[{d$2$1, eta$2$1}] -> 
  0.0030480746844553480495340298273764553375128243720140162948`38.19197255070\
214, iter$int[{d$2$1, eta$2$12}] -> 1.184796431910668, 
 iter$int[{d$2$1, eta$2$6}] -> -1.4416677834012497, 
 iter$int[{d$2$1, eta$3$1$a}] -> -3.6356283432781633, 
 iter$int[{d$2$1, eta$3$2$a}] -> 0.06530658729347233, 
 iter$int[{d$2$1, eta$3$3$a}] -> 15.608571272746415, 
 iter$int[{d$2$1, f$108}] -> 0.00458003406874214, 
 iter$int[{d$2$1, f$3}] -> 0.006709069055846352, 
 iter$int[{d$2$1, g$2$1}] -> 0.32333107985649717, 
 iter$int[{d$2$1, omega$0}] -> 
  -0.713771710901356457936105444323965891389874506695728866028`38.56150627819\
978, iter$int[{d$2$1, omega$0$4}] -> 
  0.7325256164189815537543923816121150743497572949857654515473`38.57276976331\
308, iter$int[{d$2$1, omega$4}] -> 
  -0.750348607114820633211093103272756371914488682322922706377`37.83548882572\
781, iter$int[{d$2$1, omega$m4$0}] -> 
  0.6914518119339271172331555035516996290993454377995932507534`38.54770886576\
625, iter$int[{d$2$2, eta$1$2$c}] -> 0.47006960326666614, 
 iter$int[{d$2$2, eta$2$12}] -> 0.35289181982060525, 
 iter$int[{d$2$2, eta$2$6}] -> -0.4294236348090149, 
 iter$int[{d$2$2, eta$3$3$a}] -> 4.215677138618608, 
 iter$int[{d$2$2, f$3}] -> -0.00038551509513489997, 
 iter$int[{d$2$2, omega$0$4}] -> 
  0.2140394590397349754575613619811469307109222809406492041175`38.30676520338\
391, iter$int[{d$2$2, omega$4}] -> 
  -0.2168766223214368756961589450618667447169949557004913922792`38.3124840995\
48584, iter$int[{d$2$2, omega$m4$0}] -> 
  0.2078090935860726812771392896515593348659645504052542903291`38.29393590678\
121, iter$int[{d$2$3, a$3$1$b}] -> -1.3975978322197264*^-7, 
 iter$int[{d$2$3, a$3$3$b}] -> -9.04736973944047*^-6, 
 iter$int[{d$2$3, d$2$4}] -> 0.006520072950890966, 
 iter$int[{d$2$3, eta$1$2$b}] -> 0.006399204469444205, 
 iter$int[{d$2$3, eta$1$4$b}] -> -0.000013628396467762668, 
 iter$int[{d$2$3, eta$2$1}] -> 
  0.0010649987205608481068725895364761480021928399140040296116`38.00219655672\
1714, iter$int[{d$2$3, eta$3$1$a}] -> 0.33340292215869965, 
 iter$int[{d$2$3, eta$3$2$a}] -> -0.003984220413740332, 
 iter$int[{d$2$3, f$3}] -> -0.00040930172362868886, 
 iter$int[{d$2$3, g$2$1}] -> -0.02026912073985424, 
 iter$int[{d$2$3, omega$0}] -> 
  -0.4365427024778340848053363899758236465883083930835490261213`38.6148742033\
63236, iter$int[{d$2$3, omega$0$4}] -> 
  0.4430509167895193411226097146086092495633052277340000700315`38.62130111025\
011, iter$int[{d$2$3, omega$4}] -> 
  -0.4493226871245642621698352464451467257310352909643494424718`37.6499765208\
6905, iter$int[{d$2$4, a$3$1$b}] -> -9.331234502985934*^-8, 
 iter$int[{d$2$4, a$3$2$b}] -> -1.3480805253645524*^-6, 
 iter$int[{d$2$4, a$3$3$b}] -> -6.039583883317946*^-6, 
 iter$int[{d$2$4, a$4$1$a$b}] -> 1.4604920519128674*^-6, 
 iter$int[{d$2$4, d$2$4}] -> 0.006754572356964401, 
 iter$int[{d$2$4, eta$1$2$b}] -> 0.006627822549618845, 
 iter$int[{d$2$4, eta$1$4$b}] -> -9.097660846444222*^-6, 
 iter$int[{d$2$4, eta$2$1}] -> 
  0.0011036121584712240838435194544502673693289730213763527542`38.02587083242\
786, iter$int[{d$2$4, eta$3$1$a}] -> 0.25547006688778584, 
 iter$int[{d$2$4, eta$3$2$a}] -> -0.0026596675546576585, 
 iter$int[{d$2$4, f$3}] -> -0.00027322954597882015, 
 iter$int[{d$2$4, g$2$1}] -> -0.013524191379565686, 
 iter$int[{d$2$4, omega$0}] -> 
  -0.4419407635196784080269623091471760764522146938944429161474`38.6284184176\
3554, iter$int[{d$2$4, omega$0$4}] -> 
  0.4486874196488528862241249158262084905451627473221258745645`38.63499824888\
356, iter$int[{d$2$4, omega$4}] -> 
  -0.455184109421333097087824038711034195049355995545972001164`37.65646246267\
6544, iter$int[{d$2$4, omega$m4$0}] -> 
  0.4342898223706736979904673982561059251963352064236878404663`38.62083400772\
3055, iter$int[{eta$0$a, f$3}] -> -0.13963353962364983, 
 iter$int[{eta$0$b, a$3$2$b}] -> -0.0006872746460642876, 
 iter$int[{eta$0$b, a$4$1$a$b}] -> 0.0007304348682500524, 
 iter$int[{eta$0$b, a$4$1$b$b}] -> 0.00008318824116410892, 
 iter$int[{eta$0$b, a$4$2$b$b}] -> 0.006064437395656751, 
 iter$int[{eta$0$b, a$4$3$b$b}] -> 0.002797865600580381, 
 iter$int[{eta$0$b, a$4$4$b$b}] -> -0.003061322158133348, 
 iter$int[{eta$0$b, d$2$4}] -> 0.2832550685320548, 
 iter$int[{eta$0$b, eta$2$1}] -> 
  0.0452063521199153975528899338898468593119978493751497646648`38.28023278567\
426, iter$int[{eta$0$b, eta$2$10}] -> -0.4299464696440305, 
 iter$int[{eta$0$b, eta$2$11}] -> 8.882196043005804, 
 iter$int[{eta$0$b, eta$2$2}] -> 0, iter$int[{eta$0$b, eta$2$b$over$c}] -> 
  -11.460776216770128, iter$int[{eta$0$b, eta$3$10$b}] -> 
  -18.632352710589235, iter$int[{eta$0$b, eta$3$11$b}] -> 4.310874227783215, 
 iter$int[{eta$0$b, eta$3$13$b}] -> -0.046237264089011826, 
 iter$int[{eta$0$b, eta$3$1$b}] -> -0.017430435392158952, 
 iter$int[{eta$0$b, eta$3$24$b}] -> 3.436691934100709, 
 iter$int[{eta$0$b, eta$3$2$b}] -> -0.031017940146676564, 
 iter$int[{eta$0$b, eta$3$3$b}] -> -0.38124077532042216, 
 iter$int[{eta$0$b, eta$3$4$b}] -> -0.7271678862593004, 
 iter$int[{eta$0$b, eta$3$7$b}] -> 0.2773276004596647, 
 iter$int[{eta$0$b, eta$3$9$b}] -> -11.355177509398738, 
 iter$int[{eta$0$b, eta$4$1$a$b}] -> -2.1962553452093685, 
 iter$int[{eta$0$b, eta$4$2$a$b}] -> 1.1543544655490674, 
 iter$int[{eta$0$b, eta$4$3$a$b}] -> 1.149054889745139, 
 iter$int[{eta$0$b, g$2$1}] -> 2.751059919278833, 
 iter$int[{eta$0$b, omega$0}] -> 
  -6.1312508019225133453209346548815160022728444430681408966639`38.3964036284\
2115, iter$int[{eta$0$b, omega$0$4}] -> 
  6.4104487354491242133119132027677837068233065829307184326668`38.41574297836\
4776, iter$int[{eta$0$b, omega$4}] -> 
  -6.6737270273614980843457091948885472393069586568163765956193`37.7323080950\
6309, iter$int[{eta$0$c, a$3$2$c}] -> -0.27595668841468113, 
 iter$int[{eta$0$c, a$3$3$c}] -> 0.08845209475856232, 
 iter$int[{eta$0$c, a$4$1$a$c}] -> 0.08895711376575612, 
 iter$int[{eta$1$1$b, a$3$1$b}] -> 0, iter$int[{eta$1$1$b, a$3$3$b}] -> 0, 
 iter$int[{eta$1$1$b, d$2$4}] -> 
  0.0023179237296194119027324923006491771333800000000000000001`38.36509914157\
0326, iter$int[{eta$1$1$b, eta$1$2$b}] -> 
  0.0022736781576767263882159712869560632870299999999999999999`38.35672898970\
992, iter$int[{eta$1$1$b, eta$1$4$b}] -> 0, iter$int[{eta$1$1$b, eta$2$1}] -> 
  0.0003789463596127878045687590091592114740960000000000000001`38.57857773932\
562, iter$int[{eta$1$1$b, eta$3$1$a}] -> 
  0.0318314942074741721916889536318040816587`38.50285702538777, 
 iter$int[{eta$1$1$b, eta$3$2$a}] -> 0, iter$int[{eta$1$1$b, f$3}] -> 0, 
 iter$int[{eta$1$1$b, g$2$1}] -> 0, iter$int[{eta$1$1$b, omega$0}] -> 
  -0.1472172363591581002658062449397727890539999999999999999999`38.1679586606\
628, iter$int[{eta$1$1$b, omega$0$4}] -> 
  0.1495351600887775122818262642693187008310000000000000000001`38.17474331999\
8974, iter$int[{eta$1$1$b, omega$4}] -> 
  -0.1517645926745115534865991857831273514339999999999999999999`38.1811704606\
2519, iter$int[{eta$1$1$b, omega$m4$0}] -> 
  0.1445768443138641548749088112700560587824999999999999999999`39.16009874114\
0374, iter$int[{eta$1$2$b, a$3$2$b}] -> -1.0851422897497643*^-6, 
 iter$int[{eta$1$2$b, a$4$1$a$b}] -> 1.1764451121872085*^-6, 
 iter$int[{eta$1$2$b, a$4$1$b$b}] -> 1.7515177638248603*^-7, 
 iter$int[{eta$1$2$b, a$4$2$b$b}] -> 9.511547362212178*^-6, 
 iter$int[{eta$1$2$b, a$4$3$b$b}] -> 4.4435848206306996*^-6, 
 iter$int[{eta$1$2$b, a$4$4$b$b}] -> -4.99924045547503*^-6, 
 iter$int[{eta$1$2$b, d$2$4}] -> 0.006581888436183106, 
 iter$int[{eta$1$2$b, eta$2$1}] -> 
  0.00107558439906751890957085053874385003253409907341739285`37.03028006099327\
, iter$int[{eta$1$2$b, eta$2$10}] -> -0.008122163516445452, 
 iter$int[{eta$1$2$b, eta$2$11}] -> 0.20748685701855488, 
 iter$int[{eta$1$2$b, eta$2$2}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$b$over$c}] -> -0.41159560657689154, 
 iter$int[{eta$1$2$b, eta$3$10$b}] -> 0.17056676177424915, 
 iter$int[{eta$1$2$b, eta$3$11$b}] -> -0.04921477470228154, 
 iter$int[{eta$1$2$b, eta$3$13$b}] -> -0.0010772121125021436, 
 iter$int[{eta$1$2$b, eta$3$1$b}] -> -0.000027425901928634706, 
 iter$int[{eta$1$2$b, eta$3$24$b}] -> 0.21365049007927933, 
 iter$int[{eta$1$2$b, eta$3$2$b}] -> -0.000048805148313948374, 
 iter$int[{eta$1$2$b, eta$3$3$b}] -> -0.008635498993822774, 
 iter$int[{eta$1$2$b, eta$3$4$b}] -> 0.007853965319856736, 
 iter$int[{eta$1$2$b, eta$3$7$b}] -> 0.006463071015133953, 
 iter$int[{eta$1$2$b, eta$3$9$b}] -> -0.6621822687179657, 
 iter$int[{eta$1$2$b, eta$4$1$a$b}] -> 0.011338881013360216, 
 iter$int[{eta$1$2$b, eta$4$2$a$b}] -> 0.001523477390276637, 
 iter$int[{eta$1$2$b, eta$4$3$a$b}] -> 0.11934687720771872, 
 iter$int[{eta$1$2$b, g$2$1}] -> -0.01061241524088213, 
 iter$int[{eta$1$2$b, omega$0}] -> 
  -0.4330884596390503220693411490079456493056450139978236854478`38.6231214239\
35075, iter$int[{eta$1$2$b, omega$0$4}] -> 
  0.4396639770912643081109105280317703867204164268928160190431`38.62966569665\
491, iter$int[{eta$1$2$b, omega$4}] -> 
  -0.4459954724278605481794586055318435141300164354555472208254`38.6358752624\
94686, iter$int[{eta$1$2$c, a$3$2$c}] -> 0.7241471632778039, 
 iter$int[{eta$1$2$c, a$3$3$c}] -> -0.2321454710638838, 
 iter$int[{eta$1$2$c, a$4$1$a$c}] -> -0.23344361991918317, 
 iter$int[{eta$1$3$b, a$3$2$b}] -> -9.884209111296596*^-7, 
 iter$int[{eta$1$3$b, a$4$3$b$b}] -> 4.0464125284859975*^-6, 
 iter$int[{eta$1$3$b, a$4$4$b$b}] -> -4.54663195906238*^-6, 
 iter$int[{eta$1$3$b, d$2$4}] -> 0.006606843890397435, 
 iter$int[{eta$1$3$b, eta$2$1}] -> 
  0.0010797174258607286891583739085898756564427377312526341023`38.92156550582\
922, iter$int[{eta$1$3$b, eta$2$10}] -> -0.008168049938918108, 
 iter$int[{eta$1$3$b, eta$2$11}] -> 0.20826319605922317, 
 iter$int[{eta$1$3$b, eta$2$b$over$c}] -> -0.4134247135326381, 
 iter$int[{eta$1$3$b, eta$3$10$b}] -> 0.16602073916397386, 
 iter$int[{eta$1$3$b, eta$3$11$b}] -> -0.0480924249106115, 
 iter$int[{eta$1$3$b, eta$3$1$b}] -> -0.000024985352181303853, 
 iter$int[{eta$1$3$b, eta$3$24$b}] -> 0.2138501004734977, 
 iter$int[{eta$1$3$b, eta$3$9$b}] -> -0.6628502558896668, 
 iter$int[{eta$1$3$b, eta$4$3$a$b}] -> 0.11918778762709278, 
 iter$int[{eta$1$3$b, g$2$1}] -> -0.009998607173410817, 
 iter$int[{eta$1$3$b, omega$0}] -> 
  -0.4336662463403823312433180039780828145237522443382929206802`38.6245952949\
6602, iter$int[{eta$1$3$b, omega$0$4}] -> 
  0.4402672856438904693682257542332928874095828120048067513388`37.64244391022\
933, iter$int[{eta$1$3$b, omega$4}] -> 
  -0.4466228554507110747055649127788416589943762157103139329118`38.6373806179\
2241, iter$int[{eta$2$1, a$3$1$b}] -> 0, iter$int[{eta$2$1, a$3$2$b}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b}] -> 0, iter$int[{eta$2$1, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$1, d$2$4}] -> 
  0.0011589618648097060054278019140513407643440000000000000001`39.06406914590\
2316, iter$int[{eta$2$1, eta$0$b}] -> 
  -0.0007578927192255756091375180183184229481949999999999999999`38.8796077349\
8795, iter$int[{eta$2$1, eta$1$1$b}] -> 
  0.000378946359612787804568759009159211474095`38.57857773932562, 
 iter$int[{eta$2$1, eta$1$2$b}] -> 
  0.0011368390788383634137062770274776344223099999999999999999`38.05569899404\
644, iter$int[{eta$2$1, eta$1$4$b}] -> 0, iter$int[{eta$2$1, eta$2$1}] -> 
  0.000189473179806393902284379504579605737048`38.27754774366246, 
 iter$int[{eta$2$1, eta$2$a$over$b}] -> 
  -0.0372464131760044434952520713946226534291`38.57108445660293, 
 iter$int[{eta$2$1, eta$3$1$a}] -> 
  0.0159157471037370860958444768159020408293499999999999999999`39.20182702971\
825, iter$int[{eta$2$1, eta$3$2$a}] -> 0, iter$int[{eta$2$1, f$3}] -> 0, 
 iter$int[{eta$2$1, g$2$1}] -> 0, iter$int[{eta$2$1, omega$0}] -> 
  -0.0736086181795790501354853302206080096525`38.86692866499625, 
 iter$int[{eta$2$1, omega$0$4}] -> 
  0.0747675800443887561409131321346593504157`38.873713324332385, 
 iter$int[{eta$2$1, omega$4}] -> 
  -0.0758822963372557765237013015075640729383`38.88014046495857, 
 iter$int[{eta$2$1, omega$m4$0}] -> 
  0.0722884221569320773883227309276574665276`38.85906874547953, 
 iter$int[{eta$2$10, a$3$2$b}] -> -0.000011454737145980382, 
 iter$int[{eta$2$10, a$4$1$a$b}] -> 0.000012447245777760487, 
 iter$int[{eta$2$10, eta$0$b}] -> -0.08994975635055613, 
 iter$int[{eta$2$10, eta$1$1$b}] -> 
  -0.0059359896444223044472035411596397139195345085246739066775`36.7721382792\
3511, iter$int[{eta$2$10, eta$2$a$over$b}] -> 0.44437323574153764, 
 iter$int[{eta$2$11, a$3$2$b}] -> -0.000050884999735817435, 
 iter$int[{eta$2$11, a$4$1$a$b}] -> 0.00005511848386576757, 
 iter$int[{eta$2$2, a$3$1$b}] -> 0, iter$int[{eta$2$2, a$3$2$b}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b}] -> 0, iter$int[{eta$2$2, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$2, d$2$4}] -> 0, iter$int[{eta$2$2, eta$0$b}] -> 0, 
 iter$int[{eta$2$2, eta$1$1$b}] -> 0, iter$int[{eta$2$2, eta$1$2$b}] -> 0, 
 iter$int[{eta$2$2, eta$1$4$b}] -> 0, iter$int[{eta$2$2, eta$2$1}] -> 0, 
 iter$int[{eta$2$2, eta$2$a$over$b}] -> 0, iter$int[{eta$2$2, eta$3$1$a}] -> 
  0, iter$int[{eta$2$2, eta$3$2$a}] -> 0, iter$int[{eta$2$2, g$2$1}] -> 0, 
 iter$int[{eta$2$2, omega$0}] -> 0, iter$int[{eta$2$2, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, omega$4}] -> 0, iter$int[{eta$2$2, omega$m4$0}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b}] -> 0, iter$int[{eta$2$3, a$3$3$b}] -> 0, 
 iter$int[{eta$2$3, d$2$4}] -> 
  -0.0092716949184776478271761922575037173242000000000000000001`37.9671591328\
9889, iter$int[{eta$2$3, eta$1$2$b}] -> 
  -0.00909471263070690643642146618526589451244`38.95878898103492, 
 iter$int[{eta$2$3, eta$1$4$b}] -> 0, iter$int[{eta$2$3, eta$2$1}] -> 
  -0.001515785438451151218275036036636845896384`39.18063773064864, 
 iter$int[{eta$2$3, eta$3$1$a}] -> 
  -0.127325976829896697550687469887200437787`38.104917016716556, 
 iter$int[{eta$2$3, eta$3$2$a}] -> 0, iter$int[{eta$2$3, g$2$1}] -> 0, 
 iter$int[{eta$2$3, omega$0}] -> 
  0.588868945436632388367467467537224517745`38.770018651988835, 
 iter$int[{eta$2$3, omega$0$4}] -> 
  -0.5981406403551100361946436597947282350719999999999999999999`38.7768033113\
2498, iter$int[{eta$2$3, omega$4}] -> 
  0.607058370698046201240310399907756306766`38.78323045195117, 
 iter$int[{eta$2$3, omega$m4$0}] -> 
  -0.5783073772554566065391637524522240226600000000000000000001`37.7621587324\
7436, iter$int[{eta$2$4, eta$0$b}] -> 1.168711804958197, 
 iter$int[{eta$2$4, eta$1$1$b}] -> 
  0.0231803775566241611424849811046204724760568686861530672399`38.23100985215\
821, iter$int[{eta$2$4, eta$2$a$over$b}] -> -2.111385549087464, 
 iter$int[{eta$2$9, eta$0$b}] -> 0.38190055095774794, 
 iter$int[{eta$2$9, eta$1$1$b}] -> 
  -0.0124829492032369264233378850553269779007274341199005439305`38.0526904801\
28334, iter$int[{eta$2$9, eta$2$a$over$b}] -> 1.3291250083398018, 
 iter$int[{eta$2$b$over$a, f$3}] -> 0.08143403164793611, 
 iter$int[{eta$2$b$over$c, a$3$2$c}] -> 0.7498811745554018, 
 iter$int[{eta$2$b$over$c, a$3$3$c}] -> -0.24038536949700295, 
 iter$int[{eta$2$b$over$c, a$4$1$a$c}] -> -0.24173719615893707, 
 iter$int[{eta$2$c$over$a, f$3}] -> 0.09706770459013554, 
 iter$int[{eta$2$c$over$b, eta$0$c}] -> -6.973007780422188, 
 iter$int[{eta$2$c$over$b, eta$1$1$c}] -> 
  -7.4470525187227166694405994440633451311991926086974704685693`38.3394952438\
4858, iter$int[{eta$2$c$over$b, eta$1$3$c}] -> 
  3.687536531138670420112557309315899274349116407974374921437`38.473037406718\
66, iter$int[{eta$2$c$over$b, eta$2$a$over$c}] -> 1.7512232547801756, 
 iter$int[{eta$3$12$b, eta$0$b}] -> 0.0641875184599642, 
 iter$int[{eta$3$12$b, eta$1$1$b}] -> 
  0.0007589984872930098778482243411631226673249499991515143248`38.59031886532\
592, iter$int[{eta$3$12$b, eta$2$a$over$b}] -> -0.06573815351887366, 
 iter$int[{eta$3$14$b, eta$0$b}] -> 0.1005905342432451, 
 iter$int[{eta$3$14$b, eta$1$1$b}] -> 
  0.0011871997608049743261040893758519231456815503128597295799`38.59031886532\
592, iter$int[{eta$3$14$b, eta$2$a$over$b}] -> -0.10293659362492935, 
 iter$int[{eta$3$15$b, eta$0$b}] -> -0.128781291448669, 
 iter$int[{eta$3$15$b, eta$1$1$b}] -> 
  0.0357109131851265335051225283220895402106839137255313280629`38.54541337687\
842, iter$int[{eta$3$15$b, eta$2$a$over$b}] -> -3.5180746087374333, 
 iter$int[{eta$3$17$b, eta$0$b}] -> 0.06809772724734824, 
 iter$int[{eta$3$17$b, eta$1$1$b}] -> 
  0.0018404355421028678472495946504466612076848332334094837414`38.76914927418\
196, iter$int[{eta$3$17$b, eta$2$a$over$b}] -> -0.1711654641625046, 
 iter$int[{eta$3$18$b, eta$0$b}] -> 0.11522653982141232, 
 iter$int[{eta$3$18$b, eta$1$1$b}] -> 
  -0.0358717309937591895405310366677822275460462137444253734457`38.5491319942\
0388, iter$int[{eta$3$18$b, eta$2$a$over$b}] -> 3.5319768231515853, 
 iter$int[{eta$3$20$b, eta$0$b}] -> 2.439168934375374, 
 iter$int[{eta$3$20$b, eta$1$1$b}] -> 
  0.0787085583400479098734849466973498160840446370195046462195`38.54691741046\
8815, iter$int[{eta$3$20$b, eta$2$a$over$b}] -> -4.085202691320724, 
 iter$int[{eta$3$21$b, eta$0$b}] -> -2.3384030837722984, 
 iter$int[{eta$3$21$b, eta$1$1$b}] -> 
  -0.0785528768145758204516726203630338993532810965633853496074`38.5519197885\
285, iter$int[{eta$3$21$b, eta$2$a$over$b}] -> 4.083449228349723, 
 iter$int[{eta$3$22$b, eta$0$b}] -> -1.2036182115004388, 
 iter$int[{eta$3$22$b, eta$1$1$b}] -> 
  -0.0438199775350101309595205179104340706997533513891161923386`38.5753620336\
10816, iter$int[{eta$3$22$b, eta$2$a$over$b}] -> 2.4825057021040164, 
 iter$int[{eta$3$23$b, eta$0$b}] -> 4.638902628481978, 
 iter$int[{eta$3$23$b, eta$1$1$b}] -> 
  0.1659680797716492109192367217495856869092424324462012328294`38.50382559472\
1526, iter$int[{eta$3$23$b, eta$2$a$over$b}] -> -9.040649107326908, 
 iter$int[{eta$3$3$c, omega$0}] -> 
  -0.1251650075248308962347330852159866367255397110260249910269`38.4347881906\
20814, iter$int[{eta$3$4$c, eta$0$c}] -> -0.179612756309388, 
 iter$int[{eta$3$4$c, eta$1$1$c}] -> 
  -0.08164877663609847964685246118433441847511106215114606602`38.152530135311\
444, iter$int[{eta$3$4$c, eta$1$3$c}] -> 
  0.0369875550297226626655984975184004158231003432389220426607`38.80863607763\
818, iter$int[{eta$3$4$c, eta$2$a$over$c}] -> 0.04466787151477586, 
 iter$int[{eta$3$5$b, omega$0$4}] -> 
  0.146887647589554175384384263672133087527597769989315302417`38.453560130974\
815, iter$int[{eta$3$5$c, eta$0$c}] -> 0.584174645037189, 
 iter$int[{eta$3$5$c, eta$1$1$c}] -> 
  0.6852436654399269697503507075333677726417984769556467568156`37.81000440296\
9014, iter$int[{eta$3$5$c, eta$1$3$c}] -> 
  -0.3286120622410763817857391187713320495357810610827346748173`37.5140291424\
97435, iter$int[{eta$3$5$c, eta$2$a$over$c}] -> -0.1457925587312943, 
 iter$int[{eta$3$7$c, eta$0$c}] -> 4.901899316400412, 
 iter$int[{eta$3$7$c, eta$1$1$c}] -> 
  3.9206977955756272449149474321805780199981596652067500794511`38.09121857445\
017, iter$int[{eta$3$7$c, eta$1$3$c}] -> 
  -1.7623835524045352923775437736792243833705385292794516701101`38.7439556370\
1916, iter$int[{eta$3$7$c, eta$2$a$over$c}] -> -1.2366465413629957, 
 iter$int[{eta$3$8$b, eta$0$b}] -> 0.006204564903692976, 
 iter$int[{eta$3$8$b, eta$1$1$b}] -> 
  -0.0009616416569873019838439321407883308832941213417604778077`38.9316470138\
81, iter$int[{eta$3$8$b, eta$2$a$over$b}] -> 0.09506105994030654, 
 iter$int[{eta$3$8$c, eta$0$c}] -> -10.930051475053535, 
 iter$int[{eta$3$8$c, eta$1$1$c}] -> 
  -8.982934430791627084960467442328625959324438710257593077695`38.15209459657\
544, iter$int[{eta$3$8$c, eta$1$3$c}] -> 
  4.0691801396339342117030086472389622880899146313879546054586`38.80144233414\
958, iter$int[{eta$3$8$c, eta$2$a$over$c}] -> 2.7541517401606503, 
 iter$int[{eta$3$9$c, eta$0$c}] -> 3.0650580286053217, 
 iter$int[{eta$3$9$c, eta$1$1$c}] -> 
  3.9114060061678482422299456036477807589819771693392963206301`38.50347770993\
033, iter$int[{eta$3$9$c, eta$1$3$c}] -> 
  -1.8810453963684397131287169865982069537060341564685074552978`38.2646497459\
68114, iter$int[{eta$3$9$c, eta$2$a$over$c}] -> -0.7653348659007447, 
 iter$int[{g$0, f$3}] -> 0.5685955380511979, iter$int[{g$2$1, a$3$1$b}] -> 
  -0.00003507082709526752, iter$int[{g$2$1, a$3$2$b}] -> 
  -0.0006746412779056874, iter$int[{g$2$1, a$3$3$b}] -> 
  -0.003025674926346378, iter$int[{g$2$1, a$4$1$a$b}] -> 
  0.0007167395394648426, iter$int[{g$2$1, d$2$4}] -> 0.29222879250267797, 
 iter$int[{g$2$1, eta$0$b}] -> 2.7241157082758565, 
 iter$int[{g$2$1, eta$1$1$b}] -> 
  0.0933574706650152571315595922374888296996701031913520989064`38.59031886532\
762, iter$int[{g$2$1, eta$1$2$b}] -> 0.28313945593899176, 
 iter$int[{g$2$1, eta$1$4$b}] -> -0.004552892487704252, 
 iter$int[{g$2$1, eta$2$1}] -> 
  0.0466787353325076285657797961187444148500748411229558865076`38.28928886966\
3636, iter$int[{g$2$1, eta$2$a$over$b}] -> -5.0698436147506625, 
 iter$int[{g$2$1, eta$3$1$a}] -> -30.337678515684292, 
 iter$int[{g$2$1, eta$3$2$a}] -> -1.335529959963659, 
 iter$int[{g$2$1, f$108}] -> -0.09306322004215521, 
 iter$int[{g$2$1, f$3}] -> -0.13715872878103175, 
 iter$int[{g$2$1, g$2$1}] -> 2.874950869654386, 
 iter$int[{g$2$1, omega$0}] -> 
  -6.5255692400614345358902889932288765110576874720311545842061`38.4347881906\
21994, iter$int[{g$2$1, omega$0$4}] -> 
  6.8138150708681922182822987577370840614932765006278500923731`38.45356013097\
6044, iter$int[{g$2$1, omega$4}] -> 
  -7.0857140640515260456915795646906049489167395496964526634278`38.4705534113\
6599, iter$int[{g$2$1, omega$m4$0}] -> 
  6.1734264805791402185250102390768298663660699551845007418181`38.41069606896\
894, iter$int[{omega$0, a$3$1$b}] -> 0, iter$int[{omega$0, a$3$2$b}] -> 0, 
 iter$int[{omega$0, a$3$3$b}] -> 0, iter$int[{omega$0, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0, d$2$4}] -> 
  0.1256386326990550459410894251586874098935`39.09912320140386, 
 iter$int[{omega$0, eta$0$b}] -> 
  -0.0825314988860023503151354235011053455867999999999999999999`38.9166197325\
6497, iter$int[{omega$0, eta$1$1$b}] -> 
  0.0412657494430011751575677117505526727934`38.615589736902784, 
 iter$int[{omega$0, eta$1$2$b}] -> 
  0.1237972483290035254727031352516580183796`39.092710991618866, 
 iter$int[{omega$0, eta$1$2$c}] -> 
  -7.02895916507480434609082522756396430238`38.846891020275564, 
 iter$int[{omega$0, eta$1$4$b}] -> 0, iter$int[{omega$0, eta$2$1}] -> 
  0.0206328747215005875787838558752763363968`38.314559741239705, 
 iter$int[{omega$0, eta$2$12}] -> 
  -6.1428403833413359541842160240603572750500000000000000000001`38.7883692306\
78335, iter$int[{omega$0, eta$2$6}] -> 
  7.15459779777385939203191465272265171227`38.854585224519376, 
 iter$int[{omega$0, eta$2$a$over$b}] -> 
  1.80332539144282433329469437871769518142`38.256074097746485, 
 iter$int[{omega$0, eta$3$1$a}] -> 
  1.733161476606049356617843893523212257313`39.23883902729495, 
 iter$int[{omega$0, eta$3$2$a}] -> 0, iter$int[{omega$0, eta$3$3$a}] -> 
  -71.7972552431367040122013253775438919425`38.85610784179427, 
 iter$int[{omega$0, f$3}] -> 0, iter$int[{omega$0, g$2$1}] -> 0, 
 iter$int[{omega$0, omega$m4$0}] -> 
  -3.8417270717487745235354427497978610408`37.58452650798939, 
 iter$int[{omega$0$4, a$3$1$b}] -> 0, iter$int[{omega$0$4, a$3$2$b}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b}] -> 0, iter$int[{omega$0$4, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0$4, d$2$4}] -> 
  -0.1184136693219012155050075920522104573994999999999999999999`39.0734018389\
3931, iter$int[{omega$0$4, eta$0$b}] -> 
  0.077807220585217378979440157091136671169`37.891019901806914, 
 iter$int[{omega$0$4, eta$1$1$b}] -> 
  -0.0389036102926086894897200785455683355845000000000000000001`38.5899899061\
4159, iter$int[{omega$0$4, eta$1$2$b}] -> 
  -0.1167108308778260684691602356367050067534`39.06711116085786, 
 iter$int[{omega$0$4, eta$1$2$c}] -> 
  7.9561722844846568990197079625557678627`37.900704178850106, 
 iter$int[{omega$0$4, eta$1$4$b}] -> 0, iter$int[{omega$0$4, eta$2$1}] -> 
  -0.0194518051463043447448600392727841677922`38.28895991047845, 
 iter$int[{omega$0$4, eta$2$12}] -> 
  6.89885299405087072296743147260948938523`38.83877689076869, 
 iter$int[{omega$0$4, eta$2$6}] -> 
  -8.0745859538065581145247155546079783201`37.90712026195173, 
 iter$int[{omega$0$4, eta$2$a$over$b}] -> 
  -2.03246577777121333197900925970827008388`38.308023241768176, 
 iter$int[{omega$0$4, eta$3$1$a}] -> 
  -1.63395163228956495856824329891387009454`38.21323919654046, 
 iter$int[{omega$0$4, eta$3$2$a}] -> 0, iter$int[{omega$0$4, eta$3$3$a}] -> 
  80.9826868767093835762571707301842041156`38.90839218186788, 
 iter$int[{omega$0$4, f$106}] -> 0, iter$int[{omega$0$4, f$107}] -> 0, 
 iter$int[{omega$0$4, f$108}] -> 0, iter$int[{omega$0$4, f$3}] -> 0, 
 iter$int[{omega$0$4, g$2$1}] -> 0, iter$int[{omega$0$4, omega$m4$0}] -> 
  4.28626090917515337682469990481178389293`38.632078603466965, 
 iter$int[{omega$4, a$3$1$b}] -> 0, iter$int[{omega$4, a$3$2$b}] -> 0, 
 iter$int[{omega$4, a$3$3$b}] -> 0, iter$int[{omega$4, a$4$1$a$b}] -> 0, 
 iter$int[{omega$4, d$2$4}] -> 
  0.1117310903213385747409406944096993558835`39.048174036819255, 
 iter$int[{omega$4, eta$0$b}] -> 
  -0.0734367862552954435708330078042125505684`38.86591366298669, 
 iter$int[{omega$4, eta$1$1$b}] -> 
  0.0367183931276477217854165039021062752842`38.56488366732431, 
 iter$int[{omega$4, eta$1$2$b}] -> 
  0.110155179382943165356249511706318825853`38.04200492204509, 
 iter$int[{omega$4, eta$1$2$c}] -> 
  -8.8372886285178508612115979512844042202799999999999999999999`38.9463190394\
1033, iter$int[{omega$4, eta$1$4$b}] -> 0, iter$int[{omega$4, eta$2$1}] -> 
  0.0183591965638238608927082519510531376421`38.26385367166113, 
 iter$int[{omega$4, eta$2$12}] -> 
  -7.6177126643717135287087211710568097772000000000000000000001`37.8818245873\
0186, iter$int[{omega$4, eta$2$6}] -> 
  8.9490197188391894359525386456941035761999999999999999999999`37.95177546503\
447, iter$int[{omega$4, eta$2$a$over$b}] -> 
  2.2502823495548776376089524207425849175`37.35223701373811, 
 iter$int[{omega$4, eta$3$1$a}] -> 
  1.54217251136120431498749316388846356194`38.18813295772313, 
 iter$int[{omega$4, eta$3$2$a}] -> 0, iter$int[{omega$4, eta$3$3$a}] -> 
  -89.713659369034571509007267845760434474`37.952858571661004, 
 iter$int[{omega$4, f$3}] -> 0, iter$int[{omega$4, g$2$1}] -> 0, 
 iter$int[{omega$4, omega$m4$0}] -> 
  -4.70918813763195940290827663520101905811`38.67294604136512, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b}] -> 3.2590398631085256*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$a$b}] -> -3.411752365146754*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b}] -> -2.9655145764567356*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b}] -> -2.889961193153364*^-7, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b}] -> -1.3209105286461986*^-7, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b}] -> 1.4145751334822112*^-7, 
 iter$int[{a$3$1$b, eta$0$b, d$2$4}] -> -0.00002442135018562311, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$1}] -> 
  -3.9230187837255855793548790308143943560530624882964744`38.28183461086606*^\
-6, iter$int[{a$3$1$b, eta$0$b, eta$2$10}] -> 0.00003842635958158202, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$11}] -> -0.0007647429057762053, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$2}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c}] -> 0.0011266873990351265, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$10$b}] -> 0.0020974901274567427, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$11$b}] -> -0.0004972231632898644, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$13$b}] -> 3.971904381672213*^-6, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$1$b}] -> 8.286699510414404*^-7, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$24$b}] -> -0.0002788089125456246, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$2$b}] -> 1.4746410152390986*^-6, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$3$b}] -> 0.00003231548729442648, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$4$b}] -> 0.00008387472068633833, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$7$b}] -> -0.000023827993071768685, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$9$b}] -> 0.0009226462913593749, 
 iter$int[{a$3$1$b, eta$0$b, eta$4$1$a$b}] -> 0.0002412746579419712, 
 iter$int[{a$3$1$b, eta$0$b, eta$4$2$a$b}] -> -0.00011955671226177918, 
 iter$int[{a$3$1$b, eta$0$b, eta$4$3$a$b}] -> -0.000055003678764236754, 
 iter$int[{a$3$1$b, eta$0$b, g$2$1}] -> -0.0002999909709730851, 
 iter$int[{a$3$1$b, eta$0$b, omega$0}] -> 
  0.0005349895239252054184238150369600610016773449119055556384`38.40317466867\
9604, iter$int[{a$3$1$b, eta$0$b, omega$0$4}] -> 
  -0.0005592177073860217491173722852253700939341315636566747789`38.4224103055\
5809, iter$int[{a$3$1$b, eta$0$b, omega$4}] -> 
  0.0005820657493299124426277310545812907599607407144514178678`37.80246590920\
571, iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, d$2$4}] -> 
  -1.652649058432105887191710484187616024214655136410453`38.365099141570326*^\
-7, iter$int[{a$3$1$b, eta$1$1$b, eta$1$2$b}] -> 
  -1.621102548995026417939000384553598417217820632080827`38.35672898970992*^-7\
, iter$int[{a$3$1$b, eta$1$1$b, eta$1$4$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$2$1}] -> 
  -2.70183758165837788513395547973598134391649203177103`38.57857773932562*^-8\
, iter$int[{a$3$1$b, eta$1$1$b, eta$3$1$a}] -> 
  -2.2695435685930371816612058538402368691894709329861283`38.50285702538777*^\
-6, iter$int[{a$3$1$b, eta$1$1$b, eta$3$2$a}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, g$2$1}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, omega$0}] -> 
  0.0000104963948530734204984922748487611097294536569158969336`38.16795866066\
28, iter$int[{a$3$1$b, eta$1$1$b, omega$0$4}] -> 
  -0.0000106616597589166310952886972098082204857481831021645886`38.1747433199\
98974, iter$int[{a$3$1$b, eta$1$1$b, omega$4}] -> 
  0.0000108206153628724258137624282322029265654979186681731025`38.18117046062\
519, iter$int[{a$3$1$b, eta$1$1$b, omega$m4$0}] -> 
  -0.0000103081383814826515108584144935319088626412270271871226`38.1600987411\
4602, iter$int[{a$3$1$b, eta$2$1, eta$0$b}] -> 
  5.40367516331675577026791095947196268784724379985101`38.87960773498795*^-8, 
 iter$int[{a$3$1$b, eta$2$1, eta$1$1$b}] -> 
  -2.70183758165837788513395547973598134390223229546207`38.57857773932562*^-8\
, iter$int[{a$3$1$b, eta$2$1, eta$2$a$over$b}] -> 
  2.655620151721036151713955271056693257087764632442316`38.57108445660293*^-6\
, iter$int[{a$3$1$b, eta$2$10, eta$0$b}] -> 4.276845577563256*^-6, 
 iter$int[{a$3$1$b, eta$2$10, eta$1$1$b}] -> 
  3.911755692252478964823017703918803442902814997895215`37.730818421052746*^-7\
, iter$int[{a$3$1$b, eta$2$10, eta$2$a$over$b}] -> -0.00002924211559707142, 
 iter$int[{a$3$1$b, eta$2$2, eta$0$b}] -> 0, 
 iter$int[{a$3$1$b, eta$2$2, eta$1$1$b}] -> 0, 
 iter$int[{a$3$1$b, eta$2$2, eta$2$a$over$b}] -> 0, 
 iter$int[{a$3$1$b, eta$2$9, eta$0$b}] -> -0.000020709491891542534, 
 iter$int[{a$3$1$b, eta$2$9, eta$1$1$b}] -> 
  9.868084625405649333241926980398895035263146832061821`37.13808719802447*^-7\
, iter$int[{a$3$1$b, eta$2$9, eta$2$a$over$b}] -> -0.00010217604858164049, 
 iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c}] -> 0.0005939733796576543, 
 iter$int[{a$3$1$b, eta$2$c$over$b, eta$1$1$c}] -> 
  0.0005804649735906752964203391177319583488152020696788486136`38.32001282998\
0456, iter$int[{a$3$1$b, eta$2$c$over$b, eta$1$3$c}] -> 
  -0.000285340368737454588079705647499393180114603443207064547`38.49180773896\
8824, iter$int[{a$3$1$b, eta$2$c$over$b, eta$2$a$over$c}] -> 
  -0.00014886981828257835, iter$int[{a$3$1$b, g$2$1, eta$0$b}] -> 
  -0.0002920875347985123, iter$int[{a$3$1$b, g$2$1, eta$1$1$b}] -> 
  -8.0216802120980943758471558952241819475431511238875036`38.59031886532592*^\
-6, iter$int[{a$3$1$b, g$2$1, eta$2$a$over$b}] -> 0.00046945990842918586, 
 iter$int[{a$3$1$b, omega$0, eta$0$b}] -> 
  5.8843870564859982220220781816257301039050828945419626`38.91661973256497*^-6\
, iter$int[{a$3$1$b, omega$0, eta$1$1$b}] -> 
  -2.9421935282429991110110390908128650519525414472709813`38.615589736902784*^\
-6, iter$int[{a$3$1$b, omega$0, eta$2$a$over$b}] -> 
  -0.0001285747228060878648728600311470697380339715380288403119`38.2560740977\
46485, iter$int[{a$3$1$b, omega$0$4, eta$0$b}] -> 
  -5.5475522423894418519425652109174704700281890612655325`38.89101990180387*^\
-6, iter$int[{a$3$1$b, omega$0$4, eta$1$1$b}] -> 
  2.7737761211947209259712826054587352350247893328644824`38.58998990614159*^-6\
, iter$int[{a$3$1$b, omega$0$4, eta$2$a$over$b}] -> 
  0.0001449121302399622872790924857316511627012054475223566922`38.30802324176\
8176, iter$int[{a$3$1$b, omega$4, eta$0$b}] -> 
  5.2359460368879875698984816580120924912724093269403072`38.86591366298669*^-6\
, iter$int[{a$3$1$b, omega$4, eta$1$1$b}] -> 
  -2.6179730184439937849492408290060462456362046634701536`38.56488366732431*^\
-6, iter$int[{a$3$1$b, omega$4, eta$2$a$over$b}] -> 
  -0.0001604421646267402974365196632506104095380674405348850216`37.3522370137\
3811, iter$int[{a$3$1$c, eta$0$c, a$3$2$c}] -> -0.00040688968271081617, 
 iter$int[{a$3$1$c, eta$0$c, a$3$3$c}] -> 0.0001305632844181519, 
 iter$int[{a$3$1$c, eta$0$c, a$4$1$a$c}] -> 0.00013119815383390792, 
 iter$int[{a$3$2$b, a$3$1$b, eta$0$b}] -> -5.0970917135504516*^-8, 
 iter$int[{a$3$2$b, a$3$1$b, eta$1$1$b}] -> 
  -6.355599590528394800163473020063885265744170400462`38.590318865324235*^-10\
, iter$int[{a$3$2$b, a$3$1$b, eta$2$a$over$b}] -> 5.342685880011585*^-8, 
 iter$int[{a$3$2$b, a$3$3$b, eta$0$b}] -> -3.983637809843108*^-6, 
 iter$int[{a$3$2$b, a$3$3$b, eta$1$1$b}] -> 
  -4.09158225584786738530622856416170393784385099099714`38.590318865324235*^-8\
, iter$int[{a$3$2$b, a$3$3$b, eta$2$a$over$b}] -> 3.8491851284610805*^-6, 
 iter$int[{a$3$2$b, eta$1$2$b, a$3$2$b}] -> 2.4602913504199617*^-10, 
 iter$int[{a$3$2$b, eta$1$2$b, a$4$1$a$b}] -> -2.6149143868068895*^-10, 
 iter$int[{a$3$2$b, eta$1$4$b, a$3$2$b}] -> -3.6147567013079227*^-10, 
 iter$int[{a$3$2$b, eta$1$4$b, a$4$1$a$b}] -> 3.8410084410857443*^-10, 
 iter$int[{a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0027653533887305526511506407632780476454080961561028434134`38.6060902662\
86344, iter$int[{a$3$2$c, omega$0$4, omega$0}] -> 
  1.4537247335476797948632457760072767468210560202189176476898`38.61864488286\
139, iter$int[{a$3$3$b, eta$2$1, eta$0$b}] -> 
  2.3212236166374565134206426974589777717347351802733742`38.87960773498795*^-6\
, iter$int[{a$3$3$b, eta$2$1, eta$1$1$b}] -> 
  -1.1606118083187282567103213487294888858551166551019275`38.57857773932562*^\
-6, iter$int[{a$3$3$b, eta$2$1, eta$2$a$over$b}] -> 
  0.0001140758470242611194188568887906533288631760180287990758`38.57108445660\
293, iter$int[{a$3$3$b, eta$2$2, eta$0$b}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$1$1$b}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$2$a$over$b}] -> 0, 
 iter$int[{a$3$3$b, eta$2$4, eta$0$b}] -> -0.0020279411772947953, 
 iter$int[{a$3$3$b, eta$2$4, eta$1$1$b}] -> 
  -0.0000492943547490094611358823656620653166540321897733858878`38.7598400213\
3667, iter$int[{a$3$3$b, eta$2$4, eta$2$a$over$b}] -> 0.004752582429004035, 
 iter$int[{a$3$3$b, g$2$1, eta$0$b}] -> -0.018315664957599738, 
 iter$int[{a$3$3$b, g$2$1, eta$1$1$b}] -> 
  -0.0004037279489767936290811951242089990986998505095077701816`38.5903188653\
2592, iter$int[{a$3$3$b, g$2$1, eta$2$a$over$b}] -> 0.025736366947578672, 
 iter$int[{a$3$3$b, omega$0, eta$0$b}] -> 
  0.0002527720077934373047847290778618789197884876148618244084`38.91661973256\
497, iter$int[{a$3$3$b, omega$0, eta$1$1$b}] -> 
  -0.0001263860038967186523923645389309394598948563541826501843`38.6155897369\
02784, iter$int[{a$3$3$b, omega$0, eta$2$a$over$b}] -> 
  -0.00552310555427461729321462487207530915220063831401283363`38.256074097746\
485, iter$int[{a$3$3$b, omega$4, eta$0$b}] -> 
  0.0002249173243937878283551911595550273487038256512804660262`38.86591366298\
669, iter$int[{a$3$3$b, omega$4, eta$1$1$b}] -> 
  -0.0001124586621968939141775955797775136743531379191437089733`38.5648836673\
2431, iter$int[{a$3$3$b, omega$4, eta$2$a$over$b}] -> 
  -0.0068920157185657506722486882900768252834050905375067963017`38.3522370137\
3723, iter$int[{a$3$3$c, omega$m4$0, omega$0}] -> 
  -0.3535935006600968433206522685819800810980341399118847355324`38.5003052127\
0427, iter$int[{a$3$4$b, eta$0$b, a$3$2$b}] -> 9.428679683364008*^-8, 
 iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b}] -> -3.8213809423661445*^-7, 
 iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b}] -> 4.091684635833847*^-7, 
 iter$int[{a$3$4$b, eta$0$b, d$2$4}] -> -0.00007108242480997274, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$1}] -> 
  -0.000011419152479464658257275848322034444425807421457470444`38.28184903640\
106, iter$int[{a$3$4$b, eta$0$b, eta$2$10}] -> 0.00011187473118882411, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$11}] -> -0.002225889333961655, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c}] -> 0.0032837450763012707, 
 iter$int[{a$3$4$b, eta$0$b, eta$3$10$b}] -> 0.006121003944593955, 
 iter$int[{a$3$4$b, eta$0$b, eta$3$11$b}] -> -0.0014512882154202745, 
 iter$int[{a$3$4$b, eta$0$b, eta$3$1$b}] -> 2.3974589662739126*^-6, 
 iter$int[{a$3$4$b, eta$0$b, eta$3$24$b}] -> -0.000811143993126094, 
 iter$int[{a$3$4$b, eta$0$b, eta$3$9$b}] -> 0.0026843044437702707, 
 iter$int[{a$3$4$b, eta$0$b, eta$4$3$a$b}] -> -0.00015886834640120186, 
 iter$int[{a$3$4$b, eta$0$b, g$2$1}] -> -0.000875192960700578, 
 iter$int[{a$3$4$b, eta$0$b, omega$0}] -> 
  0.0015573278661181890498092973798847177482865940314424434534`38.40323567680\
651, iter$int[{a$3$4$b, eta$0$b, omega$0$4}] -> 
  -0.0016278514262202992466496428198721356642025589758953663465`38.4224703864\
33254, iter$int[{a$3$4$b, eta$0$b, omega$4}] -> 
  0.0016943576958717649408965747588868104068316609323389262977`38.43986072165\
6466, iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, d$2$4}] -> 
  -4.801153902271324838897451659123151067108082890793929`38.365099141570326*^\
-7, iter$int[{a$3$4$b, eta$1$1$b, eta$1$2$b}] -> 
  -4.709507314561671941260209809283897356665235613411257`38.35672898970992*^-7\
, iter$int[{a$3$4$b, eta$1$1$b, eta$1$4$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$2$1}] -> 
  -7.8491788576027880849589717293782392799766569058243`38.57857773932562*^-8, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$3$1$a}] -> 
  -6.5933102403863412887569653312759836299565431965255183`38.50285702538777*^\
-6, iter$int[{a$3$4$b, eta$1$1$b, eta$3$2$a}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, g$2$1}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, omega$0}] -> 
  0.0000304933505704014662377679342642519775434322373658396677`39.16795866065\
7035, iter$int[{a$3$4$b, eta$1$1$b, omega$0$4}] -> 
  -0.0000309734659606285987451231129784356325086300518897541495`38.1747433199\
98974, iter$int[{a$3$4$b, eta$1$1$b, omega$4}] -> 
  0.0000314352520333138007180612075054836372717960596788288778`38.18117046062\
519, iter$int[{a$3$4$b, eta$1$1$b, omega$m4$0}] -> 
  -0.0000299464417826015044009703840877549032911821724785955694`38.1600987411\
4602, iter$int[{a$3$4$b, eta$2$10, eta$0$b}] -> 0.00001237206753121253, 
 iter$int[{a$3$4$b, eta$2$10, eta$1$1$b}] -> 
  1.1356909818708951792597871309193292836252648073385267`38.66125036650152*^-6\
, iter$int[{a$3$4$b, eta$2$10, eta$2$a$over$b}] -> -0.00008489431988197271, 
 iter$int[{a$3$4$b, eta$2$9, eta$0$b}] -> -0.00005999134662108443, 
 iter$int[{a$3$4$b, eta$2$9, eta$1$1$b}] -> 
  2.8691379689145552600683435669569305389029139102397369`38.11191217962138*^-6\
, iter$int[{a$3$4$b, eta$2$9, eta$2$a$over$b}] -> -0.00029702188147625474, 
 iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c}] -> 0.0017289348006178896, 
 iter$int[{a$3$4$b, eta$2$c$over$b, eta$1$1$c}] -> 
  0.0016879128169550671061269749599689101718442528811652612751`38.31982050176\
599, iter$int[{a$3$4$b, eta$2$c$over$b, eta$1$3$c}] -> 
  -0.0008296695243095190411556465784445260846353551180803812358`38.4920028970\
259, iter$int[{a$3$4$b, eta$2$c$over$b, eta$2$a$over$c}] -> 
  -0.00043332283589761543, iter$int[{a$3$4$b, g$2$1, eta$0$b}] -> 
  -0.0008520622100619343, iter$int[{a$3$4$b, g$2$1, eta$1$1$b}] -> 
  -0.0000233477512416053372758584804124255858299156781326644128`38.5903188653\
2592, iter$int[{a$3$4$b, g$2$1, eta$2$a$over$b}] -> 0.0013675197027382166, 
 iter$int[{a$3$4$b, omega$0, eta$0$b}] -> 
  0.0000170948863792810294856785980889110631563973535826214951`38.91661973256\
497, iter$int[{a$3$4$b, omega$0, eta$1$1$b}] -> 
  -8.5474431896405147428392990444555315781986767913107476`38.615589736902784*^\
-6, iter$int[{a$3$4$b, omega$0, eta$2$a$over$b}] -> 
  -0.0003735257821279682526920628833287109859090888179838091896`38.2560740977\
46485, iter$int[{a$3$4$b, omega$0$4, eta$0$b}] -> 
  -0.0000161163387718084684898802061759158289871236769580350225`37.8910199018\
06914, iter$int[{a$3$4$b, omega$0$4, eta$1$1$b}] -> 
  8.0581693859042342449401030879579144935618384790175112`38.58998990614159*^-6\
, iter$int[{a$3$4$b, omega$0$4, eta$2$a$over$b}] -> 
  0.0004209880107565668030710634371276971527050589623400938362`38.30802324176\
8176, iter$int[{a$4$1$a$b, eta$0$a, f$3}] -> -0.000056049275174770006, 
 iter$int[{a$4$1$a$c, eta$0$a, f$3}] -> -0.007219355372632257, 
 iter$int[{a$4$1$b$b, eta$0$b, a$3$2$b}] -> -7.49813603697463*^-8, 
 iter$int[{a$4$1$b$b, eta$0$b, a$4$1$a$b}] -> 7.849154041312907*^-8, 
 iter$int[{a$4$1$b$c, eta$0$c, a$3$2$c}] -> -0.0006488363350417176, 
 iter$int[{a$4$1$b$c, eta$0$c, a$3$3$c}] -> 0.00020819286961220974, 
 iter$int[{a$4$1$b$c, eta$0$c, a$4$1$a$c}] -> 0.00020921029212538861, 
 iter$int[{a$4$2$b$b, eta$0$b, a$3$2$b}] -> -2.0068832827750537*^-6, 
 iter$int[{a$4$2$b$b, eta$0$b, a$4$1$a$b}] -> 2.089900379162508*^-6, 
 iter$int[{a$4$3$b$b, eta$0$b, a$3$2$b}] -> -9.850638890031222*^-7, 
 iter$int[{a$4$3$b$b, eta$0$b, a$4$1$a$b}] -> 1.0263247313516166*^-6, 
 iter$int[{a$4$4$b$b, eta$0$b, a$3$2$b}] -> 1.2247268841508134*^-6, 
 iter$int[{a$4$4$b$b, eta$0$b, a$4$1$a$b}] -> -1.2772243749319196*^-6, 
 iter$int[{d$2$1, a$3$1$b, eta$0$b}] -> -7.214928813384176*^-6, 
 iter$int[{d$2$1, a$3$1$b, eta$1$1$b}] -> 
  -9.00503982707148251287377699864843222253194665520966`38.590318865324235*^-8\
, iter$int[{d$2$1, a$3$1$b, eta$2$a$over$b}] -> 7.565807463833064*^-6, 
 iter$int[{d$2$1, a$3$1$c, eta$0$c}] -> 0.0004828714765217393, 
 iter$int[{d$2$1, a$3$1$c, eta$1$1$c}] -> 
  0.0001981703661274165846136843306858962942138292298890489656`38.15253013531\
021, iter$int[{d$2$1, a$3$1$c, eta$1$3$c}] -> 
  -0.0000897727758379841805566653477122999169672179162416574432`38.8086360776\
3259, iter$int[{d$2$1, a$3$1$c, eta$2$a$over$c}] -> -0.00012033913223921567, 
 iter$int[{d$2$1, a$3$3$b, eta$0$b}] -> -0.0005614048031353022, 
 iter$int[{d$2$1, a$3$3$b, eta$1$1$b}] -> 
  -5.7742277952934030277291419801344472781442305925196176`38.590318865324235*^\
-6, iter$int[{d$2$1, a$3$3$b, eta$2$a$over$b}] -> 0.000542756993566653, 
 iter$int[{d$2$1, eta$1$2$b, a$3$2$b}] -> 3.4861559582802164*^-8, 
 iter$int[{d$2$1, eta$1$2$b, a$4$1$a$b}] -> -3.705785208418243*^-8, 
 iter$int[{d$2$1, eta$1$2$c, a$3$2$c}] -> -0.037514598213368076, 
 iter$int[{d$2$1, eta$1$2$c, a$3$3$c}] -> 0.01203879883790032, 
 iter$int[{d$2$1, eta$1$2$c, a$4$1$a$c}] -> 0.012096513629463434, 
 iter$int[{d$2$1, eta$1$4$b, a$3$2$b}] -> -5.12174727817614*^-8, 
 iter$int[{d$2$1, eta$1$4$b, a$4$1$a$b}] -> 5.4431066885715884*^-8, 
 iter$int[{d$2$2, a$3$1$c, eta$0$c}] -> -0.00002781411486425394, 
 iter$int[{d$2$2, a$3$1$c, eta$1$1$c}] -> 
  -0.0000113864951793438465822923929001222883333247012287358016`38.1525301353\
1021, iter$int[{d$2$2, a$3$1$c, eta$1$3$c}] -> 
  5.1581742482036172532131455449716080148864091007582698`38.80863607763259*^-6\
, iter$int[{d$2$2, a$3$1$c, eta$2$a$over$c}] -> 6.93197793714978*^-6, 
 iter$int[{d$2$2, eta$1$2$c, a$3$2$c}] -> 0.0021583518339108225, 
 iter$int[{d$2$2, eta$1$2$c, a$3$3$c}] -> -0.0006926499998952454, 
 iter$int[{d$2$2, eta$1$2$c, a$4$1$a$c}] -> -0.0006959598346434272, 
 iter$int[{d$2$3, a$3$1$b, eta$0$b}] -> 4.3696481340414695*^-7, 
 iter$int[{d$2$3, a$3$1$b, eta$1$1$b}] -> 
  5.441280113567046529835755047076026701718827479374`38.590318865324235*^-9, 
 iter$int[{d$2$3, a$3$1$b, eta$2$a$over$b}] -> -4.577484098312712*^-7, 
 iter$int[{d$2$3, a$3$3$b, eta$0$b}] -> 0.000034362024683414506, 
 iter$int[{d$2$3, a$3$3$b, eta$1$1$b}] -> 
  3.522420535320780346173516901089782040056935750227277`38.590318865324235*^-7\
, iter$int[{d$2$3, a$3$3$b, eta$2$a$over$b}] -> -0.000033176571966729386, 
 iter$int[{d$2$3, eta$1$2$b, a$3$2$b}] -> -2.106145334731144*^-9, 
 iter$int[{d$2$3, eta$1$2$b, a$4$1$a$b}] -> 2.238069436674235*^-9, 
 iter$int[{d$2$3, eta$1$4$b, a$3$2$b}] -> 3.0946387061771486*^-9, 
 iter$int[{d$2$3, eta$1$4$b, a$4$1$a$b}] -> -3.2876865000360923*^-9, 
 iter$int[{d$2$4, a$3$1$b, eta$0$b}] -> 2.917332836895434*^-7, 
 iter$int[{d$2$4, a$3$1$b, eta$1$1$b}] -> 
  3.6329378570576895232925683317363663842502273018308`38.590318865324235*^-9, 
 iter$int[{d$2$4, a$3$1$b, eta$2$a$over$b}] -> -3.056145693489708*^-7, 
 iter$int[{d$2$4, a$3$3$b, eta$0$b}] -> 0.000022937070591081263, 
 iter$int[{d$2$4, a$3$3$b, eta$1$1$b}] -> 
  2.351396583545311333333320667398735896942192761777699`38.590318865324235*^-7\
, iter$int[{d$2$4, a$3$3$b, eta$2$a$over$b}] -> -0.00002214628051717603, 
 iter$int[{d$2$4, eta$1$2$b, a$3$2$b}] -> -1.4061980838727561*^-9, 
 iter$int[{d$2$4, eta$1$2$b, a$4$1$a$b}] -> 1.494287926905588*^-9, 
 iter$int[{d$2$4, eta$1$4$b, a$3$2$b}] -> 2.0661756923004294*^-9, 
 iter$int[{d$2$4, eta$1$4$b, a$4$1$a$b}] -> -2.1950795295158433*^-9, 
 iter$int[{d$2$4, eta$2$b$over$a, f$3}] -> 0.0001606096093427278, 
 iter$int[{d$2$4, eta$3$5$b, omega$0$4}] -> 
  0.0002908721982018544809893384679850604060641291975914306128`38.45356013097\
358, iter$int[{d$2$4, omega$0$4, omega$0$4}] -> 
  -0.9232644455989751463810257227224005197590467547989375310648`37.9636014817\
8515, iter$int[{eta$0$b, a$3$2$b, a$3$1$b}] -> 5.482779351417714*^-9, 
 iter$int[{eta$0$b, a$3$2$b, a$3$3$b}] -> 5.286380922205111*^-7, 
 iter$int[{eta$0$b, a$3$2$b, d$2$4}] -> 0.0000819189613911607, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$2$b}] -> 0.00007973806589943352, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$4$b}] -> 7.952035123734545*^-7, 
 iter$int[{eta$0$b, a$3$2$b, eta$2$1}] -> 
  0.0000133788625668120698662756080339155512834111223650126671`38.28928886966\
1945, iter$int[{eta$0$b, a$3$2$b, eta$3$1$a}] -> -0.034987278238920005, 
 iter$int[{eta$0$b, a$3$2$b, eta$3$2$a}] -> 0.00023351575193314368, 
 iter$int[{eta$0$b, a$3$2$b, f$3}] -> 0.000023979702388542336, 
 iter$int[{eta$0$b, a$3$2$b, g$2$1}] -> 0.0030057440838206105, 
 iter$int[{eta$0$b, a$3$2$b, omega$0}] -> 
  -0.0018703311778071712446219190983834167966760996515894013042`38.4347881906\
1963, iter$int[{eta$0$b, a$3$2$b, omega$0$4}] -> 
  0.0019529469840913344692780319985028848903028396709093908095`38.45356013097\
358, iter$int[{eta$0$b, a$3$2$b, omega$4}] -> 
  -0.0020308775286089160735623255421291205235424170197140216572`38.4705534113\
63426, iter$int[{eta$0$b, a$3$2$b, omega$m4$0}] -> 
  0.0017694015028823540522787772338829811215293111130693269518`38.41069606896\
67, iter$int[{eta$0$b, a$4$1$b$b, eta$0$b}] -> -0.0002738370810207269, 
 iter$int[{eta$0$b, a$4$1$b$b, eta$1$1$b}] -> 
  -3.2387752176888112540114360205277298965700706929689116`38.59031886532592*^\
-6, iter$int[{eta$0$b, a$4$1$b$b, eta$2$a$over$b}] -> 0.00028048195148712836, 
 iter$int[{eta$0$b, a$4$1$b$c, eta$0$c}] -> -0.016223052237727645, 
 iter$int[{eta$0$b, a$4$1$b$c, eta$1$1$c}] -> 
  -0.006109502128987908562122582561804734109566505313693724298`38.15253013530\
9576, iter$int[{eta$0$b, a$4$1$b$c, eta$1$3$c}] -> 
  0.0027676537911560078300250267837335604328463771714894354714`38.80863607762\
969, iter$int[{eta$0$b, a$4$1$b$c, eta$2$a$over$c}] -> 0.004046759092996623, 
 iter$int[{eta$0$b, a$4$2$b$b, eta$0$b}] -> -0.02611515757498534, 
 iter$int[{eta$0$b, a$4$2$b$b, eta$1$1$b}] -> 
  -0.000236107282368562749061887694084015298025461210514877791`38.59031886532\
592, iter$int[{eta$0$b, a$4$2$b$b, eta$2$a$over$b}] -> 0.02403634824515207, 
 iter$int[{eta$0$b, a$4$3$b$b, eta$0$b}] -> -0.011943976249102324, 
 iter$int[{eta$0$b, a$4$3$b$b, eta$1$1$b}] -> 
  -0.0001089295511334041527398497227634992681019903497501950094`38.5903188653\
2592, iter$int[{eta$0$b, a$4$3$b$b, eta$2$a$over$b}] -> 0.011028405419370706, 
 iter$int[{eta$0$b, a$4$4$b$b, eta$0$b}] -> 0.01281002395063196, 
 iter$int[{eta$0$b, a$4$4$b$b, eta$1$1$b}] -> 
  0.0001191867288017823210833182503101202740874758547164681885`38.59031886532\
592, iter$int[{eta$0$b, a$4$4$b$b, eta$2$a$over$b}] -> -0.01191599406521555, 
 iter$int[{eta$0$b, d$2$4, a$3$2$b}] -> -6.868954383807406*^-7, 
 iter$int[{eta$0$b, d$2$4, a$4$1$a$b}] -> 7.247954920002071*^-7, 
 iter$int[{eta$0$b, eta$2$1, a$3$2$b}] -> 0, 
 iter$int[{eta$0$b, eta$2$1, a$4$1$a$b}] -> 0, 
 iter$int[{eta$0$b, eta$2$10, a$3$2$b}] -> -5.249197291973942*^-6, 
 iter$int[{eta$0$b, eta$2$10, a$4$1$a$b}] -> 5.556136917966849*^-6, 
 iter$int[{eta$0$b, eta$2$11, a$3$2$b}] -> -0.000026079700456269778, 
 iter$int[{eta$0$b, eta$2$11, a$4$1$a$b}] -> 0.000027514157807744558, 
 iter$int[{eta$0$b, eta$2$2, a$3$2$b}] -> 0, 
 iter$int[{eta$0$b, eta$2$2, a$4$1$a$b}] -> 0, 
 iter$int[{eta$0$b, eta$2$b$over$a, f$3}] -> 0.08197306140714321, 
 iter$int[{eta$0$b, eta$2$b$over$c, a$3$2$c}] -> 0.8228147307348199, 
 iter$int[{eta$0$b, eta$2$b$over$c, a$3$3$c}] -> -0.2641884315400187, 
 iter$int[{eta$0$b, eta$2$b$over$c, a$4$1$a$c}] -> -0.2653471286758586, 
 iter$int[{eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.1487396170975088631727631273040856892830938830380594469851`38.45356013097\
4815, iter$int[{eta$0$b, g$2$1, a$3$2$b}] -> -0.0006820442611394139, 
 iter$int[{eta$0$b, g$2$1, a$4$1$a$b}] -> 0.0007031871403498815, 
 iter$int[{eta$0$b, omega$0, a$3$2$b}] -> 0, 
 iter$int[{eta$0$b, omega$0, a$4$1$a$b}] -> 0, 
 iter$int[{eta$0$b, omega$0$4, a$3$2$b}] -> 0, 
 iter$int[{eta$0$b, omega$0$4, a$4$1$a$b}] -> 0, 
 iter$int[{eta$0$b, omega$4, a$3$2$b}] -> 0, 
 iter$int[{eta$0$b, omega$4, a$4$1$a$b}] -> 0, 
 iter$int[{eta$0$c, eta$2$c$over$a, f$3}] -> 0.07049648457481932, 
 iter$int[{eta$0$c, eta$3$3$c, omega$0}] -> 
  -0.0882368796093037283867649066074909289680485256524346827739`38.4347881906\
2081, iter$int[{eta$1$1$b, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.306625864346065290529299822080643493003`38.48660878544531, 
 iter$int[{eta$1$1$c, omega$0$4, omega$0}] -> 
  1.85328334985936014309758363076917076537`38.26794182399846, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b}] -> 1.3026416306147952*^-11, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b}] -> 1.1149590733738725*^-9, 
 iter$int[{eta$1$2$b, a$3$2$b, d$2$4}] -> 1.2897503713537344*^-7, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$2$b}] -> 1.2561349400200855*^-7, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$4$b}] -> 1.677777287702291*^-9, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$2$1}] -> 
  2.11239708072103821195735584794604353400723382074997`38.289288869661945*^-8\
, iter$int[{eta$1$2$b, a$3$2$b, eta$3$1$a}] -> -0.000048749853688182106, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$3$2$a}] -> 4.921243813764889*^-7, 
 iter$int[{eta$1$2$b, a$3$2$b, f$3}] -> 5.0541312250344044*^-8, 
 iter$int[{eta$1$2$b, a$3$2$b, g$2$1}] -> 4.202964838147596*^-6, 
 iter$int[{eta$1$2$b, a$3$2$b, omega$0}] -> 
  -2.9530777375515190295363050803297006114625893368410808`38.43478819061963*^\
-6, iter$int[{eta$1$2$b, a$3$2$b, omega$0$4}] -> 
  3.0835203571274112684953742609312589552687598961087238`38.45356013097358*^-6\
, iter$int[{eta$1$2$b, a$3$2$b, omega$4}] -> 
  -3.2065653872380436000427849676221310865216697589817579`38.470553411363426*^\
-6, iter$int[{eta$1$2$b, a$3$2$b, omega$m4$0}] -> 
  2.7937192348353127248114797026493642538863069190926133`38.4106960689667*^-6\
, iter$int[{eta$1$2$b, a$4$1$b$b, eta$0$b}] -> -5.468401392812488*^-7, 
 iter$int[{eta$1$2$b, a$4$1$b$b, eta$1$1$b}] -> 
  -6.8191997419764727647346866803555401724184008331233`38.590318865324235*^-9\
, iter$int[{eta$1$2$b, a$4$1$b$b, eta$2$a$over$b}] -> 5.73211434568628*^-7, 
 iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c}] -> -0.000023645854454283073, 
 iter$int[{eta$1$2$b, a$4$1$b$c, eta$1$1$c}] -> 
  -9.7798977075364818873156910812560316469821681617214331`38.15253013531021*^\
-6, iter$int[{eta$1$2$b, a$4$1$b$c, eta$1$3$c}] -> 
  4.4303726221739178251109558998869148732004520812092612`38.80863607763259*^-6\
, iter$int[{eta$1$2$b, a$4$1$b$c, eta$2$a$over$c}] -> 5.89220923381813*^-6, 
 iter$int[{eta$1$2$b, a$4$2$b$b, eta$0$b}] -> -0.00003615168272435045, 
 iter$int[{eta$1$2$b, a$4$2$b$b, eta$1$1$b}] -> 
  -3.703139223467216495721524340777924792469041160207307`38.590318865324235*^\
-7, iter$int[{eta$1$2$b, a$4$2$b$b, eta$2$a$over$b}] -> 
  0.000034894284524685755, iter$int[{eta$1$2$b, a$4$3$b$b, eta$0$b}] -> 
  -0.00001674185780548058, iter$int[{eta$1$2$b, a$4$3$b$b, eta$1$1$b}] -> 
  -1.730024844060068358185023508611153517783638155581894`38.590318865324235*^\
-7, iter$int[{eta$1$2$b, a$4$3$b$b, eta$2$a$over$b}] -> 
  0.000016215840396998258, iter$int[{eta$1$2$b, a$4$4$b$b, eta$0$b}] -> 
  0.00001847455082739652, iter$int[{eta$1$2$b, a$4$4$b$b, eta$1$1$b}] -> 
  1.946358748289721164479205173576003742821238734892616`38.590318865324235*^-7\
, iter$int[{eta$1$2$b, a$4$4$b$b, eta$2$a$over$b}] -> 
  -0.00001803307555158122, iter$int[{eta$1$2$b, d$2$4, a$3$2$b}] -> 
  -1.444002634610489*^-9, iter$int[{eta$1$2$b, d$2$4, a$4$1$a$b}] -> 
  1.5339760374482724*^-9, iter$int[{eta$1$2$b, eta$2$1, a$3$2$b}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$1, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$10, a$3$2$b}] -> -1.1344884883323109*^-8, 
 iter$int[{eta$1$2$b, eta$2$10, a$4$1$a$b}] -> 1.2086769162581527*^-8, 
 iter$int[{eta$1$2$b, eta$2$11, a$3$2$b}] -> -5.474426104490134*^-8, 
 iter$int[{eta$1$2$b, eta$2$11, a$4$1$a$b}] -> 5.814618488359631*^-8, 
 iter$int[{eta$1$2$b, eta$2$2, a$3$2$b}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$2, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$b$over$a, f$3}] -> 0.00012927824449856953, 
 iter$int[{eta$1$2$b, eta$2$b$over$c, a$3$2$c}] -> 0.0012591573234209895, 
 iter$int[{eta$1$2$b, eta$2$b$over$c, a$3$3$c}] -> -0.00040406556008918765, 
 iter$int[{eta$1$2$b, eta$2$b$over$c, a$4$1$a$c}] -> -0.00040601060177947033, 
 iter$int[{eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  0.0002341131989778837198434668709002996201214532922402000519`38.45356013097\
358, iter$int[{eta$1$2$b, g$2$1, a$3$2$b}] -> -1.074134627102892*^-6, 
 iter$int[{eta$1$2$b, g$2$1, a$4$1$a$b}] -> 1.1187433653849899*^-6, 
 iter$int[{eta$1$2$b, omega$0, a$3$2$b}] -> 0, 
 iter$int[{eta$1$2$b, omega$0, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$2$b, omega$0$4, a$3$2$b}] -> 0, 
 iter$int[{eta$1$2$b, omega$0$4, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$2$b, omega$4, a$3$2$b}] -> 0, 
 iter$int[{eta$1$2$b, omega$4, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$2$c, eta$2$c$over$a, f$3}] -> -0.18428427286199964, 
 iter$int[{eta$1$2$c, eta$3$3$c, omega$0}] -> 
  0.2303264809395658100505732828588122015671352740221727710563`38.43478819061\
9436, iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b}] -> 1.1644465119295815*^-11, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b}] -> 1.0037232681813748*^-9, 
 iter$int[{eta$1$3$b, a$3$2$b, d$2$4}] -> 1.1749466335558437*^-7, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$2$b}] -> 1.1442937414165871*^-7, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$4$b}] -> 1.5103571052854552*^-9, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$2$1}] -> 
  1.92411397741710323488084247630722191366153558031057`38.28928886966194*^-8, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$3$1$a}] -> -0.000044588355648408964, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$3$2$a}] -> 4.4304865300001977*^-7, 
 iter$int[{eta$1$3$b, a$3$2$b, g$2$1}] -> 3.843729647594867*^-6, 
 iter$int[{eta$1$3$b, a$3$2$b, omega$0}] -> 
  -2.6898627171377551778872259818971019600092019957772386`38.43478819061962*^\
-6, iter$int[{eta$1$3$b, a$3$2$b, omega$0$4}] -> 
  2.8086786679206474109677104958202774764340951393326156`38.453560130973564*^\
-6, iter$int[{eta$1$3$b, a$3$2$b, omega$4}] -> 
  -2.9207563944278075524751292133170573385033954817418637`38.47055341136341*^\
-6, iter$int[{eta$1$3$b, a$3$2$b, omega$m4$0}] -> 
  2.5447082263959614863984972939485735542140066352540476`38.41069606896669*^-6\
, iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c}] -> -0.000021591853276129177, 
 iter$int[{eta$1$3$b, a$4$1$b$c, eta$1$1$c}] -> 
  -8.9025244679131475357209161420317899840584963254772279`38.15253013531021*^\
-6, iter$int[{eta$1$3$b, a$4$1$b$c, eta$1$3$c}] -> 
  4.0329154609134449008921278407154314478760279617066032`38.80863607763259*^-6\
, iter$int[{eta$1$3$b, a$4$1$b$c, eta$2$a$over$c}] -> 5.38064484206985*^-6, 
 iter$int[{eta$1$3$b, a$4$3$b$b, eta$0$b}] -> -0.00001530910079476675, 
 iter$int[{eta$1$3$b, a$4$3$b$b, eta$1$1$b}] -> 
  -1.575393401088064493278854044246349331883751227240247`38.590318865324235*^\
-7, iter$int[{eta$1$3$b, a$4$3$b$b, eta$2$a$over$b}] -> 
  0.000014803583557361058, iter$int[{eta$1$3$b, a$4$4$b$b, eta$0$b}] -> 
  0.00001687335709173876, iter$int[{eta$1$3$b, a$4$4$b$b, eta$1$1$b}] -> 
  1.770144278433957872771297293147681907802501027688943`38.590318865324235*^-7\
, iter$int[{eta$1$3$b, a$4$4$b$b, eta$2$a$over$b}] -> 
  -0.000016442102524427556, iter$int[{eta$1$3$b, d$2$4, a$3$2$b}] -> 
  -1.3002052880584602*^-9, iter$int[{eta$1$3$b, d$2$4, a$4$1$a$b}] -> 
  1.380638300799484*^-9, iter$int[{eta$1$3$b, eta$2$1, a$3$2$b}] -> 0, 
 iter$int[{eta$1$3$b, eta$2$1, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$3$b, eta$2$10, a$3$2$b}] -> -1.0197605036996615*^-8, 
 iter$int[{eta$1$3$b, eta$2$10, a$4$1$a$b}] -> 1.0859945487627621*^-8, 
 iter$int[{eta$1$3$b, eta$2$11, a$3$2$b}] -> -4.929725006696508*^-8, 
 iter$int[{eta$1$3$b, eta$2$11, a$4$1$a$b}] -> 5.233867551829721*^-8, 
 iter$int[{eta$1$3$b, eta$2$b$over$c, a$3$2$c}] -> 0.0011485514657137601, 
 iter$int[{eta$1$3$b, eta$2$b$over$c, a$3$3$c}] -> -0.00036858124463814, 
 iter$int[{eta$1$3$b, eta$2$b$over$c, a$4$1$a$c}] -> -0.00037034830448909496, 
 iter$int[{eta$1$3$b, g$2$1, a$3$2$b}] -> -9.785101154901248*^-7, 
 iter$int[{eta$1$3$b, g$2$1, a$4$1$a$b}] -> 1.0186674400630465*^-6, 
 iter$int[{eta$1$3$b, omega$0, a$3$2$b}] -> 0, 
 iter$int[{eta$1$3$b, omega$0, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$3$b, omega$0$4, a$3$2$b}] -> 0, 
 iter$int[{eta$1$3$b, omega$0$4, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$3$b, omega$4, a$3$2$b}] -> 0, 
 iter$int[{eta$1$3$b, omega$4, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$3$c, omega$m4$0, omega$0}] -> 
  -0.748752420085406793877436978456400303168`38.87433823910435, 
 iter$int[{eta$2$1, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{eta$2$1, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$1, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$1, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$1, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$1, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$1, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$1, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, omega$0$4, omega$0$4}] -> 
  -0.1533129321730326452646499110403217465023999999999999999999`39.1855787897\
76, iter$int[{eta$2$10, eta$0$b, a$3$2$b}] -> -0.00001147996225664241, 
 iter$int[{eta$2$10, eta$0$b, a$4$1$a$b}] -> 0.000011973952209262545, 
 iter$int[{eta$2$10, eta$2$b$over$a, f$3}] -> 0.0013644809887744718, 
 iter$int[{eta$2$10, eta$3$5$b, omega$0$4}] -> 
  0.002470399567960758135723352308929487210661903488744110525`38.453560130973\
58, iter$int[{eta$2$11, eta$2$b$over$a, f$3}] -> 0.006062471738643073, 
 iter$int[{eta$2$11, eta$3$5$b, omega$0$4}] -> 
  0.0109796378620132849445781664671405224166469688690632871709`38.45356013097\
354, iter$int[{eta$2$12, omega$m4$0, omega$0}] -> 
  6.3719855523633245905906061410554239835214496634497645201517`38.74427601565\
4854, iter$int[{eta$2$2, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{eta$2$2, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{eta$2$2, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{eta$2$2, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$2, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$2, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$2, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$2, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$2, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$2, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{eta$2$3, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$3, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$3, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$3, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$4, eta$0$b, a$3$2$b}] -> 0.00012468265905082824, 
 iter$int[{eta$2$4, eta$0$b, a$4$1$a$b}] -> -0.0001298862976491381, 
 iter$int[{eta$2$6, omega$0$4, omega$0}] -> 
  -5.4931515850740391176440662450741520656694472256435063577553`38.5748709698\
2188, iter$int[{eta$2$9, eta$0$b, a$3$2$b}] -> 0.000035953222343446754, 
 iter$int[{eta$2$9, eta$0$b, a$4$1$a$b}] -> -0.0000374440381111762, 
 iter$int[{eta$2$a$over$b, eta$0$a, f$3}] -> 0.08201774005898922, 
 iter$int[{eta$2$a$over$c, eta$0$a, f$3}] -> 0.02507079740552067, 
 iter$int[{eta$2$b$over$c, eta$2$c$over$a, f$3}] -> -0.1910303755681221, 
 iter$int[{eta$2$b$over$c, eta$3$3$c, omega$0}] -> 
  0.2388511012190257317313589160078062725953683351706709791146`38.43478819061\
9535, iter$int[{eta$2$c$over$b, eta$0$c, a$3$2$c}] -> 0.28188226053583204, 
 iter$int[{eta$2$c$over$b, eta$0$c, a$3$3$c}] -> -0.09050183802219094, 
 iter$int[{eta$2$c$over$b, eta$0$c, a$4$1$a$c}] -> -0.09090232776396612, 
 iter$int[{eta$3$10$b, omega$0$4, omega$0$4}] -> 
  64.2173962480025954017582257005513344674277215702495527790001`38.5078406825\
25035, iter$int[{eta$3$11$b, omega$0$4, omega$0$4}] -> 
  -15.4373396977656340515433699192792461577568460846563556029815`38.424320485\
44745, iter$int[{eta$3$12$b, eta$0$b, a$3$2$b}] -> 6.665266878041273*^-6, 
 iter$int[{eta$3$12$b, eta$0$b, a$4$1$a$b}] -> -6.942324365705451*^-6, 
 iter$int[{eta$3$13$b, omega$0$4, omega$0$4}] -> 
  0.1491649020899368162879239498954046750348878557658457348799`38.16922734833\
438, iter$int[{eta$3$14$b, eta$0$b, a$3$2$b}] -> 0.000010381913699258887, 
 iter$int[{eta$3$14$b, eta$0$b, a$4$1$a$b}] -> -0.000010812538308198187, 
 iter$int[{eta$3$15$b, eta$0$b, a$3$2$b}] -> -5.9715579473912985*^-6, 
 iter$int[{eta$3$15$b, eta$0$b, a$4$1$a$b}] -> 6.222016698954205*^-6, 
 iter$int[{eta$3$17$b, eta$0$b, a$3$2$b}] -> 7.303077910499917*^-6, 
 iter$int[{eta$3$17$b, eta$0$b, a$4$1$a$b}] -> -7.60696629749957*^-6, 
 iter$int[{eta$3$18$b, eta$0$b, a$3$2$b}] -> 4.547768706620475*^-6, 
 iter$int[{eta$3$18$b, eta$0$b, a$4$1$a$b}] -> -4.738756960381479*^-6, 
 iter$int[{eta$3$1$a, eta$0$a, f$3}] -> 1.6393631404164586, 
 iter$int[{eta$3$1$b, omega$0$4, omega$0}] -> 
  0.0714629609191317603422419511889467195422243507953650360155`38.61864488286\
259, iter$int[{eta$3$20$b, eta$0$b, a$3$2$b}] -> -0.000599764476759926, 
 iter$int[{eta$3$20$b, eta$0$b, a$4$1$a$b}] -> 0.000618366987076311, 
 iter$int[{eta$3$21$b, eta$0$b, a$3$2$b}] -> 0.0006099781352157548, 
 iter$int[{eta$3$21$b, eta$0$b, a$4$1$a$b}] -> -0.000629004617772253, 
 iter$int[{eta$3$22$b, eta$0$b, a$3$2$b}] -> 0.00030060717535263334, 
 iter$int[{eta$3$22$b, eta$0$b, a$4$1$a$b}] -> -0.00030993873083003283, 
 iter$int[{eta$3$23$b, eta$0$b, a$3$2$b}] -> -0.0012219830476879322, 
 iter$int[{eta$3$23$b, eta$0$b, a$4$1$a$b}] -> 0.00126011996998542, 
 iter$int[{eta$3$24$b, omega$m4$0, omega$0}] -> 
  -0.1012313354073124104893757515711524599836553448285682151922`37.2234091618\
2755, iter$int[{eta$3$2$a, eta$0$a, f$3}] -> 0.09327203304099876, 
 iter$int[{eta$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.1235466881353805804459588752952145862694412563062408077828`38.6060902662\
86344, iter$int[{eta$3$3$a, eta$0$a, f$3}] -> -0.9491388937320357, 
 iter$int[{eta$3$3$b, omega$0$4, omega$0$4}] -> 
  1.1484752432353241254127647909899894645328450143721764433892`38.98338340902\
6814, iter$int[{eta$3$4$b, omega$0$4, omega$0$4}] -> 
  2.6493502256083339474189709171822618454046851358737471156158`38.46499793829\
5355, iter$int[{eta$3$4$c, eta$0$c, a$3$2$c}] -> -0.008095353150524596, 
 iter$int[{eta$3$4$c, eta$0$c, a$3$3$c}] -> 0.0025976579168069938, 
 iter$int[{eta$3$4$c, eta$0$c, a$4$1$a$c}] -> 0.0026102809502393806, 
 iter$int[{eta$3$5$b, omega$0, omega$0$4}] -> 
  0.1849185049418418027352387934520981770678290159804939752325`38.55355522885\
694, iter$int[{eta$3$5$b, omega$0$4, omega$0}] -> 
  0.2148176827594537895450120321349529806548602936154438016471`38.61864488286\
259, iter$int[{eta$3$5$b, omega$4, omega$0$4}] -> 
  0.2312973271003025165364445498076062016758032768263920642013`38.65074546936\
894, iter$int[{eta$3$5$c, eta$0$c, a$3$2$c}] -> 0.008638263449575145, 
 iter$int[{eta$3$5$c, eta$0$c, a$3$3$c}] -> -0.0027718675851306548, 
 iter$int[{eta$3$5$c, eta$0$c, a$4$1$a$c}] -> -0.0027853377869915927, 
 iter$int[{eta$3$7$b, omega$0$4, omega$0$4}] -> 
  -0.8957482256046781854089300365073702182876091283843807017413`38.9269758909\
4724, iter$int[{eta$3$7$c, eta$0$c, a$3$2$c}] -> -0.39453309094940103, 
 iter$int[{eta$3$7$c, eta$0$c, a$3$3$c}] -> 0.12666643501310518, 
 iter$int[{eta$3$7$c, eta$0$c, a$4$1$a$c}] -> 0.12722956673249838, 
 iter$int[{eta$3$8$b, eta$0$b, a$3$2$b}] -> 4.1793556289590097*^-7, 
 iter$int[{eta$3$8$b, eta$0$b, a$4$1$a$b}] -> -4.350699696773631*^-7, 
 iter$int[{eta$3$8$c, eta$0$c, a$3$2$c}] -> 0.764828960215317, 
 iter$int[{eta$3$8$c, eta$0$c, a$3$3$c}] -> -0.2455555720016908, 
 iter$int[{eta$3$8$c, eta$0$c, a$4$1$a$c}] -> -0.24664403900860105, 
 iter$int[{eta$3$9$b, omega$0$4, omega$0}] -> 
  1.2019732029445815661174104335956498108865684541440204822197`37.66041527842\
5965, iter$int[{eta$3$9$c, eta$0$c, a$3$2$c}] -> 0.03198134480765501, 
 iter$int[{eta$3$9$c, eta$0$c, a$3$3$c}] -> -0.010262256818192785, 
 iter$int[{eta$3$9$c, eta$0$c, a$4$1$a$c}] -> -0.010312125172504212, 
 iter$int[{eta$4$1$a$b, eta$0$a, f$3}] -> 0.11561098242003039, 
 iter$int[{eta$4$2$a$b, eta$0$a, f$3}] -> -0.04781557910499443, 
 iter$int[{eta$4$3$a$b, eta$0$a, f$3}] -> 0.02521964757076664, 
 iter$int[{f$3, eta$0$a, f$3}] -> 0.009593964812355853, 
 iter$int[{g$2$1, a$3$1$b, eta$0$b}] -> 0.00011549604574530752, 
 iter$int[{g$2$1, a$3$1$b, eta$1$1$b}] -> 
  1.3654156413275383653278993703356994592684236996980274`38.590318865324235*^\
-6, iter$int[{g$2$1, a$3$1$b, eta$2$a$over$b}] -> -0.0001182762837695662, 
 iter$int[{g$2$1, a$3$3$b, eta$0$b}] -> 0.013007685473755326, 
 iter$int[{g$2$1, a$3$3$b, eta$1$1$b}] -> 
  0.0001177988719451493365801642151113626684352686986019169173`38.59031886532\
4235, iter$int[{g$2$1, a$3$3$b, eta$2$a$over$b}] -> -0.01197957020694986, 
 iter$int[{g$2$1, eta$0$b, a$3$2$b}] -> -0.000675687197769468, 
 iter$int[{g$2$1, eta$0$b, a$4$1$a$b}] -> 0.0006966532130369783, 
 iter$int[{g$2$1, eta$1$2$b, a$3$2$b}] -> -5.267726441401449*^-7, 
 iter$int[{g$2$1, eta$1$2$b, a$4$1$a$b}] -> 5.561146070353705*^-7, 
 iter$int[{g$2$1, eta$1$4$b, a$3$2$b}] -> 7.757395477333516*^-7, 
 iter$int[{g$2$1, eta$1$4$b, a$4$1$a$b}] -> -8.187401783814858*^-7, 
 iter$int[{g$2$1, eta$2$b$over$a, f$3}] -> 0.08046798104332828, 
 iter$int[{g$2$1, eta$3$5$b, omega$0$4}] -> 
  0.1460140095778107695129073804713263607898809615589359841833`38.45356013097\
4815, iter$int[{omega$0, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{omega$0, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{omega$0, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$0$c}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$1$1$c}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$1$3$c}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$2$a$over$c}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{omega$0, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0, eta$1$2$c, a$3$2$c}] -> 0, 
 iter$int[{omega$0, eta$1$2$c, a$3$3$c}] -> 0, 
 iter$int[{omega$0, eta$1$2$c, a$4$1$a$c}] -> 0, 
 iter$int[{omega$0, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$1$1$c}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$1$3$c}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$2$a$over$c}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{omega$0$4, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0$4, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$c, a$3$2$c}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$c, a$3$3$c}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$c, a$4$1$a$c}] -> 0, 
 iter$int[{omega$0$4, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0$4, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$1$1$c}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$1$3$c}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$2$a$over$c}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{omega$4, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$4, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$4, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{omega$4, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$4, eta$1$2$c, a$3$2$c}] -> 0, 
 iter$int[{omega$4, eta$1$2$c, a$3$3$c}] -> 0, 
 iter$int[{omega$4, eta$1$2$c, a$4$1$a$c}] -> 0, 
 iter$int[{omega$4, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{omega$4, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b}] -> -1.5595544104014348*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b}] -> -1.879417790304156*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, d$2$4}] -> -3.892790256431605*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$2$b}] -> -3.787556337569222*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$4$b}] -> 
  -2.8255118015156072*^-11, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$2$1}] -> 
  -6.344224492781949756002210233384881220000427398251`38.289288869661945*^-10\
, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$3$1$a}] -> 1.7887310505319806*^-6, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$3$2$a}] -> -8.312306591896436*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, f$3}] -> -8.534529496665527*^-10, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, g$2$1}] -> -1.533763534626353*^-7, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$0}] -> 
  8.8690655192860418134850016457223770301371118281872`38.43478819061963*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$0$4}] -> 
  -9.2608276882308778269384860773480241288651125610625`38.45356013097358*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$4}] -> 
  9.63037245841987573937035413975934865742226219476517`38.470553411363426*^-8\
, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$m4$0}] -> 
  -8.39045942515144775140214461043759403847716542702376`38.4106960689667*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$0$b}] -> 1.0505728314121784*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$1$1$b}] -> 
  1.1545664367365985249196357159495792438302698407073265928395747113131`38.59\
0318865324235*^-10, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, 
    eta$2$a$over$b}] -> -1.043271987383731*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c}] -> 8.082498028134902*^-7, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$1$1$c}] -> 
  2.867185715263583796440304440766051245590442495950239`38.152530135311444*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$1$3$c}] -> 
  -1.298858278016865348466337727137684084504893985471993`38.80863607763818*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$2$a$over$c}] -> 
  -2.0174939054571323*^-7, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$0$b}] -> 1.3402491573695023*^-6, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$1$1$b}] -> 
  1.12515117058464648656580491567070045165047362213124`38.590318865324235*^-8\
, iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$2$a$over$b}] -> 
  -1.2012927344703349*^-6, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$0$b}] -> 6.085790064949272*^-7, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$1$1$b}] -> 
  5.1427127501396301679627975319319482006353949046703`38.590318865324235*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$2$a$over$b}] -> 
  -5.467357721148149*^-7, iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$0$b}] -> 
  -6.417217948454101*^-7, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$1$1$b}] -> 
  -5.507377992092571404137869324116815419645344650771`38.590318865324235*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$2$a$over$b}] -> 
  5.796642711534875*^-7, iter$int[{a$3$1$b, eta$0$b, d$2$4, a$3$2$b}] -> 
  2.4546693570572384*^-11, iter$int[{a$3$1$b, eta$0$b, d$2$4, a$4$1$a$b}] -> 
  -2.562687140234352*^-11, iter$int[{a$3$1$b, eta$0$b, eta$2$1, a$3$2$b}] -> 
  0, iter$int[{a$3$1$b, eta$0$b, eta$2$1, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$10, a$3$2$b}] -> 1.7932234282127067*^-10, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$10, a$4$1$a$b}] -> 
  -1.8768050101440438*^-10, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$11, a$3$2$b}] -> 9.341299356535699*^-10, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$11, a$4$1$a$b}] -> 
  -9.751139261650442*^-10, iter$int[{a$3$1$b, eta$0$b, eta$2$2, a$3$2$b}] -> 
  0, iter$int[{a$3$1$b, eta$0$b, eta$2$2, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> -3.890449266637698*^-6, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c, a$3$2$c}] -> 
  -0.00003990140728492491, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c, a$3$3$c}] -> 
  0.000012816417757252223, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c, a$4$1$a$c}] -> 
  0.000012868823379386656, 
 iter$int[{a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -7.0695490857671773746638235417583101207932371351614647`38.45356013097358*^\
-6, iter$int[{a$3$1$b, eta$0$b, g$2$1, a$3$2$b}] -> 3.240381457851356*^-8, 
 iter$int[{a$3$1$b, eta$0$b, g$2$1, a$4$1$a$b}] -> -3.315505425603939*^-8, 
 iter$int[{a$3$1$b, eta$0$b, omega$0, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0$4, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0$4, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$4, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$4, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.000021862019855401354165386711601616377889327232738956473`38.486608785445\
31, iter$int[{a$3$1$b, eta$2$1, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, eta$2$1, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$2$10, eta$0$b, a$3$2$b}] -> 3.8656294280488966*^-10, 
 iter$int[{a$3$1$b, eta$2$10, eta$0$b, a$4$1$a$b}] -> 
  -3.998952250230409*^-10, iter$int[{a$3$1$b, eta$2$2, eta$0$b, a$3$2$b}] -> 
  0, iter$int[{a$3$1$b, eta$2$2, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$2$9, eta$0$b, a$3$2$b}] -> -1.286994789647795*^-9, 
 iter$int[{a$3$1$b, eta$2$9, eta$0$b, a$4$1$a$b}] -> 1.3295290910147671*^-9, 
 iter$int[{a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> -3.891888752938308*^-6, 
 iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c, a$3$2$c}] -> 
  -0.00001358566662162014, 
 iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c, a$3$3$c}] -> 
  4.363602420088089*^-6, 
 iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c, a$4$1$a$c}] -> 
  4.3815556546604485*^-6, iter$int[{a$3$1$b, g$2$1, eta$0$b, a$3$2$b}] -> 
  3.2178916782786676*^-8, iter$int[{a$3$1$b, g$2$1, eta$0$b, a$4$1$a$b}] -> 
  -3.292516452611434*^-8, iter$int[{a$3$1$b, omega$0, eta$0$b, a$3$2$b}] -> 
  0, iter$int[{a$3$1$b, omega$0, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, omega$0$4, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, omega$0$4, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, omega$4, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, omega$4, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$c, eta$0$c, eta$2$c$over$a, f$3}] -> 0.0001010767399589562, 
 iter$int[{a$3$1$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  -0.0001251632635651512433070166704725403178745483817259986174`38.4347881906\
20814, iter$int[{a$3$1$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  0.0053337720392795058830793687168037715871412279549487838332`38.26794182399\
846, iter$int[{a$3$1$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -0.0021549185789088715959607568735474884209286689598547723102`38.8743382391\
0435, iter$int[{a$3$1$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  0.00003519819582005358, iter$int[{a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  -5.5911956757300335*^-12, 
 iter$int[{a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 5.8001179630857935*^-12, 
 iter$int[{a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b}] -> -2.3982181186950165*^-10, 
 iter$int[{a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 2.4727966097868694*^-10, 
 iter$int[{a$3$2$b, d$2$4, omega$0$4, omega$0$4}] -> 
  0.0006378347652303622687294508559676480830100522297510402905`37.96817538439\
491, iter$int[{a$3$2$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  -2.9342944805819284*^-8, 
 iter$int[{a$3$2$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  -5.32424087988966219353945684208275867812812451703929`38.45356013097358*^-8\
, iter$int[{a$3$2$b, eta$1$4$b, eta$2$b$over$a, f$3}] -> 
  4.311240614446537*^-8, 
 iter$int[{a$3$2$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  7.82287714558104597969699402142959583235312957705437`38.45356013097358*^-8, 
 iter$int[{a$3$2$b, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.0001050120560846952034155580761255348536204168271521998592`38.18557878978\
199, iter$int[{a$3$2$b, eta$3$1$a, eta$0$a, f$3}] -> -0.0005666941735303511, 
 iter$int[{a$3$2$b, eta$3$2$a, eta$0$a, f$3}] -> -0.0000214612669569243, 
 iter$int[{a$3$2$b, f$3, eta$0$a, f$3}] -> -2.206100254359845*^-6, 
 iter$int[{a$3$2$b, omega$0, omega$0$4, omega$0$4}] -> 
  -0.0019759302477956946233122378547661466656659095908586827196`37.4601112374\
6279, iter$int[{a$3$2$b, omega$0$4, omega$0, omega$0$4}] -> 
  -0.0030108082198721305642160224430452378484780408853686745851`38.6430227209\
848, iter$int[{a$3$2$b, omega$0$4, omega$0$4, omega$0}] -> 
  -0.002538821641694432111119921208746723715422314374087739952`38.56897181966\
165, iter$int[{a$3$2$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  0.0026193257631888615849493569800986906541047753295118286849`38.58252914254\
282, iter$int[{a$3$2$b, omega$0$4, omega$4, omega$0$4}] -> 
  -0.0022368036721311119999759861248313684677648469849982943426`38.5139674949\
8645, iter$int[{a$3$2$b, omega$4, omega$0$4, omega$0$4}] -> 
  -0.0032360749208120369933474414584965271203861760616495702585`38.6743581956\
79964, iter$int[{a$3$2$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  -0.0020514389756193175774854855966303250882671997236749276731`38.4763982304\
3427, iter$int[{a$3$3$b, eta$2$1, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$3$b, eta$2$1, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$3$b, eta$2$4, eta$0$b, a$3$2$b}] -> -1.2631334393173328*^-7, 
 iter$int[{a$3$3$b, eta$2$4, eta$0$b, a$4$1$a$b}] -> 1.302537357755066*^-7, 
 iter$int[{a$3$3$b, g$2$1, eta$0$b, a$3$2$b}] -> 1.0373492790649396*^-6, 
 iter$int[{a$3$3$b, g$2$1, eta$0$b, a$4$1$a$b}] -> -1.0587111444922006*^-6, 
 iter$int[{a$3$3$b, omega$0, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$3$b, omega$0, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$3$b, omega$4, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$3$b, omega$4, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b}] -> -4.493158960010031*^-13, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b}] -> -5.4237503287400903*^-11, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, d$2$4}] -> -1.1262351635483777*^-8, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$2$b}] -> -1.0957860690334065*^-8, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$4$b}] -> -8.15402127107377*^-11, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$2$1}] -> 
  -1.8354381380514451089571512802154332896891222797417`38.289288869661945*^-9\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$3$1$a}] -> 5.178456758135936*^-6, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$3$2$a}] -> -2.3988411759987366*^-8, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, g$2$1}] -> -4.440238718203781*^-7, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$0}] -> 
  2.565896134585939217289971817464578889569738127166907`38.43478819061963*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$0$4}] -> 
  -2.679236264139236115041931759421186302676962940980314`38.45356013097358*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$4}] -> 
  2.78614871115211261739370815127436200164452787655902`38.470553411363426*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$m4$0}] -> 
  -2.42743131839320833431750188459105904613943415644899`38.4106960689667*^-7, 
 iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c}] -> 2.339406056369808*^-6, 
 iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$1$1$c}] -> 
  8.294367007767901551434335915095542760620805417534737`38.152530135311444*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$1$3$c}] -> 
  -3.757415221343247677912970680528671033168274606699353`38.80863607763818*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$2$a$over$c}] -> 
  -5.839481986590171*^-7, iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$0$b}] -> 
  1.7618150413124663*^-6, 
 iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$1$1$b}] -> 
  1.48778165282614393765346146378668594757349067008859`38.590318865324235*^-8\
, iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$2$a$over$b}] -> 
  -1.5824023574384425*^-6, 
 iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$0$b}] -> -1.857515060463963*^-6, 
 iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$1$1$b}] -> 
  -1.59301923104659281213432446766173748910334760305386`38.590318865324235*^-8\
, iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$2$a$over$b}] -> 
  1.6774613433396002*^-6, iter$int[{a$3$4$b, eta$0$b, d$2$4, a$3$2$b}] -> 
  7.084094034796541*^-11, iter$int[{a$3$4$b, eta$0$b, d$2$4, a$4$1$a$b}] -> 
  -7.395302733136942*^-11, iter$int[{a$3$4$b, eta$0$b, eta$2$1, a$3$2$b}] -> 
  0, iter$int[{a$3$4$b, eta$0$b, eta$2$1, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$10, a$3$2$b}] -> 5.173602219446008*^-10, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$10, a$4$1$a$b}] -> 
  -5.414341496127186*^-10, iter$int[{a$3$4$b, eta$0$b, eta$2$11, a$3$2$b}] -> 
  2.6959093218378236*^-9, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$11, a$4$1$a$b}] -> -2.813989523608337*^-9, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c, a$3$2$c}] -> 
  -0.00011545794087712277, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c, a$3$3$c}] -> 
  0.00003708544720868124, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c, a$4$1$a$c}] -> 
  0.00003723700346645262, iter$int[{a$3$4$b, eta$0$b, g$2$1, a$3$2$b}] -> 
  9.37483276959198*^-8, iter$int[{a$3$4$b, eta$0$b, g$2$1, a$4$1$a$b}] -> 
  -9.591629796201602*^-8, iter$int[{a$3$4$b, eta$0$b, omega$0, a$3$2$b}] -> 
  0, iter$int[{a$3$4$b, eta$0$b, omega$0, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$0$4, a$3$2$b}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$0$4, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$4, a$3$2$b}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$4, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$0$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$1$1$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$2$a$over$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$0$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$1$1$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$2$a$over$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$2$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$2$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$4$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$4$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$2$10, eta$0$b, a$3$2$b}] -> 1.1151544114388271*^-9, 
 iter$int[{a$3$4$b, eta$2$10, eta$0$b, a$4$1$a$b}] -> -1.153553116312478*^-9, 
 iter$int[{a$3$4$b, eta$2$9, eta$0$b, a$3$2$b}] -> -3.7142668358945655*^-9, 
 iter$int[{a$3$4$b, eta$2$9, eta$0$b, a$4$1$a$b}] -> 3.8368126780465394*^-9, 
 iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c, a$3$2$c}] -> 
  -0.00003930931723722737, 
 iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c, a$3$3$c}] -> 
  0.000012625862086133037, 
 iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c, a$4$1$a$c}] -> 
  0.00001267777913044673, iter$int[{a$3$4$b, g$2$1, eta$0$b, a$3$2$b}] -> 
  9.309932376530901*^-8, iter$int[{a$3$4$b, g$2$1, eta$0$b, a$4$1$a$b}] -> 
  -9.525291266865085*^-8, iter$int[{a$3$4$b, omega$0, eta$0$b, a$3$2$b}] -> 
  0, iter$int[{a$3$4$b, omega$0, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, omega$0$4, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$4$b, omega$0$4, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$4$1$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  8.950853771463538*^-6, 
 iter$int[{a$4$1$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.0000162651539017155856339142828241954787915790407076498867`38.45356013097\
358, iter$int[{a$4$1$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0000503769284478997495627360303620533306567750403467338986`38.4866087854\
4531, iter$int[{a$4$1$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  8.954161707591524*^-6, iter$int[{a$4$1$b$c, eta$0$c, eta$2$c$over$a, 
    f$3}] -> 0.00016131147076622497, 
 iter$int[{a$4$1$b$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  -0.0001998152217832541765146649218870731443429714618943960262`38.4347881906\
20814, iter$int[{a$4$1$b$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  0.0082698024553326692043564426230501365423855288872544247914`38.26794182399\
846, iter$int[{a$4$1$b$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -0.0033411159726484724301973248217720120191083203657159042977`38.8743382391\
0435, iter$int[{a$4$1$b$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  0.000056208025832486474, 
 iter$int[{a$4$2$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  0.00023964434295726872, 
 iter$int[{a$4$2$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.0004356901871096433423266521852999734296482274565677448608`38.45356013097\
358, iter$int[{a$4$2$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0018170533457597947665977783210800430037707004954559282415`38.4866087854\
45284, iter$int[{a$4$2$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.00023972058331814784, 
 iter$int[{a$4$3$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  0.00011762419917603031, 
 iter$int[{a$4$3$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.0002138388323640360679211916228205562302699042441254550355`38.45356013097\
358, iter$int[{a$4$3$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0008700156514506276985254665075788859948249860918434932427`38.4866087854\
4531, iter$int[{a$4$3$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.00011766219794665878, 
 iter$int[{a$4$4$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.00014623370876092062, 
 iter$int[{a$4$4$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0002658266147545456507291510005197005033186226942585665636`38.4535601309\
7358, iter$int[{a$4$4$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0010306300047943440807939602006778122980431525770270310437`38.48660878544\
531, iter$int[{a$4$4$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.00014628230090276637, iter$int[{d$2$1, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  -7.941165468091576*^-10, iter$int[{d$2$1, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 
  8.2383838229945*^-10, iter$int[{d$2$1, a$3$1$c, eta$0$c, a$3$2$c}] -> 
  0.000013379307511556877, iter$int[{d$2$1, a$3$1$c, eta$0$c, a$3$3$c}] -> 
  -4.295486775364571*^-6, iter$int[{d$2$1, a$3$1$c, eta$0$c, a$4$1$a$c}] -> 
  -4.314582691117445*^-6, iter$int[{d$2$1, a$3$3$b, eta$0$b, a$3$2$b}] -> 
  -3.397995977319946*^-8, iter$int[{d$2$1, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 
  3.5039224993058475*^-8, iter$int[{d$2$1, d$2$4, omega$0$4, omega$0$4}] -> 
  0.1612423051188527324063050232659476905626087202087520452601`38.18175230938\
313, iter$int[{d$2$1, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  -4.157769170553261*^-6, 
 iter$int[{d$2$1, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  -7.5441142500872814121144754177556366601044750560650224`38.45356013097358*^\
-6, iter$int[{d$2$1, eta$1$2$c, eta$2$c$over$a, f$3}] -> 
  0.009297677328308041, iter$int[{d$2$1, eta$1$2$c, eta$3$3$c, omega$0}] -> 
  -0.0115030292535202621271600361443998925050388224242063714459`38.4347881906\
1963, iter$int[{d$2$1, eta$1$4$b, eta$2$b$over$a, f$3}] -> 
  6.108544466463179*^-6, 
 iter$int[{d$2$1, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  0.0000110839835167930730353104316005522302535775152597712342`38.45356013097\
358, iter$int[{d$2$1, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.0265338626210035893637478423001733571314452681280424512949`38.39887007747\
619, iter$int[{d$2$1, eta$2$12, omega$m4$0, omega$0}] -> 
  -2.9659861712485896445968980524373630115131355425691853530275`38.4294307582\
3249, iter$int[{d$2$1, eta$2$6, omega$0$4, omega$0}] -> 
  3.3772369917177694294894924888076739498563293502020624030326`38.47961819705\
649, iter$int[{d$2$1, eta$3$1$a, eta$0$a, f$3}] -> -0.07996975474253748, 
 iter$int[{d$2$1, eta$3$2$a, eta$0$a, f$3}] -> -0.0030406690496068266, 
 iter$int[{d$2$1, eta$3$3$a, eta$0$a, f$3}] -> 0.040216931300967595, 
 iter$int[{d$2$1, f$108, f$108, g$2$1}] -> 0.0006110483101342594, 
 iter$int[{d$2$1, f$3, eta$0$a, f$3}] -> -0.00031256547907772866, 
 iter$int[{d$2$1, g$2$1, omega$0$4, omega$0$4}] -> 
  1.3053822979191893132465122851504442968308152185293034371317`38.60609026628\
684, iter$int[{d$2$1, omega$0, omega$0$4, omega$0$4}] -> 
  -1.5935686355491237823666066064505042259076640222892212359496`37.9103177201\
7096, iter$int[{d$2$1, omega$0$4, g$2$1, omega$0$4}] -> 0, 
 iter$int[{d$2$1, omega$0$4, omega$0, omega$0$4}] -> 
  -1.848489493136191930765169922101769689131658923854292387085`38.22704273141\
492, iter$int[{d$2$1, omega$0$4, omega$0$4, g$2$1}] -> 0, 
 iter$int[{d$2$1, omega$0$4, omega$0$4, omega$0}] -> 
  -1.7372058739767947328128742749516496323948934939379244991275`38.9477982359\
0545, iter$int[{d$2$1, omega$0$4, omega$0$4, omega$0$4}] -> 
  1.7555956446257970838630580578960893030632005097745141068709`38.95237144149\
58, iter$int[{d$2$1, omega$4, omega$0$4, omega$0}] -> 
  1.8944907758492914034710166297598983633838896438974078765751`38.23771824010\
519, iter$int[{d$2$1, omega$4, omega$0$4, omega$0$4}] -> 
  -1.9119749870011668447968109892687656395700339083624461081397`37.2565518076\
4092, iter$int[{d$2$1, omega$m4$0, omega$m4$0, omega$0}] -> 
  -1.6015986479177800561452264403025512420965676939349656436517`38.1647794385\
4091, iter$int[{d$2$2, a$3$1$c, eta$0$c, a$3$2$c}] -> -7.616615945974298*^-7, 
 iter$int[{d$2$2, a$3$1$c, eta$0$c, a$3$3$c}] -> 2.445371736573309*^-7, 
 iter$int[{d$2$2, a$3$1$c, eta$0$c, a$4$1$a$c}] -> 2.4562250390203283*^-7, 
 iter$int[{d$2$2, eta$1$2$c, eta$2$c$over$a, f$3}] -> -0.000534649056956607, 
 iter$int[{d$2$2, eta$1$2$c, eta$3$3$c, omega$0}] -> 
  0.000661329862360499339465065471126316428990582027917634941`38.434788190619\
49, iter$int[{d$2$2, eta$2$12, omega$m4$0, omega$0}] -> 
  -1.1297725357236097045593033165395597079803949067881581603623`38.0503725896\
97865, iter$int[{d$2$2, eta$2$6, omega$0$4, omega$0}] -> 
  1.3456730272721217140702598414940597918924717713207178766472`39.09971630367\
484, iter$int[{d$2$2, eta$3$3$a, eta$0$a, f$3}] -> -0.0023041284209435217, 
 iter$int[{d$2$2, f$3, eta$0$a, f$3}] -> 0.000017790925603828065, 
 iter$int[{d$2$2, omega$0$4, omega$0$4, omega$0}] -> 
  -0.6700423895109307498217368255895145138137696534839914408977`38.8023736374\
51176, iter$int[{d$2$2, omega$0$4, omega$0$4, omega$0$4}] -> 
  0.6729410694716483112521518635311097898160093571876189898197`38.80424839273\
311, iter$int[{d$2$2, omega$4, omega$0$4, omega$0}] -> 
  0.7000946052645681893045199413424105521306423458550140189467`38.82142808981\
9534, iter$int[{d$2$2, omega$m4$0, omega$m4$0, omega$0}] -> 
  -0.6403568417356306994242666401628521159654768223601567443786`38.7826934127\
0549, iter$int[{d$2$3, a$3$1$b, eta$0$b, a$3$2$b}] -> 4.770942401723589*^-11, 
 iter$int[{d$2$3, a$3$1$b, eta$0$b, a$4$1$a$b}] -> -4.9488175196396545*^-11, 
 iter$int[{d$2$3, a$3$3$b, eta$0$b, a$3$2$b}] -> 2.0531764622816293*^-9, 
 iter$int[{d$2$3, a$3$3$b, eta$0$b, a$4$1$a$b}] -> -2.1168116527600382*^-9, 
 iter$int[{d$2$3, d$2$4, omega$0$4, omega$0$4}] -> 
  0.0663845369114443732584373274608160916480759663388707615226`38.61864128965\
4164, iter$int[{d$2$3, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  2.511946748777781*^-7, 
 iter$int[{d$2$3, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  4.557984192631836464127312515156932525408713909632396`38.45356013097358*^-7\
, iter$int[{d$2$3, eta$1$4$b, eta$2$b$over$a, f$3}] -> 
  -3.690949318095618*^-7, 
 iter$int[{d$2$3, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  -6.697469083339331306586783003979681057923681222999238`38.45356013097358*^-7\
, iter$int[{d$2$3, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.0109157240857324233533736655970025382351199887545433159955`38.83494942780\
5434, iter$int[{d$2$3, eta$3$1$a, eta$0$a, f$3}] -> 0.004879037723503365, 
 iter$int[{d$2$3, eta$3$2$a, eta$0$a, f$3}] -> 0.0001837472755234904, 
 iter$int[{d$2$3, f$3, eta$0$a, f$3}] -> 0.000018888092265957884, 
 iter$int[{d$2$3, omega$0, omega$0$4, omega$0$4}] -> 
  -1.299694260580062209484984997888139606280479564059577009485`38.08868867179\
48, iter$int[{d$2$3, omega$0$4, omega$0$4, omega$0$4}] -> 
  1.3660309206907257413636094136826053966327299488669917043604`39.11030800057\
9316, iter$int[{d$2$3, omega$4, omega$0$4, omega$0$4}] -> 
  -1.4306829496088512903431090797914444767748199776052225768753`38.1529615748\
0992, iter$int[{d$2$4, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  3.1856963779334837*^-11, iter$int[{d$2$4, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 
  -3.304476678951472*^-11, 
 iter$int[{d$2$4, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -5.442596037354390172840094242311336816581531837559092`38.60609026628459*^-6\
, iter$int[{d$2$4, a$3$3$b, eta$0$b, a$3$2$b}] -> 1.3708292752288479*^-9, 
 iter$int[{d$2$4, a$3$3$b, eta$0$b, a$4$1$a$b}] -> -1.413320380396424*^-9, 
 iter$int[{d$2$4, a$4$1$a$b, eta$0$a, f$3}] -> -7.048497096025903*^-8, 
 iter$int[{d$2$4, d$2$4, omega$0$4, omega$0$4}] -> 
  0.0682318536303063337551263578519873612976889170332182284338`38.68826513911\
661, iter$int[{d$2$4, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  1.6771366367136973*^-7, 
 iter$int[{d$2$4, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  3.043200602981503274461466280795371604564625990772361`38.45356013097358*^-7\
, iter$int[{d$2$4, eta$1$4$b, eta$2$b$over$a, f$3}] -> 
  -2.4643093719030774*^-7, 
 iter$int[{d$2$4, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  -4.471648041572989434431130262809510979744293701491723`38.45356013097358*^-7\
, iter$int[{d$2$4, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.0112198324676539073383930079736058588078711442844199533323`38.90451021036\
042, iter$int[{d$2$4, eta$3$1$a, eta$0$a, f$3}] -> 0.003257000246033262, 
 iter$int[{d$2$4, eta$3$2$a, eta$0$a, f$3}] -> 0.00012268095992163777, 
 iter$int[{d$2$4, f$3, eta$0$a, f$3}] -> 0.000012610852133313674, 
 iter$int[{d$2$4, omega$0, omega$0$4, omega$0$4}] -> 
  -1.3054164316607067513447416490353139082056604122518518389843`38.0988034309\
68225, iter$int[{d$2$4, omega$0$4, omega$0, omega$0$4}] -> 
  -1.4094198321451930255556078038778197864988655261103879368724`38.1473157485\
6472, iter$int[{d$2$4, omega$0$4, omega$0$4, omega$0}] -> 
  -1.3669665640871970851670744552659155347884475229586706305913`39.1188122478\
59275, iter$int[{d$2$4, omega$0$4, omega$0$4, omega$0$4}] -> 
  1.3736163251601532655864633861701874005627769714444958273417`39.12091979966\
4264, iter$int[{d$2$4, omega$0$4, omega$4, omega$0$4}] -> 
  -1.3383383203675581876844481973519810778623932092291802989059`38.1096202691\
8586, iter$int[{d$2$4, omega$4, omega$0$4, omega$0$4}] -> 
  -1.4400544212725536398176267285223050012759503042699364801375`39.1414332608\
5703, iter$int[{d$2$4, omega$m4$0, omega$m4$0, omega$0}] -> 
  -1.3024349185165265500660205258378318882102912887658345276846`38.1130314015\
56725, iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$0$b}] -> 
  -1.8948962126091493*^-8, 
 iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$1$1$b}] -> 
  -2.1346153781995079643559679323108454187650722597924689413621018867641`38.5\
90318865324235*^-10, iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$2$a$over$b}] -> 
  1.9011668693438046*^-8, iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$0$b}] -> 
  -2.2678752519590535*^-6, 
 iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$1$1$b}] -> 
  -2.05815140247102173923541362927954324274775179907158`38.590318865324235*^-8\
, iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$2$a$over$b}] -> 
  2.0902476161873635*^-6, iter$int[{eta$0$b, a$3$2$b, eta$1$2$b, a$3$2$b}] -> 
  8.201893136463913*^-11, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$2$b, a$4$1$a$b}] -> 
  -8.587296455248917*^-11, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$4$b, a$3$2$b}] -> -1.211180598219734*^-10, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$4$b, a$4$1$a$b}] -> 
  1.2678475680182497*^-10, 
 iter$int[{eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.002774729101759035136104006958564140000976870187176852596`38.60609026628\
459, iter$int[{eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -0.000026808589893692526, 
 iter$int[{eta$0$b, a$4$1$b$b, eta$0$b, a$3$2$b}] -> -2.5275092542605474*^-8, 
 iter$int[{eta$0$b, a$4$1$b$b, eta$0$b, a$4$1$a$b}] -> 2.615892630016712*^-8, 
 iter$int[{eta$0$b, a$4$1$b$c, eta$0$c, a$3$2$c}] -> -0.00032056666265905365, 
 iter$int[{eta$0$b, a$4$1$b$c, eta$0$c, a$3$3$c}] -> 0.00010293551450463348, 
 iter$int[{eta$0$b, a$4$1$b$c, eta$0$c, a$4$1$a$c}] -> 
  0.00010338060733353342, iter$int[{eta$0$b, a$4$2$b$b, eta$0$b, a$3$2$b}] -> 
  -1.0252134938165468*^-6, 
 iter$int[{eta$0$b, a$4$2$b$b, eta$0$b, a$4$1$a$b}] -> 
  1.0533165631916628*^-6, iter$int[{eta$0$b, a$4$3$b$b, eta$0$b, a$3$2$b}] -> 
  -4.868995869294417*^-7, 
 iter$int[{eta$0$b, a$4$3$b$b, eta$0$b, a$4$1$a$b}] -> 5.004846170444042*^-7, 
 iter$int[{eta$0$b, a$4$4$b$b, eta$0$b, a$3$2$b}] -> 5.672337744972319*^-7, 
 iter$int[{eta$0$b, a$4$4$b$b, eta$0$b, a$4$1$a$b}] -> 
  -5.836346288333763*^-7, iter$int[{eta$0$b, d$2$4, eta$2$b$over$a, f$3}] -> 
  0.00008195815186409648, iter$int[{eta$0$b, d$2$4, eta$3$5$b, omega$0$4}] -> 
  0.0001488170213644767691734132441367363635927341906017811645`38.45356013097\
358, iter$int[{eta$0$b, eta$2$1, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$0$b, eta$2$1, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, eta$2$10, eta$2$b$over$a, f$3}] -> 0.0006262037362307424, 
 iter$int[{eta$0$b, eta$2$10, eta$3$5$b, omega$0$4}] -> 
  0.0011366962301102537085583990204056632253667487096572014533`38.45356013097\
358, iter$int[{eta$0$b, eta$2$11, eta$2$b$over$a, f$3}] -> 
  0.003111775506289652, 
 iter$int[{eta$0$b, eta$2$11, eta$3$5$b, omega$0$4}] -> 
  0.0056503534641648014299416097701129388105339848380350454114`38.45356013097\
358, iter$int[{eta$0$b, eta$2$2, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$0$b, eta$2$2, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, eta$2$b$over$c, eta$2$c$over$a, f$3}] -> 
  -0.20111881552443425, iter$int[{eta$0$b, eta$2$b$over$c, eta$3$3$c, 
    omega$0}] -> 
  0.2474825715982116862675148205578388395267087260016356889218`38.43478819061\
963, iter$int[{eta$0$b, eta$3$10$b, omega$0$4, omega$0$4}] -> 
  -61.4741369558058820509662104601046059728486071928785381472388`38.395818769\
67369, iter$int[{eta$0$b, eta$3$11$b, omega$0$4, omega$0$4}] -> 
  12.9354700637442587979218478950545454294682818751821172058536`37.6464267754\
3165, iter$int[{eta$0$b, eta$3$13$b, omega$0$4, omega$0$4}] -> 
  -0.3585500039007997111008085827938848377238684712048252135237`38.1776989845\
7734, iter$int[{eta$0$b, eta$3$1$b, omega$0$4, omega$0}] -> 
  0.0724357762057935693030691130674855975820529009328994963453`38.61864488286\
259, iter$int[{eta$0$b, eta$3$24$b, omega$m4$0, omega$0}] -> 
  -4.8190737232679622841954585122896781452409945518375416112704`38.7395078104\
6736, iter$int[{eta$0$b, eta$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.1252285119121835525424903035394990781524763185842082085617`38.6060902662\
86344, iter$int[{eta$0$b, eta$3$3$b, omega$0$4, omega$0$4}] -> 
  -2.9141936832943818811440310906570318361715656909043940867636`39.0401119273\
18016, iter$int[{eta$0$b, eta$3$4$b, omega$0$4, omega$0$4}] -> 
  -2.2482833109322357376743489937582920352423509807855660521338`37.8360851102\
2458, iter$int[{eta$0$b, eta$3$5$b, omega$0, omega$0$4}] -> 
  0.1872499701006126709654327361988046637741139739285748471358`38.55355522885\
694, iter$int[{eta$0$b, eta$3$5$b, omega$0$4, omega$0}] -> 
  0.2175261187972590794467667132391387023637876649974616200406`38.61864488286\
259, iter$int[{eta$0$b, eta$3$5$b, omega$4, omega$0$4}] -> 
  0.2342135396211683212476026840566134452883963174253365278288`38.65074546936\
894, iter$int[{eta$0$b, eta$3$7$b, omega$0$4, omega$0$4}] -> 
  2.1509125075753031774093065141366437012947483605542709471526`38.93086274317\
2995, iter$int[{eta$0$b, eta$3$9$b, omega$0$4, omega$0}] -> 
  18.9975138864202006692871313811689677733804633590303117722075`38.5710673156\
6866, iter$int[{eta$0$b, eta$4$1$a$b, eta$0$a, f$3}] -> 0.11675258077915583, 
 iter$int[{eta$0$b, eta$4$2$a$b, eta$0$a, f$3}] -> -0.047493318891604235, 
 iter$int[{eta$0$b, eta$4$3$a$b, eta$0$a, f$3}] -> 0.04103215160888133, 
 iter$int[{eta$0$b, g$2$1, eta$2$b$over$a, f$3}] -> 0.08149292387992853, 
 iter$int[{eta$0$b, g$2$1, eta$3$5$b, omega$0$4}] -> 
  0.1483004034740793038001019569464732238152251607061673949608`38.45356013097\
4815, iter$int[{eta$0$b, omega$0, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$0$b, omega$0, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, omega$0$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$0$b, omega$0$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, omega$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$0$b, omega$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  1.1467950441151815134296502255079799141906981918096628240188`38.61864488286\
056, iter$int[{eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  -0.2799067264970719560878210703530514136800793261445221563147`38.5003052127\
0366, iter$int[{eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> -0.002856787609347615, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$1$1$b, d$2$4, omega$0$4, omega$0$4}] -> 
  0.0231466115470746805135782965388245790638000000000000000001`38.36448742325\
293, iter$int[{eta$1$1$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.00380666125095042817258305278835058050062`38.58054423132056, 
 iter$int[{eta$1$1$b, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, f$3, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, omega$0, omega$0$4, omega$0$4}] -> 
  -0.4322130654348026454629410884936011400489999999999999999999`38.6356978910\
9804, iter$int[{eta$1$1$b, omega$0$4, omega$0, omega$0$4}] -> 
  -0.46759076619002480213808716665157854577`37.669865926287045, 
 iter$int[{eta$1$1$b, omega$0$4, omega$0$4, omega$0}] -> 
  -0.453076093795186767247480089606456480683`38.656171147573964, 
 iter$int[{eta$1$1$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  0.455359676981877327072362787050227764982`38.658354570327205, 
 iter$int[{eta$1$1$b, omega$0$4, omega$4, omega$0$4}] -> 
  -0.44331318847554348165735383008933148175`37.646710651662225, 
 iter$int[{eta$1$1$b, omega$4, omega$0$4, omega$0$4}] -> 
  -0.4778930004462077792792506192214539137999999999999999999999`36.6793306695\
8784, iter$int[{eta$1$1$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  -0.4313567491158893800623266410649180818379999999999999999999`38.6348365975\
0558, iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$0$b}] -> 
  -4.391615429406275*^-11, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$1$1$b}] -> 
  -5.0715862863863363204082341381844528804652278334125169691457422127`38.5903\
18865324235*^-13, iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$2$a$over$b}] -> 
  4.4525166077067644*^-11, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$0$b}] -> -4.59526628422762*^-9, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$1$1$b}] -> 
  -4.340880111236884412405506945660218059408732623601810475413408770955`38.59\
0318865324235*^-11, iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, 
    eta$2$a$over$b}] -> 4.298933686184356*^-9, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$2$b, a$3$2$b}] -> 
  1.951652152913802*^-13, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$2$b, a$4$1$a$b}] -> 
  -2.0496098770044807*^-13, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$4$b, a$3$2$b}] -> 
  -2.8790271494187833*^-13, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$4$b, a$4$1$a$b}] -> 
  3.022938483954861*^-13, 
 iter$int[{eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -4.3810373453474666287288068786332133150656556518573471`38.60609026628459*^\
-6, iter$int[{eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> -5.727582270819074*^-8, 
 iter$int[{eta$1$2$b, a$4$1$b$b, eta$0$b, a$3$2$b}] -> 
  -6.000431451840192*^-11, 
 iter$int[{eta$1$2$b, a$4$1$b$b, eta$0$b, a$4$1$a$b}] -> 
  6.224682721623242*^-11, 
 iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c, a$3$2$c}] -> 
  -6.792241905697539*^-7, 
 iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c, a$3$3$c}] -> 2.180617933334898*^-7, 
 iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c, a$4$1$a$c}] -> 
  2.1903599099519518*^-7, 
 iter$int[{eta$1$2$b, a$4$2$b$b, eta$0$b, a$3$2$b}] -> 
  -2.153821243567369*^-9, 
 iter$int[{eta$1$2$b, a$4$2$b$b, eta$0$b, a$4$1$a$b}] -> 
  2.2204829295742967*^-9, 
 iter$int[{eta$1$2$b, a$4$3$b$b, eta$0$b, a$3$2$b}] -> 
  -1.0315083594627208*^-9, 
 iter$int[{eta$1$2$b, a$4$3$b$b, eta$0$b, a$4$1$a$b}] -> 
  1.063915294346696*^-9, 
 iter$int[{eta$1$2$b, a$4$4$b$b, eta$0$b, a$3$2$b}] -> 
  1.2224457793763311*^-9, 
 iter$int[{eta$1$2$b, a$4$4$b$b, eta$0$b, a$4$1$a$b}] -> 
  -1.262003017119279*^-9, 
 iter$int[{eta$1$2$b, d$2$4, eta$2$b$over$a, f$3}] -> 1.7222564868383256*^-7, 
 iter$int[{eta$1$2$b, d$2$4, eta$3$5$b, omega$0$4}] -> 
  3.125168117468869835234743681929842767048615676418865`38.45356013097358*^-7\
, iter$int[{eta$1$2$b, eta$2$1, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$1, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$10, eta$2$b$over$a, f$3}] -> 
  1.3528740131059046*^-6, 
 iter$int[{eta$1$2$b, eta$2$10, eta$3$5$b, omega$0$4}] -> 
  2.45419748237643382289415815033829607893521402099479`38.45356013097358*^-6, 
 iter$int[{eta$1$2$b, eta$2$11, eta$2$b$over$a, f$3}] -> 
  6.52938614881943*^-6, iter$int[{eta$1$2$b, eta$2$11, eta$3$5$b, 
    omega$0$4}] -> 
  0.0000118482594524502127422057142043184066803013701650942485`38.45356013097\
358, iter$int[{eta$1$2$b, eta$2$2, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$2, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$b$over$c, eta$2$c$over$a, f$3}] -> 
  -0.0003122776862275344, 
 iter$int[{eta$1$2$b, eta$2$b$over$c, eta$3$3$c, omega$0}] -> 
  0.0003864470752031944259231810554874272397818742998696601932`38.43478819061\
963, iter$int[{eta$1$2$b, eta$3$10$b, omega$0$4, omega$0$4}] -> 
  1.2162367967500571133022665269805314599425976695157035116176`38.81163098137\
511, iter$int[{eta$1$2$b, eta$3$11$b, omega$0$4, omega$0$4}] -> 
  -0.3701673266527659922601783728674409800453831498953209898321`38.4735908129\
84526, iter$int[{eta$1$2$b, eta$3$13$b, omega$0$4, omega$0$4}] -> 
  -0.0109441309882618791530958192977830535577325591091744221418`39.0250412935\
6315, iter$int[{eta$1$2$b, eta$3$1$b, omega$0$4, omega$0}] -> 
  0.0001139740029235472323125961109060350942787602189507629242`38.61864488286\
0785, iter$int[{eta$1$2$b, eta$3$24$b, omega$m4$0, omega$0}] -> 
  -0.6449678582149425618173897971538733362157373121077037070651`38.8045701965\
1249, iter$int[{eta$1$2$b, eta$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0001970406825246266743978995842819206814812866066051910025`38.6060902662\
8459, iter$int[{eta$1$2$b, eta$3$3$b, omega$0$4, omega$0$4}] -> 
  -0.0876249201743906587353066859901740649664637844181319224223`38.9278765606\
3736, iter$int[{eta$1$2$b, eta$3$4$b, omega$0$4, omega$0$4}] -> 
  0.0580891993939868376252356400521978527871768124138442396033`37.74762075424\
2114, iter$int[{eta$1$2$b, eta$3$5$b, omega$0, omega$0$4}] -> 
  0.0002947277286590629428242271743777417666958914826561066861`38.55355522885\
5394, iter$int[{eta$1$2$b, eta$3$5$b, omega$0$4, omega$0}] -> 
  0.0003423817845348104423002710730113102862833765309209632778`38.61864488286\
0785, iter$int[{eta$1$2$b, eta$3$5$b, omega$4, omega$0$4}] -> 
  0.0003686474530097696667559904348772170086103737105470985177`37.65074546937\
049, iter$int[{eta$1$2$b, eta$3$7$b, omega$0$4, omega$0$4}] -> 
  0.0656639717695584331235519094116000944961272885115872036627`37.81592130836\
683, iter$int[{eta$1$2$b, eta$3$9$b, omega$0$4, omega$0}] -> 
  2.0325109283367778301625250515017051290545089115221536623392`38.30550702335\
8736, iter$int[{eta$1$2$b, eta$4$1$a$b, eta$0$a, f$3}] -> 
  0.00018393505353520072, iter$int[{eta$1$2$b, eta$4$2$a$b, eta$0$a, f$3}] -> 
  -0.0000752432924335707, iter$int[{eta$1$2$b, eta$4$3$a$b, eta$0$a, f$3}] -> 
  0.00005592741647201567, 
 iter$int[{eta$1$2$b, g$2$1, eta$2$b$over$a, f$3}] -> 0.00012826251613965153, 
 iter$int[{eta$1$2$b, g$2$1, eta$3$5$b, omega$0$4}] -> 
  0.0002331867324740763117327701932815453371114103330813856221`38.45356013097\
358, iter$int[{eta$1$2$b, omega$0, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, omega$0, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, omega$0$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, omega$0$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, omega$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, omega$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$c, a$3$2$c, omega$0$4, omega$0}] -> 
  -3.0093431792786807743477357113330989257215019397052891784801`38.6186448828\
5985, iter$int[{eta$1$2$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.7346245338109685457703479086739940790851354622387555323948`38.50030521270\
311, iter$int[{eta$1$2$c, a$4$1$a$c, eta$0$a, f$3}] -> 0.007159260942580158, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$0$b}] -> -3.932309291012942*^-11, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$1$1$b}] -> 
  -4.533549997435030720159693376204188144935219544219527194645011255`38.59031\
8865324235*^-13, iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$2$a$over$b}] -> 
  3.984003017218106*^-11, iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$0$b}] -> 
  -4.145674818560322*^-9, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$1$1$b}] -> 
  -3.907804758115273281189172551049419360634789316582323117975715604688`38.59\
0318865324235*^-11, iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, 
    eta$2$a$over$b}] -> 3.875213744178404*^-9, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$2$b, a$3$2$b}] -> 
  1.7444077197559206*^-13, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$2$b, a$4$1$a$b}] -> 
  -1.8315486884438443*^-13, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$4$b, a$3$2$b}] -> 
  -2.5735029857036773*^-13, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$4$b, a$4$1$a$b}] -> 
  2.7015319372065285*^-13, 
 iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c, a$3$2$c}] -> 
  -6.112849689407018*^-7, 
 iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c, a$3$3$c}] -> 
  1.9625249559294998*^-7, 
 iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c, a$4$1$a$c}] -> 
  1.9712749774077194*^-7, 
 iter$int[{eta$1$3$b, a$4$3$b$b, eta$0$b, a$3$2$b}] -> 
  -9.283394721092612*^-10, 
 iter$int[{eta$1$3$b, a$4$3$b$b, eta$0$b, a$4$1$a$b}] -> 
  9.572997415972823*^-10, 
 iter$int[{eta$1$3$b, a$4$4$b$b, eta$0$b, a$3$2$b}] -> 1.099015718917278*^-9, 
 iter$int[{eta$1$3$b, a$4$4$b$b, eta$0$b, a$4$1$a$b}] -> 
  -1.1343372207908805*^-9, 
 iter$int[{eta$1$3$b, d$2$4, eta$2$b$over$a, f$3}] -> 1.550787493396712*^-7, 
 iter$int[{eta$1$3$b, d$2$4, eta$3$5$b, omega$0$4}] -> 
  2.814140003855003882699389246620717241978477729097629`38.453560130973514*^-7\
, iter$int[{eta$1$3$b, eta$2$1, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$3$b, eta$2$1, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$3$b, eta$2$10, eta$2$b$over$a, f$3}] -> 
  1.216090292448881*^-6, 
 iter$int[{eta$1$3$b, eta$2$10, eta$3$5$b, omega$0$4}] -> 
  2.2061533793907814574434984291134379982928222988145375`38.45356013097358*^-6\
, iter$int[{eta$1$3$b, eta$2$11, eta$2$b$over$a, f$3}] -> 
  5.879859777968395*^-6, 
 iter$int[{eta$1$3$b, eta$2$11, eta$3$5$b, omega$0$4}] -> 
  0.0000106700639223437500504066463043409250242510744449137258`38.45356013097\
348, iter$int[{eta$1$3$b, eta$2$b$over$c, eta$2$c$over$a, f$3}] -> 
  -0.0002846603060749995, 
 iter$int[{eta$1$3$b, eta$2$b$over$c, eta$3$3$c, omega$0}] -> 
  0.0003521806804251131666294909625179045192275721205490321628`38.43478819061\
951, iter$int[{eta$1$3$b, eta$3$10$b, omega$0$4, omega$0$4}] -> 
  1.1991523152478371338041255629101739405840232033115899366602`38.81742663042\
818, iter$int[{eta$1$3$b, eta$3$11$b, omega$0$4, omega$0$4}] -> 
  -0.3660485434091312662684721810381955726308413073772159863702`38.4737955911\
0113, iter$int[{eta$1$3$b, eta$3$1$b, omega$0$4, omega$0}] -> 
  0.0001038317941181212301016625353555195346860991144721593085`38.61864488286\
072, iter$int[{eta$1$3$b, eta$3$24$b, omega$m4$0, omega$0}] -> 
  -0.6450525976299833172308348560129613058936853897631744812249`38.8050350079\
174, iter$int[{eta$1$3$b, eta$3$3$b, omega$0$4, omega$0$4}] -> 
  -0.0878742504936884686641044383766819024368519896895229291159`38.9301181491\
0764, iter$int[{eta$1$3$b, eta$3$4$b, omega$0$4, omega$0$4}] -> 
  0.0573882828099325374233302954750806777264283936530330741437`38.62403425830\
845, iter$int[{eta$1$3$b, eta$3$5$b, omega$0$4, omega$0}] -> 
  0.0003119093818034208932058241723995026652835427031184976701`38.61864488286\
073, iter$int[{eta$1$3$b, eta$3$5$b, omega$4, omega$0$4}] -> 
  0.0003358373732642084006116574500886029293763164604746048935`38.65074546936\
693, iter$int[{eta$1$3$b, eta$3$9$b, omega$0$4, omega$0}] -> 
  2.0327065629793818471438040266290475694427075962571362784658`38.30574285931\
737, iter$int[{eta$1$3$b, eta$4$3$a$b, eta$0$a, f$3}] -> 
  0.000051304571922419866, 
 iter$int[{eta$1$3$b, g$2$1, eta$2$b$over$a, f$3}] -> 0.00011684723044546343, 
 iter$int[{eta$1$3$b, g$2$1, eta$3$5$b, omega$0$4}] -> 
  0.0002124428052684877210295775133554056321009133650852190566`38.45356013097\
352, iter$int[{eta$1$3$b, omega$0, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$3$b, omega$0, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$3$b, omega$0$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$3$b, omega$0$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$3$b, omega$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$3$b, omega$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, d$2$4, omega$0$4, omega$0$4}] -> 
  0.0115733057735373407875080876010918716589`38.06345742758946, 
 iter$int[{eta$2$1, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.00380666125095042817258305278835058050066`38.58054423132056, 
 iter$int[{eta$2$1, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.00190333062547521408629152639417529025033`38.27951423565741, 
 iter$int[{eta$2$1, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, f$3, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, omega$0, omega$0$4, omega$0$4}] -> 
  -0.2161065327174013227486733059240220108340000000000000000001`38.3346678954\
35004, iter$int[{eta$2$1, omega$0$4, omega$0, omega$0$4}] -> 
  -0.2337953830950124010641012306146466623774000000000000000001`39.3688359306\
1311, iter$int[{eta$2$1, omega$0$4, omega$0$4, omega$0}] -> 
  -0.226538046897593383624316455987342409043`38.35514115191096, 
 iter$int[{eta$2$1, omega$0$4, omega$0$4, omega$0$4}] -> 
  0.22767983849093866353618139352511388249`37.3573245746651, 
 iter$int[{eta$2$1, omega$0$4, omega$4, omega$0$4}] -> 
  -0.221656594237771741967453683251680989026`38.34568065599747, 
 iter$int[{eta$2$1, omega$4, omega$0$4, omega$0$4}] -> 
  -0.2389465002231038874950789965673284199619999999999999999999`38.3783006739\
22844, iter$int[{eta$2$1, omega$m4$0, omega$m4$0, omega$0}] -> 
  -0.215678374557944689831675850908686985481`38.33380660184253, 
 iter$int[{eta$2$10, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0000462461298317397058855634636705326628184848840935974974`38.6060902662\
8459, iter$int[{eta$2$10, a$4$1$a$b, eta$0$a, f$3}] -> 
  -6.235454178008335*^-7, 
 iter$int[{eta$2$10, eta$0$b, eta$2$b$over$a, f$3}] -> 0.0013707069907614102, 
 iter$int[{eta$2$10, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.0024916611898643697432275750082365946787083917107764772777`38.45356013097\
358, iter$int[{eta$2$10, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0542010081706111892681819704139377948268023156980854837749`37.7206453359\
33014, iter$int[{eta$2$10, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.0013711646171415397, 
 iter$int[{eta$2$11, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0002054376520631409497340102822954554636359125524397024811`38.6060902662\
8459, iter$int[{eta$2$11, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.654193281272222*^-6, iter$int[{eta$2$2, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  0, iter$int[{eta$2$2, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$2, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$2, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, d$2$4, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$2$1, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, omega$0, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, omega$0$4, omega$0$4, omega$0}] -> 0, 
 iter$int[{eta$2$2, omega$0$4, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, omega$0$4, omega$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, omega$4, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, omega$m4$0, omega$m4$0, omega$0}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{eta$2$3, d$2$4, omega$0$4, omega$0$4}] -> 
  -0.0925864461882987241771889434820166447645`38.966547414577875, 
 iter$int[{eta$2$3, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$3, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$3, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, eta$2$1, omega$0$4, omega$0$4}] -> 
  -0.0152266450038017126903322111534023220027`38.18260422264951, 
 iter$int[{eta$2$3, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$3, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$3, omega$0, omega$0$4, omega$0$4}] -> 
  1.7288522617392105466131083656769014873350000000000000000001`39.23775788242\
037, iter$int[{eta$2$3, omega$0$4, omega$0$4, omega$0}] -> 
  1.8123043751807470317083307086975707364`37.25823113890382, 
 iter$int[{eta$2$3, omega$0$4, omega$0$4, omega$0$4}] -> 
  -1.821438707927509270790297309158918132073`39.26041456164923, 
 iter$int[{eta$2$3, omega$0$4, omega$4, omega$0$4}] -> 
  1.77325275390217388797755974878835104194`38.24877064298961, 
 iter$int[{eta$2$3, omega$4, omega$0$4, omega$0$4}] -> 
  1.911572001784831081809535441879426819104`39.281390660907526, 
 iter$int[{eta$2$3, omega$m4$0, omega$m4$0, omega$0}] -> 
  1.7254269964635574827219385267521726904329999999999999999999`39.23689658882\
7925, iter$int[{eta$2$4, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.014888195355443156, 
 iter$int[{eta$2$4, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0270668663179538530215357605383222522130007738306355864746`38.4535601309\
7358, iter$int[{eta$2$4, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.2022945342412957289768847688762973174907354992455955143211`38.17187349559\
195, iter$int[{eta$2$4, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.014892983763555488, iter$int[{eta$2$9, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.0042931933616502565, 
 iter$int[{eta$2$9, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0078052550198073307424203798401079874417161825313033847232`38.4535601309\
7358, iter$int[{eta$2$9, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.1355619290185901810889345786679886651399469359439869802385`38.8189603569\
94765, iter$int[{eta$2$9, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.004294563225765907, iter$int[{eta$2$b$over$c, a$3$2$c, omega$0$4, 
    omega$0}] -> 
  -3.1162861809790277823544226895368235936458537830189992576691`38.6186448828\
6005, iter$int[{eta$2$b$over$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.7606996991688751672623502283460595780748438532373424538526`38.50030521270\
327, iter$int[{eta$2$b$over$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  0.007507666314092138, iter$int[{eta$2$c$over$b, eta$0$c, eta$2$c$over$a, 
    f$3}] -> -0.06899258900376586, 
 iter$int[{eta$2$c$over$b, eta$0$c, eta$3$3$c, omega$0}] -> 
  0.0849423978106724190854597727929479761120949703257229443013`38.43478819061\
963, iter$int[{eta$2$c$over$b, eta$1$1$c, omega$0$4, omega$0}] -> 
  7.2737875857786623544097690239223771955221034339861138253062`38.76806168963\
92, iter$int[{eta$2$c$over$b, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -4.0217237614192614772763363298492214170250373472290909201222`38.5107133123\
7546, iter$int[{eta$2$c$over$b, eta$2$a$over$c, eta$0$a, f$3}] -> 
  -0.023765552202894717, iter$int[{eta$3$12$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -0.0007958984634054956, 
 iter$int[{eta$3$12$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.001446972438522184241822679418553342526077928608468583918`38.45356013097\
358, iter$int[{eta$3$12$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0059776547839970304453239183477790414760796738293404292253`38.48660878544\
531, iter$int[{eta$3$12$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.0007961531822445231, 
 iter$int[{eta$3$14$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.001239708913809417, 
 iter$int[{eta$3$14$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0022538544054976234399407295413578524907657369453874834809`38.4535601309\
7358, iter$int[{eta$3$14$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0093500454197826738889220918170669342960015466513142702671`38.48660878544\
531, iter$int[{eta$3$14$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.0012401046267434867, 
 iter$int[{eta$3$15$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  0.0007130476789383959, 
 iter$int[{eta$3$15$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.0012963021980937804495723749269862512223677951327490515403`38.45356013097\
358, iter$int[{eta$3$15$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.3601789968505441748197211083406875963332330781863660241184`37.55577394555\
065, iter$int[{eta$3$15$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.0007132784057709242, iter$int[{eta$3$17$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -0.0008720572245949366, 
 iter$int[{eta$3$17$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0015854255037805587012986696580063620288566422861453710217`38.4535601309\
7358, iter$int[{eta$3$17$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.016687245318810390318472303626936742285904608610350445895`38.138465263724\
43, iter$int[{eta$3$17$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.0008723366769421489, 
 iter$int[{eta$3$18$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.0005430351592399668, 
 iter$int[{eta$3$18$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0009872189517004510280246260641628922820359409169408993394`38.4535601309\
7358, iter$int[{eta$3$18$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.3614455518690574095636895802667439695174973752020900978519`38.5524225445\
7045, iter$int[{eta$3$18$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.0005432111452893444, 
 iter$int[{eta$3$20$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0.0716617995228475, 
 iter$int[{eta$3$20$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.1304095698984220617897722909333745037425036418015905718922`38.45356013097\
358, iter$int[{eta$3$20$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.610385229558816255986117230291300815765757861657462686219`38.436499468500\
024, iter$int[{eta$3$20$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.07167817882593287, iter$int[{eta$3$21$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -0.07288141479778878, 
 iter$int[{eta$3$21$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.132626886541927774488128301157440550094051073928297383068`38.45356013097\
358, iter$int[{eta$3$21$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.6113516283434474514459314996056756850785841033391696510899`38.2943475505\
5881, iter$int[{eta$3$21$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.07289818376856268, iter$int[{eta$3$22$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -0.03591746324545241, 
 iter$int[{eta$3$22$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0653621572068762937797491593595152815300170735862346438837`38.4535601309\
7358, iter$int[{eta$3$22$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.3502294351524623332999867184076504557080744142544904588488`38.4780425267\
4356, iter$int[{eta$3$22$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.03592568078881161, iter$int[{eta$3$23$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> 0.14600484871125308, 
 iter$int[{eta$3$23$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.2656937784438333306846821040846446722284457832568446548853`38.45356013097\
358, iter$int[{eta$3$23$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  1.3122329172610208028667245954963983818100362133626066673151`38.48430590642\
573, iter$int[{eta$3$23$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.14603846378120341, iter$int[{eta$3$4$c, eta$0$c, eta$2$c$over$a, f$3}] -> 
  0.0020107791197606145, 
 iter$int[{eta$3$4$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  -0.0024898443920316076949665990337440244086760644291151987762`38.4347881906\
1963, iter$int[{eta$3$4$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  0.1065028845978787174420231476922396580683139050331110275974`38.26794182399\
846, iter$int[{eta$3$4$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -0.0430286564624832088147780524098458475653635589154273372419`38.8743382391\
0435, iter$int[{eta$3$4$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  0.0007001633915809416, iter$int[{eta$3$5$c, eta$0$c, eta$2$c$over$a, 
    f$3}] -> -0.002145646899348971, 
 iter$int[{eta$3$5$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  0.0026568519119573606302723205518926005837981949136022836164`38.43478819061\
963, iter$int[{eta$3$5$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  -1.9259217961750620500117047027175369777513545318943170090987`39.2587980216\
7564, iter$int[{eta$3$5$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  0.9086165270049081393823448845549174676623500466149571569545`38.93254000547\
8195, iter$int[{eta$3$5$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  -0.0007471291747994502, 
 iter$int[{eta$3$7$c, eta$0$c, eta$2$c$over$a, f$3}] -> 0.09663254201840907, 
 iter$int[{eta$3$7$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  -0.1190050306187671464500787714676531776618036117897637159514`38.4347881906\
1963, iter$int[{eta$3$7$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  -4.3375589032501845051687682965053433647627509971453466266371`39.0268052547\
56454, iter$int[{eta$3$7$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  1.6541946693116040558425965993052274531178689614308259897258`38.10204749496\
618, iter$int[{eta$3$7$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  0.03330393213180298, iter$int[{eta$3$8$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.000049907227966373455, 
 iter$int[{eta$3$8$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0000907378960645152209127090681341402915544190188203889489`38.4535601309\
7342, iter$int[{eta$3$8$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0097661162790888132776178406063056655500999497470220181682`38.9383556366\
3214, iter$int[{eta$3$8$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.00004992293182324903, 
 iter$int[{eta$3$8$c, eta$0$c, eta$2$c$over$a, f$3}] -> -0.18724478615658985, 
 iter$int[{eta$3$8$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  0.2305553921856117384732489297720561442591760791777405257041`38.43478819061\
963, iter$int[{eta$3$8$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  11.7122763141717635919650637117982761490167050130251719995329`39.2667005211\
0961, iter$int[{eta$3$8$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -4.731219633671145508715325332943687516027527583110200410922`38.87303232089\
871, iter$int[{eta$3$8$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  -0.06451154271666718, iter$int[{eta$3$9$c, eta$0$c, eta$2$c$over$a, 
    f$3}] -> -0.007943746048269817, 
 iter$int[{eta$3$9$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  0.0098363328328733401049780349008066600946946660628580888666`38.43478819061\
963, iter$int[{eta$3$9$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  -11.2945772083854905964268874411661113965758467120919377284207`39.043120447\
754305, iter$int[{eta$3$9$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  5.3462702668297046045796695962451406300884324320831372405091`38.71830137881\
392, iter$int[{eta$3$9$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  -0.0027660526040849892, iter$int[{g$0, f$3, eta$0$a, f$3}] -> 
  -0.019914202178711114, iter$int[{g$2$1, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  1.064525928524125*^-8, iter$int[{g$2$1, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 
  -1.1017331892192583*^-8, 
 iter$int[{g$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0027237244932176852561218032913596182798804202190692018178`38.6060902662\
8459, iter$int[{g$2$1, a$3$3$b, eta$0$b, a$3$2$b}] -> 5.149410133692883*^-7, 
 iter$int[{g$2$1, a$3$3$b, eta$0$b, a$4$1$a$b}] -> -5.291253835882828*^-7, 
 iter$int[{g$2$1, a$4$1$a$b, eta$0$a, f$3}] -> -0.00002614243575278887, 
 iter$int[{g$2$1, d$2$4, omega$0$4, omega$0$4}] -> 
  2.2684925725196072581717148227982556764441897164634432491542`37.97518637498\
844, iter$int[{g$2$1, eta$0$b, eta$2$b$over$a, f$3}] -> 0.08073323128375962, 
 iter$int[{g$2$1, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.1469175168837755969969663651549256689322730388174518741888`38.45356013097\
358, iter$int[{g$2$1, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.7352567106331443901049462742312570372247517408828200963455`38.48660878544\
664, iter$int[{g$2$1, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  0.00006285100277487344, 
 iter$int[{g$2$1, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  0.0001141173513006827144974318078155276743937040683460342079`38.45356013097\
358, iter$int[{g$2$1, eta$1$4$b, eta$2$b$over$a, f$3}] -> 
  -0.00009255744849662325, 
 iter$int[{g$2$1, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  -0.0001680589354828500895643052454167650065536056679360595512`38.4535601309\
7358, iter$int[{g$2$1, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.3676283553165721950524731371156285186099779751686116776289`38.18557878978\
266, iter$int[{g$2$1, eta$2$a$over$b, eta$0$a, f$3}] -> 0.08075169282616984, 
 iter$int[{g$2$1, eta$3$1$a, eta$0$a, f$3}] -> 1.6376827171390402, 
 iter$int[{g$2$1, eta$3$2$a, eta$0$a, f$3}] -> 0.04618252911967087, 
 iter$int[{g$2$1, f$108, f$108, g$2$1}] -> -0.009605072550959172, 
 iter$int[{g$2$1, f$3, eta$0$a, f$3}] -> 0.004746306793684916, 
 iter$int[{g$2$1, g$2$1, omega$0$4, omega$0$4}] -> 
  11.6070189549976268354827678268270959113275220422368391164231`38.6060902662\
86344, iter$int[{g$2$1, omega$0, omega$0$4, omega$0$4}] -> 
  -6.9173770546072301405450963508692483925651381152353607173494`37.4601112374\
6291, iter$int[{g$2$1, omega$0$4, g$2$1, omega$0$4}] -> 0, 
 iter$int[{g$2$1, omega$0$4, omega$0$4, g$2$1}] -> 0, 
 iter$int[{g$2$1, omega$0$4, omega$0$4, omega$0}] -> 
  -8.8879587675673767768141958109124265320794203150553519929041`38.5689718196\
63254, iter$int[{g$2$1, omega$0$4, omega$0$4, omega$0$4}] -> 
  9.1697892438446237060876165916412101361186902592732392240662`38.58252914254\
447, iter$int[{g$2$1, omega$0$4, omega$4, omega$0$4}] -> 
  -7.830648078049358117641950540065652072018385297304472131377`38.51396749498\
7874, iter$int[{g$2$1, omega$4, omega$0$4, omega$0$4}] -> 
  -11.3289173184060962327863339899928363361143839456801309591843`38.674358195\
68202, iter$int[{g$2$1, omega$m4$0, omega$m4$0, omega$0}] -> 
  -7.1817195544765466569066713220717320646575201873137702976505`38.4763982304\
3557, iter$int[{omega$0, a$3$1$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$0$c, a$3$2$c}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$0$c, a$3$3$c}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$0$c, a$4$1$a$c}] -> 0, 
 iter$int[{omega$0, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, d$2$4, omega$0$4, omega$0$4}] -> 
  1.5692552054058117288236313787189598580029999999999999999999`39.19569357792\
467, iter$int[{omega$0, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.518436348470612445790104752500936980036`38.71469544306632, 
 iter$int[{omega$0, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0, eta$1$2$c, eta$2$c$over$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$1$2$c, eta$3$3$c, omega$0}] -> 0, 
 iter$int[{omega$0, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.25921817423530622289505237625046849002`37.41366544740448, 
 iter$int[{omega$0, eta$2$12, omega$m4$0, omega$0}] -> 
  2.10874668485215588054143381433272282791`38.32402441284509, 
 iter$int[{omega$0, eta$2$6, omega$0$4, omega$0}] -> 
  -2.9040088762854080475725111409429604505`37.462997939478306, 
 iter$int[{omega$0, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$3$3$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, f$3, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, g$2$1, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0, omega$0$4, g$2$1, omega$0$4}] -> 0, 
 iter$int[{omega$0, omega$0$4, omega$0$4, g$2$1}] -> 0, 
 iter$int[{omega$0, omega$m4$0, omega$m4$0, omega$0}] -> 
  3.14350798829042880882399506101751143832`38.49741456831648, 
 iter$int[{omega$0$4, a$3$1$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c, a$3$2$c}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c, a$3$3$c}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c, a$4$1$a$c}] -> 0, 
 iter$int[{omega$0$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$0$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, d$2$4, omega$0$4, omega$0$4}] -> 
  -1.49731772072409570779892445286986395477`38.17531396448172, 
 iter$int[{omega$0$4, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.494776618659302804775735922399203964294`38.69440916826462, 
 iter$int[{omega$0$4, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$c, eta$2$c$over$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$c, eta$3$3$c, omega$0}] -> 0, 
 iter$int[{omega$0$4, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, eta$2$1, omega$0$4, omega$0$4}] -> 
  -0.2473883093296514023878679611996019821485`39.393379172592034, 
 iter$int[{omega$0$4, eta$2$12, omega$m4$0, omega$0}] -> 
  -4.4423924364812346276499172637780716497799999999999999999999`38.6476169210\
43074, iter$int[{omega$0$4, eta$2$6, omega$0$4, omega$0}] -> 
  5.66743887583775549755148414193678208608`38.75338684489146, 
 iter$int[{omega$0$4, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$3$3$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, f$106, f$108, g$2$1}] -> 0, 
 iter$int[{omega$0$4, f$106, g$2$1, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, f$106, omega$0, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, f$106, omega$0$4, g$2$1}] -> 0, 
 iter$int[{omega$0$4, f$106, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, f$107, f$108, g$2$1}] -> 0, 
 iter$int[{omega$0$4, f$107, g$2$1, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, f$107, omega$0, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, f$107, omega$0$4, g$2$1}] -> 0, 
 iter$int[{omega$0$4, f$107, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, f$108, f$108, g$2$1}] -> 0, 
 iter$int[{omega$0$4, f$3, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, g$2$1, g$2$1, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, g$2$1, omega$0$4, g$2$1}] -> 0, 
 iter$int[{omega$0$4, g$2$1, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, g$2$1, omega$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, omega$0, f$106, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, omega$0, f$107, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, omega$0, omega$0$4, f$106}] -> 0, 
 iter$int[{omega$0$4, omega$0, omega$0$4, f$107}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, f$106, g$2$1}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, f$106, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, f$107, g$2$1}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, f$107, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, g$2$1, g$2$1}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, g$2$1, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, omega$0$4, f$106}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, omega$0$4, f$107}] -> 0, 
 iter$int[{omega$0$4, omega$0$4, omega$0$4, g$2$1}] -> 0, 
 iter$int[{omega$0$4, omega$4, g$2$1, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, omega$4, omega$0$4, g$2$1}] -> 0, 
 iter$int[{omega$0$4, omega$m4$0, omega$m4$0, omega$0}] -> 
  -4.45786005581218788964446583383484893983`38.64912643068726, 
 iter$int[{omega$4, a$3$1$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c, a$3$2$c}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c, a$3$3$c}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c, a$4$1$a$c}] -> 0, 
 iter$int[{omega$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{omega$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, d$2$4, omega$0$4, omega$0$4}] -> 
  1.4303755361233636478650373568127307121269999999999999999999`39.15545007372\
088, iter$int[{omega$4, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$4, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.472756413459207310510882113477332330072`38.674637429235915, 
 iter$int[{omega$4, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$4, eta$1$2$c, eta$2$c$over$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$1$2$c, eta$3$3$c, omega$0}] -> 0, 
 iter$int[{omega$4, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$4, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.2363782067296036552554410567386661650384`39.37360743356372, 
 iter$int[{omega$4, eta$2$12, omega$m4$0, omega$0}] -> 
  6.6985181648021907519071625211923476291000000000000000000001`37.82597873941\
291, iter$int[{omega$4, eta$2$6, omega$0$4, omega$0}] -> 
  -8.3409220018276489562664985710298299799399999999999999999999`38.9212140600\
07514, iter$int[{omega$4, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$3$3$a, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, f$3, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, omega$m4$0, omega$m4$0, omega$0}] -> 
  5.73164848298576494816860529998857357194`38.758279547636846, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b}] -> 
  5.702825884518577*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$1$1$b}] -> 
  6.07182710484411130458806525339337988761140465532282359982899537`38.5903188\
65324235*^-15, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, 
    eta$2$a$over$b}] -> -5.590325670406713*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b}] -> 
  8.533716484034624*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$1$1$b}] -> 
  7.3171540565600669483133687128432643096287989963686696796625696085`38.59031\
8865324235*^-13, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, 
    eta$2$a$over$b}] -> -7.706000740732923*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$2$b, a$3$2$b}] -> 
  -2.3242184703803*^-15, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$2$b, 
    a$4$1$a$b}] -> 2.4149888133007933*^-15, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$4$b, a$3$2$b}] -> 
  3.441008643413854*^-15, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$4$b, a$4$1$a$b}] -> 
  -3.5748443420151266*^-15, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  1.315769875077587568840609157300211614610140964073316`38.60609026628459*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  9.33522809157022*^-10, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$0$b, 
    a$3$2$b}] -> 7.202934786739*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$0$b, a$4$1$a$b}] -> 
  -7.412327278987354*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c, a$3$2$c}] -> 
  1.1313888157044634*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c, a$3$3$c}] -> 
  -3.6340229200952494*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c, a$4$1$a$c}] -> 
  -3.6489012289691183*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$0$b, a$3$2$b}] -> 
  3.667398518751857*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$0$b, a$4$1$a$b}] -> 
  -3.7476535824301*^-11, iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$0$b, 
    a$3$2$b}] -> 1.7188107371839376*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$0$b, a$4$1$a$b}] -> 
  -1.7570677115020227*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$0$b, a$3$2$b}] -> 
  -1.9471009075167685*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$0$b, a$4$1$a$b}] -> 
  1.9920106239742995*^-11, 
 iter$int[{a$3$1$b, eta$0$b, d$2$4, eta$2$b$over$a, f$3}] -> 
  -2.930630975707456*^-9, 
 iter$int[{a$3$1$b, eta$0$b, d$2$4, eta$3$5$b, omega$0$4}] -> 
  -5.3268075996330632678419396578715145584144712723731`38.45356013097358*^-9, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$1, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$1, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$10, eta$2$b$over$a, f$3}] -> 
  -2.1406147237076022*^-8, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$10, eta$3$5$b, omega$0$4}] -> 
  -3.8899198739389857408273330872559554208395877934834`38.45356013097358*^-8, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$11, eta$2$b$over$a, f$3}] -> 
  -1.1152664746544265*^-7, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$11, eta$3$5$b, omega$0$4}] -> 
  -2.027167989981906897329546113171130792808666511699011`38.45356013097358*^-7\
, iter$int[{a$3$1$b, eta$0$b, eta$2$2, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$2, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c, eta$2$c$over$a, f$3}] -> 
  9.65388681912043*^-6, iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c, 
    eta$3$3$c, omega$0}] -> 
  -0.0000118313076538269117085284987638968304292640169351214671`38.4347881906\
1963, iter$int[{a$3$1$b, eta$0$b, eta$3$10$b, omega$0$4, omega$0$4}] -> 
  0.0072729057829695675612923359487860467917888605302104520714`38.43245122280\
5625, iter$int[{a$3$1$b, eta$0$b, eta$3$11$b, omega$0$4, omega$0$4}] -> 
  -0.0016189707623397633011946775687228841985744628420647410162`38.3004036907\
3047, iter$int[{a$3$1$b, eta$0$b, eta$3$13$b, omega$0$4, omega$0$4}] -> 
  0.000030976696386750382924527544969887659130371359539747816`39.155937407300\
584, iter$int[{a$3$1$b, eta$0$b, eta$3$1$b, omega$0$4, omega$0}] -> 
  -3.4437092230700084671790857456772438691203566297915406`38.618644882860785*^\
-6, iter$int[{a$3$1$b, eta$0$b, eta$3$24$b, omega$m4$0, omega$0}] -> 
  0.0003578679790254131809878275431529415209411806656640928378`38.82385083552\
552, iter$int[{a$3$1$b, eta$0$b, eta$3$2$b, omega$0$4, omega$0$4}] -> 
  5.9535578142783340855360173273060550862761607348032795`38.60609026628459*^-6\
, iter$int[{a$3$1$b, eta$0$b, eta$3$3$b, omega$0$4, omega$0$4}] -> 
  0.0002499947276725455261305193983985903725465367090564314423`39.05403935003\
331, iter$int[{a$3$1$b, eta$0$b, eta$3$4$b, omega$0$4, omega$0$4}] -> 
  0.0002788630018799027356718515677425882358130696756037243688`38.36364768227\
559, iter$int[{a$3$1$b, eta$0$b, eta$3$5$b, omega$0, omega$0$4}] -> 
  -8.8999345350398146285868279641505190456823706609677665`38.553555228855394*^\
-6, iter$int[{a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4, omega$0}] -> 
  -0.0000103389507401078356231306628243804426752396783895769309`38.6186448828\
60785, iter$int[{a$3$1$b, eta$0$b, eta$3$5$b, omega$4, omega$0$4}] -> 
  -0.0000111320988127705531242839103386921598307555273864006238`37.6507454693\
7049, iter$int[{a$3$1$b, eta$0$b, eta$3$7$b, omega$0$4, omega$0$4}] -> 
  -0.0001858463174125144563264654901803532820507910691864910604`38.9380694747\
14084, iter$int[{a$3$1$b, eta$0$b, eta$3$9$b, omega$0$4, omega$0}] -> 
  -0.0013873079492162849018507353468876110932071285889993231331`38.5865700419\
8949, iter$int[{a$3$1$b, eta$0$b, eta$4$1$a$b, eta$0$a, f$3}] -> 
  -5.5454436114564375*^-6, 
 iter$int[{a$3$1$b, eta$0$b, eta$4$2$a$b, eta$0$a, f$3}] -> 
  2.246388577762769*^-6, iter$int[{a$3$1$b, eta$0$b, eta$4$3$a$b, eta$0$a, 
    f$3}] -> -2.1418313183496237*^-6, 
 iter$int[{a$3$1$b, eta$0$b, g$2$1, eta$2$b$over$a, f$3}] -> 
  -3.8734611918877665*^-6, 
 iter$int[{a$3$1$b, eta$0$b, g$2$1, eta$3$5$b, omega$0$4}] -> 
  -7.0539372438978343797304564561261145903959818665294041`38.45356013097358*^\
-6, iter$int[{a$3$1$b, eta$0$b, omega$0, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, d$2$4, omega$0$4, omega$0$4}] -> 
  -1.6503228855354793314651657239858573127148849052852703`38.36448742325293*^\
-6, iter$int[{a$3$1$b, eta$1$1$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$2$1, omega$0$4, omega$0$4}] -> 
  -2.714099282803477465168177736347178776663320680009988`37.580544231322044*^\
-7, iter$int[{a$3$1$b, eta$1$1$b, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, f$3, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, omega$0, omega$0$4, omega$0$4}] -> 
  0.0000308162217119268041834556217018421621944031466581765725`38.63569789109\
804, iter$int[{a$3$1$b, eta$1$1$b, omega$0$4, omega$0, omega$0$4}] -> 
  0.0000333386051318597193033703077774081019168605948537789442`38.66986592628\
522, iter$int[{a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4, omega$0}] -> 
  0.0000323037281270534318886134529191174124997651872281038496`38.65617114757\
3964, iter$int[{a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  -0.0000324665445974622835930529771692376549094761956159725449`38.6583545703\
27205, iter$int[{a$3$1$b, eta$1$1$b, omega$0$4, omega$4, omega$0$4}] -> 
  0.0000316076458497163997514087652042881797209414659071832704`38.64671065166\
049, iter$int[{a$3$1$b, eta$1$1$b, omega$4, omega$0$4, omega$0$4}] -> 
  0.0000340731408512909768383038541750851175207122167048522374`38.67933066958\
578, iter$int[{a$3$1$b, eta$1$1$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  0.0000307551674874030136581242838227341195285141774831099172`38.63483659750\
558, iter$int[{a$3$1$b, eta$2$1, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$2$1, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$2$1, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -2.714099282803477465168177736347178776663320680009988`37.580544231322044*^\
-7, iter$int[{a$3$1$b, eta$2$1, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$2$10, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -4.6177665679287675*^-8, 
 iter$int[{a$3$1$b, eta$2$10, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -8.40071124184067906280363065042569283410310887596667`38.45356013097358*^-8\
, iter$int[{a$3$1$b, eta$2$10, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  3.6120227995787473384258848711088661391127036766038955`38.62658008208777*^-6\
, iter$int[{a$3$1$b, eta$2$10, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -4.61892482458636*^-8, iter$int[{a$3$1$b, eta$2$2, eta$0$b, eta$2$b$over$a, 
    f$3}] -> 0, iter$int[{a$3$1$b, eta$2$2, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 0, iter$int[{a$3$1$b, eta$2$2, eta$1$1$b, omega$0$4, 
    omega$0$4}] -> 0, iter$int[{a$3$1$b, eta$2$2, eta$2$a$over$b, eta$0$a, 
    f$3}] -> 0, iter$int[{a$3$1$b, eta$2$9, eta$0$b, eta$2$b$over$a, f$3}] -> 
  1.537534080358965*^-7, iter$int[{a$3$1$b, eta$2$9, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  2.797473736198978238950595396386919078115031091383706`38.45356013097358*^-7\
, iter$int[{a$3$1$b, eta$2$9, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0000104276821962448602771169911485821633612843391905447059`38.93260680631\
765, iter$int[{a$3$1$b, eta$2$9, eta$2$a$over$b, eta$0$a, f$3}] -> 
  1.5379002134600904*^-7, 
 iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c, eta$2$c$over$a, f$3}] -> 
  3.289851588885757*^-6, 
 iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c, eta$3$3$c, omega$0}] -> 
  -4.0332810084015247568861867647448930274509591326127953`38.43478819061963*^\
-6, iter$int[{a$3$1$b, eta$2$c$over$b, eta$1$1$c, omega$0$4, omega$0}] -> 
  -0.0005831793299571038914637595770208269653066489891386109651`38.8022466434\
0405, iter$int[{a$3$1$b, eta$2$c$over$b, eta$1$3$c, omega$m4$0, omega$0}] -> 
  0.0003128299232663625063269030232273991118679004315767112084`38.53175280898\
224, iter$int[{a$3$1$b, eta$2$c$over$b, eta$2$a$over$c, eta$0$a, f$3}] -> 
  1.1241233477965736*^-6, 
 iter$int[{a$3$1$b, g$2$1, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -3.846576199333228*^-6, 
 iter$int[{a$3$1$b, g$2$1, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -7.0049727220050603798145364767121587059450672712496694`38.45356013097358*^\
-6, iter$int[{a$3$1$b, g$2$1, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0000631764567365088329007885031580197218749765555347580314`38.4866087854\
4531, iter$int[{a$3$1$b, g$2$1, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -3.8471870802258325*^-6, 
 iter$int[{a$3$1$b, omega$0, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, omega$0, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, omega$0, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.000036963828110841970094102407911363397663090937011939007`37.71469544306\
835, iter$int[{a$3$1$b, omega$0, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, omega$0$4, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, omega$0$4, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, omega$0$4, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0000352769205695899948264148936611765660741281563664533495`38.69440916826\
462, iter$int[{a$3$1$b, omega$0$4, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, omega$4, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, omega$4, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, omega$4, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0000337069089714777973349503996020653256309389594789104248`38.6746374292\
35915, iter$int[{a$3$1$b, omega$4, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  0.0016909141587217935201227429462271327379450273122536127535`38.61864488286\
074, iter$int[{a$3$1$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  -0.0004131676207550006761679177533181558829565196159213103721`38.5003052127\
0381, iter$int[{a$3$1$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -2.846759857849797*^-6, 
 iter$int[{a$3$2$b, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  6.677955206360532*^-10, 
 iter$int[{a$3$2$b, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  1.2145441175879717281169451572522971615422834649755`38.45356013097358*^-9, 
 iter$int[{a$3$2$b, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -5.0054882761347391040247176271792961154608549490088`38.48660878544398*^-9, 
 iter$int[{a$3$2$b, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  6.679795414797864*^-10, 
 iter$int[{a$3$2$b, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  2.8654049810948505*^-8, 
 iter$int[{a$3$2$b, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  5.21440496343888578215454421164348943072535720408845`38.45356013097358*^-8, 
 iter$int[{a$3$2$b, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -3.222413042352267265532941004709167776264150066079959`38.48660878544398*^-7\
, iter$int[{a$3$2$b, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  2.8660389209482654*^-8, 
 iter$int[{a$3$2$b, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  9.932916990186395920647565275570315766204755781534`38.60609026628459*^-10, 
 iter$int[{a$3$2$b, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  9.529709733486745*^-12, 
 iter$int[{a$3$2$b, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -1.4593831843404539567650534205970321100405312179955`38.60609026628459*^-9, 
 iter$int[{a$3$2$b, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.3941652775021286*^-11, 
 iter$int[{a$3$3$b, eta$2$1, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, eta$2$1, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, eta$2$1, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0000116587899211826030090661243434256681864659883212617341`38.5805442313\
2056, iter$int[{a$3$3$b, eta$2$1, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, eta$2$4, eta$0$b, eta$2$b$over$a, f$3}] -> 
  0.000015091905958092752, 
 iter$int[{a$3$3$b, eta$2$4, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.0000274636938641523934999046076720418146659235553312736478`38.45356013097\
358, iter$int[{a$3$3$b, eta$2$4, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0004486636714595096853395519552977138872451087850747051636`38.0940032189\
3016, iter$int[{a$3$3$b, eta$2$4, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.000015095257705603948, 
 iter$int[{a$3$3$b, g$2$1, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.00012402107090090685, 
 iter$int[{a$3$3$b, g$2$1, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0002259073845682071802624393827404916817065160008917996254`38.4535601309\
7358, iter$int[{a$3$3$b, g$2$1, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0031796457384805983680522823757364610481403997865306675619`38.4866087854\
4531, iter$int[{a$3$3$b, g$2$1, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.0001240382276775703, 
 iter$int[{a$3$3$b, omega$0, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, omega$0, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, omega$0, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0015878325061928658447572568952316285073026706138737718987`37.7146954430\
6835, iter$int[{a$3$3$b, omega$0, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, omega$4, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, omega$4, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, omega$4, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0014479270271386746171989238625040525451556477342889752495`37.6746374292\
3776, iter$int[{a$3$3$b, omega$4, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b}] -> 
  1.6436424885365382*^-12, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$1$1$b}] -> 
  1.74932558798892329643324838374596354558810431421324909368603247`38.5903188\
65324235*^-14, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, 
    eta$2$a$over$b}] -> -1.6109689069519669*^-12, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b}] -> 
  2.4638047271530557*^-10, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, eta$1$1$b}] -> 
  2.11163355611776364970333094335841081825768438778544366444379875766`38.5903\
18865324235*^-12, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, 
    eta$2$a$over$b}] -> -2.2244838926610797*^-10, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$2$b, a$3$2$b}] -> 
  -6.696045071410958*^-15, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$2$b, a$4$1$a$b}] -> 
  6.957237479052828*^-15, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$4$b, a$3$2$b}] -> 
  9.913656557740964*^-15, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$4$b, a$4$1$a$b}] -> 
  -1.0298775699996485*^-14, 
 iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c, a$3$2$c}] -> 
  3.264878284508192*^-8, iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c, 
    a$3$3$c}] -> -1.0486815729374106*^-8, 
 iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c, a$4$1$a$c}] -> 
  -1.052973442634971*^-8, 
 iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$0$b, a$3$2$b}] -> 
  4.9600252754427194*^-11, 
 iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$0$b, a$4$1$a$b}] -> 
  -5.070239065751158*^-11, 
 iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$0$b, a$3$2$b}] -> 
  -5.617737760865445*^-11, 
 iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$0$b, a$4$1$a$b}] -> 
  5.747095200815187*^-11, 
 iter$int[{a$3$4$b, eta$0$b, d$2$4, eta$2$b$over$a, f$3}] -> 
  -8.457739023397258*^-9, 
 iter$int[{a$3$4$b, eta$0$b, d$2$4, eta$3$5$b, omega$0$4}] -> 
  -1.53731589352600377631237108613413032500435402099143`38.45356013097358*^-8\
, iter$int[{a$3$4$b, eta$0$b, eta$2$1, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$1, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$10, eta$2$b$over$a, f$3}] -> 
  -6.17588259102089*^-8, iter$int[{a$3$4$b, eta$0$b, eta$2$10, eta$3$5$b, 
    omega$0$4}] -> 
  -1.122287856944980136173892090402211157534470166403864`38.45356013097358*^-7\
, iter$int[{a$3$4$b, eta$0$b, eta$2$11, eta$2$b$over$a, f$3}] -> 
  -3.2186848947426215*^-7, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$11, eta$3$5$b, omega$0$4}] -> 
  -5.850493600121640286264270772822047430888102450461017`38.45356013097358*^-7\
, iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c, eta$2$c$over$a, f$3}] -> 
  0.000027932106941105788, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c, eta$3$3$c, omega$0}] -> 
  -0.0000342310861354431516630766235002857483470833015214923223`38.4347881906\
1963, iter$int[{a$3$4$b, eta$0$b, eta$3$10$b, omega$0$4, omega$0$4}] -> 
  0.0212330135101049393559007024692518304151202649033833096558`38.44335488108\
016, iter$int[{a$3$4$b, eta$0$b, eta$3$11$b, omega$0$4, omega$0$4}] -> 
  -0.0047285120833032787904179389734835595683282819241674767354`37.7873558197\
0777, iter$int[{a$3$4$b, eta$0$b, eta$3$1$b, omega$0$4, omega$0}] -> 
  -9.9631361601966497315670777372948595814110233356726608`38.618644882860785*^\
-6, iter$int[{a$3$4$b, eta$0$b, eta$3$24$b, omega$m4$0, omega$0}] -> 
  0.001040401307777655789961729672147070868980507975557670699`38.824694412187\
67, iter$int[{a$3$4$b, eta$0$b, eta$3$3$b, omega$0$4, omega$0$4}] -> 
  0.0007276254282096217641104449637436717981202111692033601832`38.08416645365\
744, iter$int[{a$3$4$b, eta$0$b, eta$3$4$b, omega$0$4, omega$0$4}] -> 
  0.0008144050113221695532947106772605790900714700258257990842`38.36426755619\
028, iter$int[{a$3$4$b, eta$0$b, eta$3$5$b, omega$0$4, omega$0}] -> 
  -0.0000299119856908283825687999614460723795065348728380309605`38.6186448828\
60785, iter$int[{a$3$4$b, eta$0$b, eta$3$5$b, omega$4, omega$0$4}] -> 
  -0.0000322066705574619445888853426118267649361004649346159645`38.6507454693\
66996, iter$int[{a$3$4$b, eta$0$b, eta$3$9$b, omega$0$4, omega$0}] -> 
  -0.0040325994286820887065163727321215935052214735823773349732`38.5867484879\
563, iter$int[{a$3$4$b, eta$0$b, eta$4$3$a$b, eta$0$a, f$3}] -> 
  -6.200868308362535*^-6, 
 iter$int[{a$3$4$b, eta$0$b, g$2$1, eta$2$b$over$a, f$3}] -> 
  -0.00001120645098726594, 
 iter$int[{a$3$4$b, eta$0$b, g$2$1, eta$3$5$b, omega$0$4}] -> 
  -0.0000204081099657760445831952851389493657708114933491397478`38.4535601309\
7358, iter$int[{a$3$4$b, eta$0$b, omega$0, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$0, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$0$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$0$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$4, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$4, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$0$b, a$3$2$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, d$2$4, omega$0$4, omega$0$4}] -> 
  -4.7943960766924376103588844960331621953703914365117947`38.36448742325293*^\
-6, iter$int[{a$3$4$b, eta$1$1$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$4$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$2$1, omega$0$4, omega$0$4}] -> 
  -7.884800645544343452163755242846682649162060112965099`38.58054423132056*^-7\
, iter$int[{a$3$4$b, eta$1$1$b, eta$3$1$a, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$3$2$a, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, omega$0, omega$0$4, omega$0$4}] -> 
  0.0000895250097838929203907784289208700860871478416650952558`38.63569789109\
804, iter$int[{a$3$4$b, eta$1$1$b, omega$0$4, omega$0$4, omega$0}] -> 
  0.000093846403484025679133114184255652541820019949653284538`38.656171147573\
964, iter$int[{a$3$4$b, eta$1$1$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  -0.0000943194058605853582281211765459945608033966399973344601`38.6583545703\
27205, iter$int[{a$3$4$b, eta$1$1$b, omega$0$4, omega$4, omega$0$4}] -> 
  0.0000918241966972386473223304220792451705443127641529711676`38.64671065166\
049, iter$int[{a$3$4$b, eta$1$1$b, omega$4, omega$0$4, omega$0$4}] -> 
  0.0000989867705585461316520945321862138107317988310992510555`36.67933066958\
784, iter$int[{a$3$4$b, eta$1$1$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  0.0000893476395631391904821035715840142074364565556133252402`37.63483659750\
727, iter$int[{a$3$4$b, eta$2$10, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -1.3321347391462743*^-7, 
 iter$int[{a$3$4$b, eta$2$10, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -2.423452158229986730875243472109063734129350767254445`38.45356013097358*^-7\
, iter$int[{a$3$4$b, eta$2$10, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0000104876846188809283294543304868291752485456759392871588`38.62666980824\
8494, iter$int[{a$3$4$b, eta$2$10, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -1.3324682024791718*^-7, 
 iter$int[{a$3$4$b, eta$2$9, eta$0$b, eta$2$b$over$a, f$3}] -> 
  4.4373375377518346*^-7, 
 iter$int[{a$3$4$b, eta$2$9, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  8.073576374704214468268142400046124502529602207538552`38.45356013097358*^-7\
, iter$int[{a$3$4$b, eta$2$9, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0000303121210796645850084609518008341837899910195207105662`38.13577707388\
162, iter$int[{a$3$4$b, eta$2$9, eta$2$a$over$b, eta$0$a, f$3}] -> 
  4.4383919803062054*^-7, 
 iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c, eta$2$c$over$a, f$3}] -> 
  9.518214222330153*^-6, 
 iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c, eta$3$3$c, omega$0}] -> 
  -0.0000116687300182613338335381957351586193130139878702428585`38.4347881906\
1963, iter$int[{a$3$4$b, eta$2$c$over$b, eta$1$1$c, omega$0$4, omega$0}] -> 
  -0.0016962820226299816125535933451062374632839481105765246502`38.3219685502\
2312, iter$int[{a$3$4$b, eta$2$c$over$b, eta$1$3$c, omega$m4$0, omega$0}] -> 
  0.0009096477056173330154433171314703545338344255819275199143`38.53197098772\
933, iter$int[{a$3$4$b, eta$2$c$over$b, eta$2$a$over$c, eta$0$a, f$3}] -> 
  3.252121094894679*^-6, iter$int[{a$3$4$b, g$2$1, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -0.000011128866835172104, 
 iter$int[{a$3$4$b, g$2$1, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0000202668086865205623275240616289989936552295672000127164`38.4535601309\
7358, iter$int[{a$3$4$b, g$2$1, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0001838802042975298257520343673924360445510443932959270664`38.4866087854\
4531, iter$int[{a$3$4$b, g$2$1, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.000011130628879896597, 
 iter$int[{a$3$4$b, omega$0, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, omega$0, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, omega$0, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0001073845815430549248838176799709253934944464621131159971`37.7146954430\
6835, iter$int[{a$3$4$b, omega$0, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, omega$0$4, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, omega$0$4, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, omega$0$4, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0001024839024284360033862893180053145549276861802743628306`38.69440916826\
462, iter$int[{a$3$4$b, omega$0$4, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$4$1$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -3.027217196194306303160799932483224245496700995281687`38.60609026628459*^-7\
, iter$int[{a$4$1$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.1456675409982394*^-9, 
 iter$int[{a$4$1$b$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  0.0026963734698452540362676853936708234528139378667125532882`38.61864488286\
0785, iter$int[{a$4$1$b$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  -0.0006588265068481521159573699102785104845976132453825821724`38.5003052127\
0384, iter$int[{a$4$1$b$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -4.60306921451694*^-6, iter$int[{a$4$2$b$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -8.1023757830123210034018708170735573082673124035907661`38.60609026628459*^\
-6, iter$int[{a$4$2$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -5.0533007961807174*^-8, 
 iter$int[{a$4$3$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -3.9769915208733366374724556193271309308982762764594013`38.60609026628459*^\
-6, iter$int[{a$4$3$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.512704905846159*^-8, 
 iter$int[{a$4$4$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  4.9445812480067143699941702398354373343985845668704333`38.60609026628459*^-6\
, iter$int[{a$4$4$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  3.1996115778529016*^-8, 
 iter$int[{d$2$1, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  9.484655009056741*^-8, iter$int[{d$2$1, a$3$1$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  1.724999196423277802694702928242914114513462431364673`38.45356013097358*^-7\
, iter$int[{d$2$1, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -7.092111552733181113363957525142762040474122460512871`38.48660878544398*^-7\
, iter$int[{d$2$1, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  9.487274005522954*^-8, iter$int[{d$2$1, a$3$1$c, eta$0$c, eta$2$c$over$a, 
    f$3}] -> -3.2770175384233378*^-6, 
 iter$int[{d$2$1, a$3$1$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  4.0355831405176668602919165283203670452335244038968647`38.43478819061963*^-6\
, iter$int[{d$2$1, a$3$1$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  -0.0002584939603988675452826145105953013606582214781940156483`38.2679418239\
9686, iter$int[{d$2$1, a$3$1$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  0.0001044351790247298821401389497779080362866302661152171774`38.87433823909\
7845, iter$int[{d$2$1, a$3$1$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  -1.1291155840723948*^-6, 
 iter$int[{d$2$1, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  4.0599274923223656*^-6, 
 iter$int[{d$2$1, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  7.3881212656310973922794620879899187195015276839066372`38.45356013097358*^-6\
, iter$int[{d$2$1, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0000454761649493238988108652437445390228199685648928510855`38.4866087854\
4398, iter$int[{d$2$1, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  4.060828376928285*^-6, iter$int[{d$2$1, eta$1$2$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  1.407463296675423732858706478107339934808753988062551`38.60609026628459*^-7\
, iter$int[{d$2$1, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.3537731690121346*^-9, 
 iter$int[{d$2$1, eta$1$2$c, a$3$2$c, omega$0$4, omega$0}] -> 
  0.1558996651257609834115716929516112573154323444112708685552`38.61864488286\
0515, iter$int[{d$2$1, eta$1$2$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  -0.0380967888083536432141746235226096958045624942785763645869`38.5003052127\
0363, iter$int[{d$2$1, eta$1$2$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -0.0002521343005867192, 
 iter$int[{d$2$1, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -2.067799431565401531614017944237984769954811011603314`38.60609026628459*^-7\
, iter$int[{d$2$1, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.9804493349863976*^-9, 
 iter$int[{d$2$2, a$3$1$c, eta$0$c, eta$2$c$over$a, f$3}] -> 
  1.8650879467778193*^-7, 
 iter$int[{d$2$2, a$3$1$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  -2.296595358518894998542196611337482545709329757213365`38.43478819061963*^-7\
, iter$int[{d$2$2, a$3$1$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  0.0000148525750418139718311871314330134355205458037993198498`38.26794182399\
686, iter$int[{d$2$2, a$3$1$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -6.0006482591570542766966254495977128244874397197771455`38.874338239097845*^\
-6, iter$int[{d$2$2, a$3$1$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  6.425083700732153*^-8, iter$int[{d$2$2, eta$1$2$c, a$3$2$c, omega$0$4, 
    omega$0}] -> 
  -0.0089694770610755117009881197538746702080833984074693560947`38.6186448828\
6019, iter$int[{d$2$2, eta$1$2$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.0021918914934471659497078454064542905261405580406335754006`38.50030521270\
338, iter$int[{d$2$2, eta$1$2$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  0.0000143711397631741, iter$int[{d$2$3, a$3$1$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -5.6982965561369566*^-9, 
 iter$int[{d$2$3, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -1.03637791917905681802220224110540592320279041885613`38.45356013097358*^-8\
, iter$int[{d$2$3, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  4.2853964331256072663297261615034561646041625976464`38.48660878544398*^-8, 
 iter$int[{d$2$3, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -5.699862435334603*^-9, 
 iter$int[{d$2$3, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -2.45316204572148*^-7, iter$int[{d$2$3, a$3$3$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  -4.464256157627047538499287846507638480797213315449948`38.45356013097358*^-7\
, iter$int[{d$2$3, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  2.7741575664143699266527646141476327915171497663625709`38.48660878544398*^-6\
, iter$int[{d$2$3, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -2.45370257456872*^-7, iter$int[{d$2$3, eta$1$2$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -8.5031257682476534636708108855326404386631078792961`38.60609026628459*^-9, 
 iter$int[{d$2$3, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -8.129452342452572*^-11, 
 iter$int[{d$2$3, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  1.24939631145020517780419448358871378169478512847251`38.60609026628459*^-8, 
 iter$int[{d$2$3, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.1893745977096663*^-10, 
 iter$int[{d$2$4, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -3.804917056247813*^-9, 
 iter$int[{d$2$4, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -6.9201928744190328550171231515806680682419240372927`38.45356013097358*^-9, 
 iter$int[{d$2$4, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  2.86119784489388915276922664598281314873992685535507`38.48660878544398*^-8, 
 iter$int[{d$2$4, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -3.80596272618987*^-9, iter$int[{d$2$4, a$3$3$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -1.6378844203933047*^-7, 
 iter$int[{d$2$4, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -2.980615790791878171853276029885840679705283389673822`38.45356013097358*^-7\
, iter$int[{d$2$4, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  1.8518926285129307567464682135408146835544643879749882`38.48660878544398*^-6\
, iter$int[{d$2$4, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -1.6382453553265125*^-7, 
 iter$int[{d$2$4, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -5.6772336481543264951409592162879251953481474294688`38.60609026628459*^-9, 
 iter$int[{d$2$4, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -5.4283147687461406*^-11, 
 iter$int[{d$2$4, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  8.3417566115727950110373077412781836912979451635061`38.60609026628459*^-9, 
 iter$int[{d$2$4, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  7.941850562387322*^-11, 
 iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  -1.4081613049341492*^-12, 
 iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 
  1.4501590819001824*^-12, 
 iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b}] -> 
  -8.04500935636015*^-11, 
 iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 
  8.232222452024723*^-11, 
 iter$int[{eta$0$b, a$3$2$b, d$2$4, omega$0$4, omega$0$4}] -> 
  0.0006427635302597429980642274893790524579279821746159696645`37.97048078561\
0135, iter$int[{eta$0$b, a$3$2$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  -9.790556957805346*^-9, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  -1.77907579569295121738443192154211177360572885241588`38.45356013097358*^-8\
, iter$int[{eta$0$b, a$3$2$b, eta$1$4$b, eta$2$b$over$a, f$3}] -> 
  1.4457964733121086*^-8, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  2.62725544896830842777322147448119751282743659787138`38.45356013097358*^-8, 
 iter$int[{eta$0$b, a$3$2$b, eta$2$1, omega$0$4, omega$0$4}] -> 
  0.0001053680911962991413323601580203411946812157680207439173`38.18557878978\
133, iter$int[{eta$0$b, a$3$2$b, eta$3$1$a, eta$0$a, f$3}] -> 
  -0.0002864621838471006, 
 iter$int[{eta$0$b, a$3$2$b, eta$3$2$a, eta$0$a, f$3}] -> 
  -7.234237865666682*^-6, iter$int[{eta$0$b, a$3$2$b, f$3, eta$0$a, f$3}] -> 
  -7.432937323494039*^-7, 
 iter$int[{eta$0$b, a$3$2$b, omega$0, omega$0$4, omega$0$4}] -> 
  -0.0019826294837932085057429823940748995486999621967615357153`37.4601112374\
6266, iter$int[{eta$0$b, a$3$2$b, omega$0$4, omega$0, omega$0$4}] -> 
  -0.0030210161281880639917471618651659074093072320509273193525`38.6430227209\
8289, iter$int[{eta$0$b, a$3$2$b, omega$0$4, omega$0$4, omega$0}] -> 
  -0.0025474293166628580339091643926142596209373214019096363675`38.5689718196\
60035, iter$int[{eta$0$b, a$3$2$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  0.002628206381045461501985423936626242495802550618638156153`38.582529142541\
155, iter$int[{eta$0$b, a$3$2$b, omega$0$4, omega$4, omega$0$4}] -> 
  -0.0022443873789428422171849849550669808154247941841578503091`38.5139674949\
8504, iter$int[{eta$0$b, a$3$2$b, omega$4, omega$0$4, omega$0$4}] -> 
  -0.0032470465781487981305392555264278755101315362014503614243`38.6743581956\
7791, iter$int[{eta$0$b, a$3$2$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  -0.0020583942180159069380370281161306740637830333775776401194`38.4763982304\
3297, iter$int[{eta$0$b, a$4$1$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  3.0191981810959446*^-6, 
 iter$int[{eta$0$b, a$4$1$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  5.4923308336721009554802608207681094384945332795628961`38.45356013097358*^-6\
, iter$int[{eta$0$b, a$4$1$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0000255076663503738289984308447175491092080790231379042961`38.4866087854\
4531, iter$int[{eta$0$b, a$4$1$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  3.019965559533909*^-6, 
 iter$int[{eta$0$b, a$4$1$b$c, eta$0$c, eta$2$c$over$a, f$3}] -> 
  0.00007819070179813012, 
 iter$int[{eta$0$b, a$4$1$b$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  -0.0000961331241857499660346712905804865307134139786896740409`38.4347881906\
1963, iter$int[{eta$0$b, a$4$1$b$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  0.0079692510653786784687563748345853395220666298852327635511`38.26794182399\
602, iter$int[{eta$0$b, a$4$1$b$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -0.0032196890032618641416438582072904160957997743917116365632`38.8743382390\
9448, iter$int[{eta$0$b, a$4$1$b$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  0.000026858634588964733, 
 iter$int[{eta$0$b, a$4$2$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  0.00012251975634231446, 
 iter$int[{eta$0$b, a$4$2$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.0002230339837811829428183636471822276195706713937632204093`38.45356013097\
358, iter$int[{eta$0$b, a$4$2$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0018595133582158524812732619082500042793089315701007395521`38.4866087854\
4531, iter$int[{eta$0$b, a$4$2$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.0001225431209261762, 
 iter$int[{eta$0$b, a$4$3$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  0.00005818603069916221, 
 iter$int[{eta$0$b, a$4$3$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  0.0001059166540630311319607083222346482440110705805442889275`38.45356013097\
358, iter$int[{eta$0$b, a$4$3$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -0.0008578979581020823664213252760432078773496566281262569893`38.4866087854\
4531, iter$int[{eta$0$b, a$4$3$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0.000058197365905137616, 
 iter$int[{eta$0$b, a$4$4$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.00006778218460770329, 
 iter$int[{eta$0$b, a$4$4$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.0001233732268225060310526995822583599922658007315669569896`38.4535601309\
7358, iter$int[{eta$0$b, a$4$4$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0009386805527793997746586885667671497880381116790360455869`38.48660878544\
531, iter$int[{eta$0$b, a$4$4$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.00006779596598703358, 
 iter$int[{eta$0$b, d$2$4, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -2.7731981292414631860804670310172947506388130755816333`38.60609026628459*^\
-6, iter$int[{eta$0$b, d$2$4, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.3242066067018542*^-8, 
 iter$int[{eta$0$b, eta$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, eta$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$0$b, eta$2$10, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0000211925473612661091340533596606356647700185536201093546`38.6060902662\
8459, iter$int[{eta$0$b, eta$2$10, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.8869913291890302*^-7, 
 iter$int[{eta$0$b, eta$2$11, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0001052913914918392105296493349959268152772509719408314265`38.6060902662\
8459, iter$int[{eta$0$b, eta$2$11, a$4$1$a$b, eta$0$a, f$3}] -> 
  -8.795539556170797*^-7, 
 iter$int[{eta$0$b, eta$2$2, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, eta$2$2, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$0$b, eta$2$b$over$c, a$3$2$c, omega$0$4, omega$0}] -> 
  -3.4193766451266733355108353696737704752696169477434254871047`38.6186448828\
6052, iter$int[{eta$0$b, eta$2$b$over$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.8360245085501960161592968691497638653377205741815877129577`38.50030521270\
3644, iter$int[{eta$0$b, eta$2$b$over$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  0.0041659978705947875, iter$int[{eta$0$b, g$2$1, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -0.0027536125054353421130779116427949162808168396831295256536`38.6060902662\
8459, iter$int[{eta$0$b, g$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 
  -0.000012783403162611026, 
 iter$int[{eta$0$b, omega$0, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, omega$0, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$0$b, omega$0$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, omega$0$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$0$b, omega$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$0$b, omega$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  -3.5728155914583746*^-15, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 
  3.683939002254792*^-15, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b}] -> 
  -1.9118708704868101*^-13, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 
  1.9593972866958877*^-13, 
 iter$int[{eta$1$2$b, a$3$2$b, d$2$4, omega$0$4, omega$0$4}] -> 
  1.0133803898853156995276566502660452874675412098753772`37.96969884950415*^-6\
, iter$int[{eta$1$2$b, a$3$2$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  -2.3292549678928982*^-11, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  -4.231325672937765732828492757032973456704044621672708390785769688798`38.45\
356013097358*^-11, iter$int[{eta$1$2$b, a$3$2$b, eta$1$4$b, eta$2$b$over$a, 
    f$3}] -> 3.436096726623787*^-11, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  6.242133044097981884129642831789555415360605286515098065925069950544`38.453\
56013097358*^-11, iter$int[{eta$1$2$b, a$3$2$b, eta$2$1, omega$0$4, 
    omega$0$4}] -> 
  1.663663462664949565145152879569937121378942649863623`38.18557878978133*^-7\
, iter$int[{eta$1$2$b, a$3$2$b, eta$3$1$a, eta$0$a, f$3}] -> 
  -6.034285994322537*^-7, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$3$2$a, eta$0$a, f$3}] -> 
  -1.717513791758346*^-8, 
 iter$int[{eta$1$2$b, a$3$2$b, f$3, eta$0$a, f$3}] -> -1.76485308755604*^-9, 
 iter$int[{eta$1$2$b, a$3$2$b, omega$0, omega$0$4, omega$0$4}] -> 
  -3.1303862438241473415622063873120066165053361706190952`37.46011123746266*^\
-6, iter$int[{eta$1$2$b, a$3$2$b, omega$0$4, omega$0, omega$0$4}] -> 
  -4.7699014905990258662629027374169947101453296100586869`38.64302272098289*^\
-6, iter$int[{eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4, omega$0}] -> 
  -4.0221522756429992830501444224262330929324297567813379`38.568971819660035*^\
-6, iter$int[{eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  4.1496916939895961375316538062580629865763807232514319`38.582529142541155*^\
-6, iter$int[{eta$1$2$b, a$3$2$b, omega$0$4, omega$4, omega$0$4}] -> 
  -3.5436774416434580799915829445685455484292151515225376`37.5139674949876*^-6\
, iter$int[{eta$1$2$b, a$3$2$b, omega$4, omega$0$4, omega$0$4}] -> 
  -5.1267823990220867073308133385240079229691223346067133`38.67435819567791*^\
-6, iter$int[{eta$1$2$b, a$3$2$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  -3.2500116623486230393787476525000744958665681890566951`38.47639823043297*^\
-6, iter$int[{eta$1$2$b, a$4$1$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  7.166731517357905*^-9, iter$int[{eta$1$2$b, a$4$1$b$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  1.30343890867139944793030234783910934200363532130602`38.45356013097358*^-8, 
 iter$int[{eta$1$2$b, a$4$1$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -5.3706064825028525461330279404093522965221058708897`38.48660878544398*^-8, 
 iter$int[{eta$1$2$b, a$4$1$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  7.168706830227181*^-9, 
 iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c, eta$2$c$over$a, f$3}] -> 
  1.664882969663883*^-7, iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c, eta$3$3$c, 
    omega$0}] -> 
  -2.050873988139060414810222741649140389225072068225771`38.43478819061963*^-7\
, iter$int[{eta$1$2$b, a$4$1$b$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  0.0000127569249637025297222927216222412700025408964231606907`38.26794182399\
686, iter$int[{eta$1$2$b, a$4$1$b$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -5.1539762876222159110980579542083612261537877151160373`38.874338239097845*^\
-6, iter$int[{eta$1$2$b, a$4$1$b$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  5.739645065517444*^-8, 
 iter$int[{eta$1$2$b, a$4$2$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  2.573420190592957*^-7, iter$int[{eta$1$2$b, a$4$2$b$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  4.683119978194264916044092557235188222544826510189504`38.45356013097358*^-7\
, iter$int[{eta$1$2$b, a$4$2$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -2.916486431206846628256459003844480406575448133921687`38.48660878544398*^-6\
, iter$int[{eta$1$2$b, a$4$2$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  2.5739862507852515*^-7, 
 iter$int[{eta$1$2$b, a$4$3$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  1.2324292727135308*^-7, 
 iter$int[{eta$1$2$b, a$4$3$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  2.242683907569064794450086617956483054774521227559055`38.45356013097358*^-7\
, iter$int[{eta$1$2$b, a$4$3$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -1.362518036420943717524075024881621778491311171691209`38.48660878544398*^-6\
, iter$int[{eta$1$2$b, a$4$3$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  1.2327053480225558*^-7, 
 iter$int[{eta$1$2$b, a$4$4$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -1.4604780907720693*^-7, 
 iter$int[{eta$1$2$b, a$4$4$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -2.657441509533467846328808051341754771575952520643264`38.45356013097358*^-7\
, iter$int[{eta$1$2$b, a$4$4$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  1.5328964257338481062835518155467153608776907528272897`38.48660878544398*^-6\
, iter$int[{eta$1$2$b, a$4$4$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -1.4608171809023382*^-7, 
 iter$int[{eta$1$2$b, d$2$4, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -5.8298616953427588340558743012890112541650334888903`38.60609026628459*^-9, 
 iter$int[{eta$1$2$b, d$2$4, a$4$1$a$b, eta$0$a, f$3}] -> 
  -5.542980562394475*^-11, 
 iter$int[{eta$1$2$b, eta$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$10, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -4.58026240632165611004663706687701770425670943947374`38.60609026628459*^-8\
, iter$int[{eta$1$2$b, eta$2$10, a$4$1$a$b, eta$0$a, f$3}] -> 
  -4.58076761499352*^-10, 
 iter$int[{eta$1$2$b, eta$2$11, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -2.210186206423399329355612049383965056944190102910105`38.60609026628459*^-7\
, iter$int[{eta$1$2$b, eta$2$11, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.0955541323994486*^-9, 
 iter$int[{eta$1$2$b, eta$2$2, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$2, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, eta$2$b$over$c, a$3$2$c, omega$0$4, omega$0}] -> 
  -0.0052326884575837152696261181298398390233134866128961677894`38.6186448828\
6061, iter$int[{eta$1$2$b, eta$2$b$over$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.0012786657967059858576226073769324543387116108425767280278`38.50030521270\
37, iter$int[{eta$1$2$b, eta$2$b$over$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  8.562104381576491*^-6, iter$int[{eta$1$2$b, g$2$1, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -4.336596186251128350012007261207052752420158519849848`38.60609026628459*^-6\
, iter$int[{eta$1$2$b, g$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.715743429138676*^-8, 
 iter$int[{eta$1$2$b, omega$0, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, omega$0, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, omega$0$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, omega$0$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, omega$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$2$b, omega$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  -3.178757381810661*^-15, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 
  3.277289610901297*^-15, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b}] -> 
  -1.709012320488114*^-13, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 
  1.751294949210806*^-13, 
 iter$int[{eta$1$3$b, a$3$2$b, d$2$4, omega$0$4, omega$0$4}] -> 
  9.231178451629453488125634350345138185988172156157328`37.96973505936986*^-7\
, iter$int[{eta$1$3$b, a$3$2$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  -2.0819408438302643*^-11, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  -3.782137263228824530041202477690308418510962313916452376833034367771`38.45\
356013097358*^-11, iter$int[{eta$1$3$b, a$3$2$b, eta$1$4$b, eta$2$b$over$a, 
    f$3}] -> 3.071496723768398*^-11, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  5.579909474670860270802292257163796150014605922102766292369585676722`38.453\
56013097358*^-11, iter$int[{eta$1$3$b, a$3$2$b, eta$2$1, omega$0$4, 
    omega$0$4}] -> 
  1.515377081064286340215318204523366280669521570578252`38.18557878978132*^-7\
, iter$int[{eta$1$3$b, a$3$2$b, eta$3$1$a, eta$0$a, f$3}] -> 
  -5.432688963195607*^-7, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$3$2$a, eta$0$a, f$3}] -> 
  -1.5353887272908576*^-8, 
 iter$int[{eta$1$3$b, a$3$2$b, omega$0, omega$0$4, omega$0$4}] -> 
  -2.8513672838443429825021100997961034144830229072979142`37.46011123746266*^\
-6, iter$int[{eta$1$3$b, a$3$2$b, omega$0$4, omega$0$4, omega$0}] -> 
  -3.6636480344988329940484860837721529133788844781094799`38.56897181966002*^\
-6, iter$int[{eta$1$3$b, a$3$2$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  3.779819553458028978994926728087292914776452134272647`38.58252914254114*^-6\
, iter$int[{eta$1$3$b, a$3$2$b, omega$0$4, omega$4, omega$0$4}] -> 
  -3.2278208293094576268421759981500702205374078362310617`38.513967494985025*^\
-6, iter$int[{eta$1$3$b, a$3$2$b, omega$4, omega$0$4, omega$0$4}] -> 
  -4.6698197811214864883738985980715843535603430562831033`38.67435819567789*^\
-6, iter$int[{eta$1$3$b, a$3$2$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  -2.9603301970854217533898055944661542972429434244942907`38.476398230432956*^\
-6, iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c, eta$2$c$over$a, f$3}] -> 
  1.4978945572001514*^-7, 
 iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  -1.844948702613473155222117845216494639809466949299979`38.43478819061963*^-7\
, iter$int[{eta$1$3$b, a$4$1$b$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  0.000011612476942082593585371624304431906929360848595325536`39.267941823975\
12, iter$int[{eta$1$3$b, a$4$1$b$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  -4.6916032641366753892401340634360856054256086592845396`38.874338239097845*^\
-6, iter$int[{eta$1$3$b, a$4$1$b$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  5.162781214340229*^-8, 
 iter$int[{eta$1$3$b, a$4$3$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  1.1091790571612164*^-7, 
 iter$int[{eta$1$3$b, a$4$3$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  2.018443067241745434045543232919922950816240122706623`38.45356013097358*^-7\
, iter$int[{eta$1$3$b, a$4$3$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -1.240734739047766502781403148822897730502960544624985`38.48660878544398*^-6\
, iter$int[{eta$1$3$b, a$4$3$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  1.1094253936178832*^-7, 
 iter$int[{eta$1$3$b, a$4$4$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -1.3130307215703355*^-7, 
 iter$int[{eta$1$3$b, a$4$4$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -2.389198781352311577340951246821039580679310672237964`38.45356013097358*^-7\
, iter$int[{eta$1$3$b, a$4$4$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  1.3941149543109465040759841363308316213722347429659771`38.48660878544398*^-6\
, iter$int[{eta$1$3$b, a$4$4$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -1.3133330529484737*^-7, 
 iter$int[{eta$1$3$b, d$2$4, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -5.2493096780109265722956085835091026654157088995612`38.60609026628454*^-9, 
 iter$int[{eta$1$3$b, d$2$4, a$4$1$a$b, eta$0$a, f$3}] -> 
  -4.9535516640376716*^-11, 
 iter$int[{eta$1$3$b, eta$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$3$b, eta$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$3$b, eta$2$10, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -4.1170719197099938768993963210363648714834209368841`38.60609026628459*^-8, 
 iter$int[{eta$1$3$b, eta$2$10, a$4$1$a$b, eta$0$a, f$3}] -> 
  -4.0882913015568085*^-10, 
 iter$int[{eta$1$3$b, eta$2$11, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -1.990274414760028412818684966995871874028036398369013`38.60609026628449*^-7\
, iter$int[{eta$1$3$b, eta$2$11, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.8728560303298445*^-9, 
 iter$int[{eta$1$3$b, eta$2$b$over$c, a$3$2$c, omega$0$4, omega$0}] -> 
  -0.0047730429595983455389877344396225143581732629866761481614`38.6186448828\
6022, iter$int[{eta$1$3$b, eta$2$b$over$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.0011663756513227330256929222006227828900357615184101534064`38.50030521270\
3395, iter$int[{eta$1$3$b, eta$2$b$over$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  7.720117887291717*^-6, iter$int[{eta$1$3$b, g$2$1, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -3.9505320170970971759796805443062745315386547894376419`38.60609026628454*^\
-6, iter$int[{eta$1$3$b, g$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.4436985034432598*^-8, 
 iter$int[{eta$1$3$b, omega$0, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$3$b, omega$0, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$3$b, omega$0$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$3$b, omega$0$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$3$b, omega$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$3$b, omega$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$10, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.000046347970993857123070869356876895298146518285512992211`38.60609026628\
459, iter$int[{eta$2$10, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -3.011175724762407*^-7, 
 iter$int[{eta$2$2, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$2, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$3, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$3, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$4, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  0.0005033804237275349543150574390278902148576573900064383324`38.60609026628\
459, iter$int[{eta$2$4, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  3.168505369253016*^-6, iter$int[{eta$2$9, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  0.0001451536920642396438673037686734668350663745299567111167`38.60609026628\
459, iter$int[{eta$2$9, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  9.075480490739789*^-7, 
 iter$int[{eta$2$c$over$b, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  -1.1714199835617349860516994216968526237927886585482898117187`38.6186448828\
6066, iter$int[{eta$2$c$over$b, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.2863931407379984004063942994967248676954799671816475504244`38.50030521270\
374, iter$int[{eta$2$c$over$b, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  0.0014720725854441338, iter$int[{eta$3$12$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  0.0000269096351559020773895028686261108979920014535127039821`38.60609026628\
459, iter$int[{eta$3$12$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.686762167094907*^-7, iter$int[{eta$3$14$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  0.0000419148272648338470971000768248746157102672194144490231`38.60609026628\
459, iter$int[{eta$3$14$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  2.621494743142615*^-7, iter$int[{eta$3$15$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -0.0000241089289621738504133126628244853369704291213492768574`38.6060902662\
8459, iter$int[{eta$3$15$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.5253189633150146*^-7, 
 iter$int[{eta$3$17$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  0.0000294846651578387910790268123910508605268964826315880019`38.60609026628\
459, iter$int[{eta$3$17$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.850182581400581*^-7, iter$int[{eta$3$18$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  0.0000183606746598193511124090156052734826993654428213064806`38.60609026628\
459, iter$int[{eta$3$18$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.1631851331758093*^-7, 
 iter$int[{eta$3$20$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0024214249098189191680381652294895244960426102412039300448`38.6060902662\
8459, iter$int[{eta$3$20$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -0.00001124810667859288, 
 iter$int[{eta$3$21$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  0.002462660441371125327406314144541309810876679904881228332`38.606090266284\
59, iter$int[{eta$3$21$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  0.000011506213657797092, 
 iter$int[{eta$3$22$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  0.0012136392378579189675657394247484528859586890801505265365`38.60609026628\
459, iter$int[{eta$3$22$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  5.642504258764052*^-6, iter$int[{eta$3$23$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -0.0049335035763253534617432434157353192616629468114203313524`38.6060902662\
8459, iter$int[{eta$3$23$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -0.000023063535197051545, 
 iter$int[{eta$3$4$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  0.0336419128911750166904972615901967978178903598620655037389`38.61864488286\
069, iter$int[{eta$3$4$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  -0.0082202906108367115070854450819174195878404785357228213091`38.5003052127\
03765, iter$int[{eta$3$4$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -0.000056535750800792, iter$int[{eta$3$5$c, eta$0$c, a$3$2$c, omega$0$4, 
    omega$0}] -> 
  -0.0358980888292434845479674081828395213084886451368508017799`38.6186448828\
6069, iter$int[{eta$3$5$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.0087715772493014991870063213514643766656724433416088002981`38.50030521270\
377, iter$int[{eta$3$5$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  0.00006033499585343506, 
 iter$int[{eta$3$7$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  1.6395637882141893576326525970100650398285994918560543413506`38.61864488286\
0785, iter$int[{eta$3$7$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  -0.4008360376127812145131782734794218685678504214388629902041`38.5003052127\
0384, iter$int[{eta$3$7$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -0.002093316049594731, iter$int[{eta$3$8$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  1.687328312877739696806718784838850184229269837395053`38.6060902662844*^-6, 
 iter$int[{eta$3$8$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.0426415584829065*^-8, 
 iter$int[{eta$3$8$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  -3.1784047931922868304815048724156282857530736040523563931036`38.6186448828\
6073, iter$int[{eta$3$8$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.7770608092405396433102906774370310693413192303994602563267`38.50030521270\
379, iter$int[{eta$3$8$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  0.004017322012428291, iter$int[{eta$3$9$c, eta$0$c, a$3$2$c, omega$0$4, 
    omega$0}] -> 
  -0.1329050871723910817574362713262533205439203641341234658831`38.6186448828\
6069, iter$int[{eta$3$9$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.0324749201281582904386276271472796098595345502878156781138`38.50030521270\
3765, iter$int[{eta$3$9$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  0.00022334957287975144, 
 iter$int[{g$2$1, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -1.271614672851594*^-6, 
 iter$int[{g$2$1, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -2.3132430099083371603137927430870060626591789101709028`38.45356013097358*^\
-6, iter$int[{g$2$1, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0000107536226714178093989604091621315483003352261127424291`38.48660878544\
398, iter$int[{g$2$1, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -1.2719376908696964*^-6, 
 iter$int[{g$2$1, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -0.0000615383563355678, 
 iter$int[{g$2$1, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -0.000112022563812725694821622329494157101758845248985056419`38.45356013097\
358, iter$int[{g$2$1, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0.0009277501895211756034851704681400893958655004125298389125`38.48660878544\
398, iter$int[{g$2$1, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -0.00006155016153608646, 
 iter$int[{g$2$1, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -0.0027279471781381303086820726666915619082386471961932291528`38.6060902662\
8459, iter$int[{g$2$1, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -0.000012677340816552711, 
 iter$int[{g$2$1, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -2.1267354966117775743349677688870712312381686940025887`38.60609026628459*^\
-6, iter$int[{g$2$1, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.800152810738511*^-8, 
 iter$int[{g$2$1, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  3.131887827969986478399653807645480364303166732230689`38.60609026628459*^-6\
, iter$int[{g$2$1, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  2.637566507679452*^-8, iter$int[{omega$0, a$3$1$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> 0, iter$int[{omega$0, a$3$1$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 0, iter$int[{omega$0, a$3$1$b, eta$1$1$b, omega$0$4, 
    omega$0$4}] -> 0, iter$int[{omega$0, a$3$1$b, eta$2$a$over$b, eta$0$a, 
    f$3}] -> 0, iter$int[{omega$0, a$3$1$c, eta$0$c, eta$2$c$over$a, f$3}] -> 
  0, iter$int[{omega$0, a$3$1$c, eta$0$c, eta$3$3$c, omega$0}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$1$1$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$1$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$2$a$over$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$1$2$c, a$3$2$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$0, eta$1$2$c, a$3$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$0, eta$1$2$c, a$4$1$a$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c, eta$2$c$over$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c, eta$3$3$c, omega$0}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$1$1$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$1$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$2$a$over$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$c, a$3$2$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$c, a$3$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$0$4, eta$1$2$c, a$4$1$a$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c, eta$2$c$over$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c, eta$3$3$c, omega$0}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$1$1$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$1$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$2$a$over$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$4, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$4, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$1$2$c, a$3$2$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$4, eta$1$2$c, a$3$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$4, eta$1$2$c, a$4$1$a$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$4, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  3.336325104321115*^-17, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 
  -3.421469422925154*^-17, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b}] -> 
  2.286974126449015*^-15, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b}] -> 
  -2.331247255098449*^-15, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, d$2$4, omega$0$4, omega$0$4}] -> 
  -3.05128496282089361063362740097176001338281104378171`37.97106232243669*^-8\
, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  2.7756467563763064*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  5.0473933178994607282750218422680176054221772894672424130619301842`38.45356\
013097358*^-13, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$4$b, 
    eta$2$b$over$a, f$3}] -> -4.109386647096558*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  -7.4728508403348257910826199334530640007230150397176871917819704885`38.4535\
6013097358*^-13, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$2$1, omega$0$4, 
    omega$0$4}] -> 
  -4.9965295748196703193791838596046221884868756571509`38.18557878978133*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$3$1$a, eta$0$a, f$3}] -> 
  1.0204390676156792*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$3$2$a, eta$0$a, f$3}] -> 
  2.0614454350330114*^-10, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, f$3, eta$0$a, f$3}] -> 
  2.1175791589534684*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$0, omega$0$4, omega$0$4}] -> 
  9.40158138883525848782619867683355788885320545028528`37.46011123746266*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0, omega$0$4}] -> 
  1.432558591421939293060605690327510874187264443927059`38.64302272098289*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4, omega$0}] -> 
  1.207984862965391887105182312446536510407733586649667`38.568971819660035*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  -1.246289152866865087356907363807655627453111576173421`38.582529142541155*^\
-7, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$4, omega$0$4}] -> 
  1.064283104013731041995034488264104207316143275187023`38.51396749498504*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$4, omega$0$4, omega$0$4}] -> 
  1.539741687861886253349023412281757231807315194692275`36.674358195681975*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  9.76085593862928661221088965586604485452863520343335`38.47639823043297*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -8.607071788237499*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -1.5665875608129510370242933502896967665903659329270812523048235696128`38.4\
5356013097358*^-10, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 
  9.09303470236902327949084971814354547880383939477`38.48660878544398*^-10, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -8.60880091639914*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c, eta$2$c$over$a, f$3}] -> 
  -2.7378469477614167*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  3.3555494182341483932759716038507738298997052429656`38.43478819061963*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  -3.739964784951802571612751165998763155400403731996744`38.26794182399846*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$1$3$c, omega$m4$0, omega$0}] -> 
  1.510998134192144294463727608694200227863414552283874`38.87433823910435*^-7\
, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  -9.34895999198528*^-10, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -4.384206146053185*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -7.9850007123416031455653803938460124778162771768989`38.45356013097358*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  8.86136848777236423038967429293393301456167379652772`38.48660878544398*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -4.384838545536007*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -2.0547130753574123*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -3.7421427726272287353116174542919877880386623440387`38.45356013097358*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  4.05025332569958641467523982006817963571556547845701`38.48660878544398*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -2.055015522791026*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  2.3275048953621567*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  4.2386525087004132413010233168243077005297089729648`38.45356013097358*^-9, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -4.33745322986433736516626389822789243741354414437157`38.48660878544398*^-8\
, iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  2.3278623102186164*^-9, 
 iter$int[{a$3$1$b, eta$0$b, d$2$4, a$3$2$b, omega$0$4, omega$0$4}] -> 
  9.910219355866875285183699869515526115194050713748816985698770075244`38.606\
09026628459*^-11, iter$int[{a$3$1$b, eta$0$b, d$2$4, a$4$1$a$b, eta$0$a, 
    f$3}] -> 6.549451479436493*^-13, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$10, a$3$2$b, omega$0$4, omega$0$4}] -> 
  7.23976835274158163086604016740270656895707663976`38.60609026628459*^-10, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$10, a$4$1$a$b, eta$0$a, f$3}] -> 
  5.07920990108255*^-12, iter$int[{a$3$1$b, eta$0$b, eta$2$11, a$3$2$b, 
    omega$0$4, omega$0$4}] -> 
  3.7713562287292694261306396865654708726555468566753`38.60609026628459*^-9, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$11, a$4$1$a$b, eta$0$a, f$3}] -> 
  2.4846888374774375*^-11, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$2, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$2, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c, a$3$2$c, omega$0$4, omega$0}] -> 
  0.0001658185434477002762729676568552493637919878614630221921`38.61864488286\
0785, iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  -0.0000405575645171947491480724724180894848394034492180672759`38.5003052127\
0384, iter$int[{a$3$1$b, eta$0$b, eta$2$b$over$c, a$4$1$a$c, eta$0$a, 
    f$3}] -> -1.5401889477280418*^-7, 
 iter$int[{a$3$1$b, eta$0$b, g$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 
  1.308236930227088805032877594702212619565024769422747`38.60609026628459*^-7\
, iter$int[{a$3$1$b, eta$0$b, g$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 
  4.492574360568716*^-10, 
 iter$int[{a$3$1$b, eta$0$b, omega$0, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$0$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, omega$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0, iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0, iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  0, iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 0, iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  0, iter$int[{a$3$1$b, eta$1$1$b, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  0, iter$int[{a$3$1$b, eta$1$1$b, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$2$1, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$2$1, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$2$10, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  1.5606678541172448970532920685900744965624167770645`38.60609026628459*^-9, 
 iter$int[{a$3$1$b, eta$2$10, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  8.044880992194304*^-12, 
 iter$int[{a$3$1$b, eta$2$2, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, eta$2$2, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$2$9, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -5.1959750255561552709373915244976823904927542839607`38.60609026628459*^-9, 
 iter$int[{a$3$1$b, eta$2$9, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.5629538518402398*^-11, 
 iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  0.0000564580450728664062599463736227482629472613971608074681`38.61864488286\
0785, iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  -0.0000138086234415983029169809203832953027572558172526803699`38.5003052127\
0384, iter$int[{a$3$1$b, eta$2$c$over$b, eta$0$c, a$4$1$a$c, eta$0$a, 
    f$3}] -> -5.384735910606148*^-8, 
 iter$int[{a$3$1$b, g$2$1, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  1.299157147314996964231793263015524331240323021125589`38.60609026628459*^-7\
, iter$int[{a$3$1$b, g$2$1, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  4.462872401172591*^-10, 
 iter$int[{a$3$1$b, omega$0, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, omega$0, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, omega$0$4, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, omega$0$4, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, omega$4, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$1$b, omega$4, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -2.257329503411684796498878848283832756897091259258620613924282378387`38.60\
609026628459*^-11, iter$int[{a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, 
    f$3}] -> -1.2633596473708468*^-13, 
 iter$int[{a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -9.682309167689585593108905464914707457135094109597`38.60609026628459*^-10, 
 iter$int[{a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -4.485223943715789*^-12, 
 iter$int[{a$3$3$b, eta$2$1, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, eta$2$1, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, eta$2$2, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, eta$2$4, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -5.099639763447552196596598657419703115963795430798007`38.60609026628459*^-7\
, iter$int[{a$3$3$b, eta$2$4, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -2.3700359867946838*^-9, 
 iter$int[{a$3$3$b, g$2$1, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  4.1880829589645601454215111310131862128807062799961215`38.60609026628459*^-6\
, iter$int[{a$3$3$b, g$2$1, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.2739904099335277*^-8, 
 iter$int[{a$3$3$b, omega$0, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, omega$0, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$3$b, omega$4, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$3$b, omega$4, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b}] -> 
  9.600610915855341*^-17, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b}] -> 
  -9.845400022657941*^-17, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b}] -> 
  6.58886958094124*^-15, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, 
    eta$0$b, a$4$1$a$b}] -> -6.716268681830411*^-15, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, d$2$4, omega$0$4, omega$0$4}] -> 
  -8.82769899188058781306998550510471667314236497580364`37.971066680342254*^-8\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$2$b, eta$2$b$over$a, f$3}] -> 
  7.996626164642076*^-13, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$2$b, eta$3$5$b, omega$0$4}] -> 
  1.45415808718398933719811657242208062781515602386713543076833745901`38.4535\
6013097358*^-12, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$4$b, 
    eta$2$b$over$a, f$3}] -> -1.1839307105039275*^-12, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$4$b, eta$3$5$b, omega$0$4}] -> 
  -2.15296744365591488180848876402698827015882061188155218655676871655`38.453\
56013097358*^-12, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$2$1, omega$0$4, 
    omega$0$4}] -> 
  -1.44553852877683696652053775031707854658445258294693`38.18557878978133*^-8\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$3$1$a, eta$0$a, f$3}] -> 
  2.94489043144613*^-8, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$3$2$a, 
    eta$0$a, f$3}] -> 5.939196809167855*^-10, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$0, omega$0$4, omega$0$4}] -> 
  2.719957507603284870827329608638659547720510732091761`37.46011123746266*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4, omega$0}] -> 
  3.494803013667147704427740107421284627372563943449334`38.568971819660035*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4, omega$0$4}] -> 
  -3.605620584224638886706376541203236835869827993702463`38.582529142541155*^\
-7, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$0$4, omega$4, omega$0$4}] -> 
  3.079061595334555264159218377247553011185219688303417`37.5139674949876*^-7, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$4, omega$0$4, omega$0$4}] -> 
  4.454603742135489132984029839156718428652356381212961`38.67435819567791*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, omega$m4$0, omega$m4$0, omega$0}] -> 
  2.823898692451562997989363070825240920661982734978834`38.47639823043297*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c, eta$2$c$over$a, f$3}] -> 
  -7.900256040667526*^-9, 
 iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c, eta$3$3$c, omega$0}] -> 
  9.6824768290320006207071650751870255542449246713481`38.43478819061963*^-9, 
 iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$1$1$c, omega$0$4, omega$0}] -> 
  -1.0819194709773531945700233236284974663157091783313667`38.26794182399846*^\
-6, iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$1$3$c, omega$m4$0, 
    omega$0}] -> 
  4.371106136000689894645766950277328075111821628094246`38.87433823910435*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$2$a$over$c, eta$0$a, f$3}] -> 
  -2.6976037991296015*^-9, 
 iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  -5.9293622975026245*^-9, 
 iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  -1.07988780546113516026486703542591738346996110485037`38.45356013097358*^-8\
, iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  1.171734234448600597956001203137604981873525363067756`38.48660878544398*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  -5.930233325184773*^-9, 
 iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  6.715287312621996*^-9, iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$0$b, 
    eta$3$5$b, omega$0$4}] -> 
  1.22293486465978535601846988754809729708634879394832`38.45356013097358*^-8, 
 iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -1.254616338094068755756929371012953397430427153441779`38.48660878544398*^-7\
, iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  6.716316468446164*^-9, 
 iter$int[{a$3$4$b, eta$0$b, d$2$4, a$3$2$b, omega$0$4, omega$0$4}] -> 
  2.860056309440648928283540437175782457988177989761314951817552986112`38.606\
09026628459*^-10, iter$int[{a$3$4$b, eta$0$b, d$2$4, a$4$1$a$b, eta$0$a, 
    f$3}] -> 1.8868252598435996*^-12, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$10, a$3$2$b, omega$0$4, omega$0$4}] -> 
  2.0887347905860585223514415416936477429249979739078`38.60609026628459*^-9, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$10, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.462859992673399*^-11, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$11, a$3$2$b, omega$0$4, omega$0$4}] -> 
  1.08841757714239273255488642100261144876023493296396`38.60609026628459*^-8, 
 iter$int[{a$3$4$b, eta$0$b, eta$2$11, a$4$1$a$b, eta$0$a, f$3}] -> 
  7.15822186507322*^-11, iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c, a$3$2$c, 
    omega$0$4, omega$0}] -> 
  0.0004798093322625330432542705357772059475841207781725474104`38.61864488286\
066, iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  -0.0001173569281450747513258708968040185065094845483232402732`38.5003052127\
0374, iter$int[{a$3$4$b, eta$0$b, eta$2$b$over$c, a$4$1$a$c, eta$0$a, 
    f$3}] -> -4.4459698633136704*^-7, 
 iter$int[{a$3$4$b, eta$0$b, g$2$1, a$3$2$b, omega$0$4, omega$0$4}] -> 
  3.784894650031641945671500618750585778607150923038943`38.60609026628459*^-7\
, iter$int[{a$3$4$b, eta$0$b, g$2$1, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.2963970366165977*^-9, 
 iter$int[{a$3$4$b, eta$0$b, omega$0, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$0, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$0$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$0$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$4, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, omega$4, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  0, iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  0, iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  0, iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 0, iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  0, iter$int[{a$3$4$b, eta$1$1$b, eta$1$2$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  0, iter$int[{a$3$4$b, eta$1$1$b, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$2$10, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  4.502205073464686140785265220364685616298202041552`38.60609026628459*^-9, 
 iter$int[{a$3$4$b, eta$2$10, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  2.3168916661280316*^-11, 
 iter$int[{a$3$4$b, eta$2$9, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -1.49955834109018928343686804182584761001998217066807`38.60609026628459*^-8\
, iter$int[{a$3$4$b, eta$2$9, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -7.383687085992614*^-11, 
 iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  0.0001633579909013198316341674871118738961048163744101606283`38.61864488286\
075, iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  -0.0000399545509394607847968492360331979088267647483351277275`38.5003052127\
03815, iter$int[{a$3$4$b, eta$2$c$over$b, eta$0$c, a$4$1$a$c, eta$0$a, 
    f$3}] -> -1.5542634404074438*^-7, 
 iter$int[{a$3$4$b, g$2$1, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  3.758692459921266079914717252294587507697070173269103`38.60609026628459*^-7\
, iter$int[{a$3$4$b, g$2$1, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  1.2878405418066492*^-9, 
 iter$int[{a$3$4$b, omega$0, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, omega$0, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, omega$0$4, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{a$3$4$b, omega$0$4, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{d$2$1, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -3.2060811572752960307241261033987654601427704833484`38.60609026628459*^-9, 
 iter$int[{d$2$1, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.7974028111130706*^-11, 
 iter$int[{d$2$1, a$3$1$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  -0.0000556004771476673896968969073814663303254761576129354858`38.6186448828\
60785, iter$int[{d$2$1, a$3$1$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  0.0000135930714279366748320789738175422923762381162326201895`38.50030521270\
384, iter$int[{d$2$1, a$3$1$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  7.118126654602256*^-8, 
 iter$int[{d$2$1, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -1.371870529477941197929197366167754724396328770304483`38.60609026628459*^-7\
, iter$int[{d$2$1, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -6.371035716364536*^-10, 
 iter$int[{d$2$2, a$3$1$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  3.1652421508430079638054519318183201620221258311434172`38.61864488286074*^-6\
, iter$int[{d$2$2, a$3$1$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 
  -7.738380868435416519558461243207060067441854298651384`38.50030521270381*^-7\
, iter$int[{d$2$2, a$3$1$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -4.029755102758265*^-9, 
 iter$int[{d$2$3, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  1.9261692251688709363366163045197184126536823326402428529625423547253`38.60\
609026628459*^-10, iter$int[{d$2$3, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, 
    f$3}] -> 1.075524248165749*^-12, 
 iter$int[{d$2$3, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  8.2892749115127430464414911775393742300644413527924`38.60609026628459*^-9, 
 iter$int[{d$2$3, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  3.826666172137494*^-11, 
 iter$int[{d$2$4, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  1.2861589613177067548684218744000887166628193783220881833531896492045`38.60\
609026628459*^-10, iter$int[{d$2$4, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, 
    f$3}] -> 7.182084973405712*^-13, 
 iter$int[{d$2$4, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  5.5344394054148395182014613473888567754671591070329`38.60609026628459*^-9, 
 iter$int[{d$2$4, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  2.5551868915340434*^-11, 
 iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  1.682592244946577*^-10, 
 iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  3.062303456115321698502014921950150776258005695633`38.45356013097358*^-10, 
 iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -1.6811619576472157887144327101314298082402091651904`38.48660878544398*^-9, 
 iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  1.6829405458825458*^-10, 
 iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  9.61662856587613*^-9, iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, 
    eta$3$5$b, omega$0$4}] -> 
  1.75126520787100324854698380190968649442390302274517`38.45356013097358*^-8, 
 iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$1$1$b, omega$0$4, omega$0$4}] -> 
  -1.620941119533691920712612454501845807970516975035802`38.48660878544398*^-7\
, iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  9.61811580924776*^-9, iter$int[{eta$0$b, a$3$2$b, eta$1$2$b, a$3$2$b, 
    omega$0$4, omega$0$4}] -> 
  3.3113445557156962159161673526927512149892891244088049037219115040768`38.60\
609026628459*^-10, iter$int[{eta$0$b, a$3$2$b, eta$1$2$b, a$4$1$a$b, eta$0$a, 
    f$3}] -> 2.3411671376906447*^-12, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -4.889890922954044054367661141198184359337358603387`38.60609026628459*^-10, 
 iter$int[{eta$0$b, a$3$2$b, eta$1$4$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -3.441669876043144*^-12, 
 iter$int[{eta$0$b, a$4$1$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -1.020429536128415247037417827386595634677779497060481`38.60609026628459*^-7\
, iter$int[{eta$0$b, a$4$1$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -5.3326886713441*^-10, iter$int[{eta$0$b, a$4$1$b$c, eta$0$c, a$3$2$c, 
    omega$0$4, omega$0}] -> 
  0.0013321810105704545146909803677784362578800920677919846472`38.61864488286\
0785, iter$int[{eta$0$b, a$4$1$b$c, eta$0$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  -0.0003257395201767648564220054142100061860739885012497128425`38.5003052127\
0384, iter$int[{eta$0$b, a$4$1$b$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -1.5465964164206135*^-6, 
 iter$int[{eta$0$b, a$4$2$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -4.1390872384120176262609686872734608933949612698329265`38.60609026628459*^\
-6, iter$int[{eta$0$b, a$4$2$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.684536108483596*^-8, 
 iter$int[{eta$0$b, a$4$3$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -1.9657562827673423168770002392391576028490742554908824`38.60609026628459*^\
-6, iter$int[{eta$0$b, a$4$3$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -8.147415305476649*^-9, 
 iter$int[{eta$0$b, a$4$4$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  2.2900889340400125738235409221075328556228281723092523`38.60609026628459*^-6\
, iter$int[{eta$0$b, a$4$4$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  9.846513708934263*^-9, iter$int[{eta$1$1$b, a$3$1$b, eta$0$b, a$3$2$b, 
    omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$1$1$b, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  4.2687876755061385*^-13, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  7.7682499367259470788741526807058992680756903742730067041305577201`38.45356\
013097358*^-13, iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$1$1$b, omega$0$4, 
    omega$0$4}] -> 
  -3.99423615920429503228973302339724752751520901309428520119262317588`38.486\
60878544398*^-12, iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$2$a$over$b, 
    eta$0$a, f$3}] -> 4.269717598408076*^-13, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  2.285143981033932*^-11, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  4.160827915103761746905830067385114666128574041210754775037736375301`38.453\
56013097358*^-11, iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 
  -3.418752895837517012100714933993691491519514913644`38.48660878544398*^-10, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  2.285526024980395*^-11, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  7.8793915303170571694598140731537576545888252438104663107415174093`38.60609\
026628459*^-13, iter$int[{eta$1$2$b, a$3$2$b, eta$1$2$b, a$4$1$a$b, eta$0$a, 
    f$3}] -> 5.965262847508098*^-15, 
 iter$int[{eta$1$2$b, a$3$2$b, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -1.16234760906623221932870823795302683775511399101280693137966528629`38.606\
09026628459*^-12, iter$int[{eta$1$2$b, a$3$2$b, eta$1$4$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -8.762130874914436*^-15, 
 iter$int[{eta$1$2$b, a$4$1$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -2.4225499758903952800451418729169024417295658143471809364720551908531`38.6\
0609026628459*^-10, iter$int[{eta$1$2$b, a$4$1$b$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -1.356063591417643*^-12, 
 iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  2.8226564830276447070729517235217663261130157003498609`38.618644882860785*^\
-6, iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  -6.900567240681394316594366468925260757024693430447568`38.50030521270384*^-7\
, iter$int[{eta$1$2$b, a$4$1$b$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -3.6741344194767498*^-9, 
 iter$int[{eta$1$2$b, a$4$2$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -8.69560738015962584270889344226894624736180939787`38.60609026628459*^-9, 
 iter$int[{eta$1$2$b, a$4$2$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -4.008474204081898*^-11, 
 iter$int[{eta$1$2$b, a$4$3$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -4.1645014552758654686215186953622974082002318805473`38.60609026628459*^-9, 
 iter$int[{eta$1$2$b, a$4$3$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.9496339284591526*^-11, 
 iter$int[{eta$1$2$b, a$4$4$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  4.9353717597211166770810598427287493020971658849607`38.60609026628459*^-9, 
 iter$int[{eta$1$2$b, a$4$4$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  2.3820515796322764*^-11, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  3.7979915965690786*^-13, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  6.9115717064253987270883717905114257278599023660571375618227986504`38.45356\
013097358*^-13, iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$1$1$b, omega$0$4, 
    omega$0$4}] -> 
  -3.57049418205168778518893358328275998632062168145828698403863688768`38.486\
60878544398*^-12, iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$2$a$over$b, 
    eta$0$a, f$3}] -> 3.79881549448016*^-13, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$0$b, eta$2$b$over$a, f$3}] -> 
  2.0426936564605013*^-11, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$0$b, eta$3$5$b, omega$0$4}] -> 
  3.719410267777190764483606506639657530270813170473632368537970447524`38.453\
56013097358*^-11, iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 
  -3.077675146703715303315676262761918023121022798903`38.48660878544398*^-10, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$2$a$over$b, eta$0$a, f$3}] -> 
  2.0430332187101755*^-11, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$2$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  7.0426850358264418129472373604689665844968662929806649696465205148`38.60609\
026628459*^-13, iter$int[{eta$1$3$b, a$3$2$b, eta$1$2$b, a$4$1$a$b, eta$0$a, 
    f$3}] -> 5.305481285462382*^-15, 
 iter$int[{eta$1$3$b, a$3$2$b, eta$1$4$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -1.03899855302210768622553710660765128501490206223593866325920151554`38.606\
09026628459*^-12, iter$int[{eta$1$3$b, a$3$2$b, eta$1$4$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -7.793533316691628*^-15, 
 iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 
  2.5403210081644274602604797843485676195633007716385476`38.618644882860785*^\
-6, iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  -6.210411834592093827505712378599584527884047339682673`38.50030521270384*^-7\
, iter$int[{eta$1$3$b, a$4$1$b$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  -3.2843749375694815*^-9, 
 iter$int[{eta$1$3$b, a$4$3$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  -3.7479784309288178521755126825812542670543905240271`38.60609026628459*^-9, 
 iter$int[{eta$1$3$b, a$4$3$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  -1.741876081191034*^-11, 
 iter$int[{eta$1$3$b, a$4$4$b$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  4.4370484434910344046278145335363561296300544018497`38.60609026628459*^-9, 
 iter$int[{eta$1$3$b, a$4$4$b$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  2.126503921535901*^-11, 
 iter$int[{eta$2$1, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$1, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$2, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{eta$2$3, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{g$2$1, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  4.29780305496189180585560751117771609574386292629364`38.60609026628459*^-8, 
 iter$int[{g$2$1, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  2.244900980542335*^-10, 
 iter$int[{g$2$1, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 
  2.0789677367952852925578238314913804243667744246996132`38.60609026628459*^-6\
, iter$int[{g$2$1, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 
  8.503638872075084*^-9, iter$int[{omega$0, a$3$1$b, eta$0$b, a$3$2$b, 
    omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$0, a$3$1$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$0$4, a$3$1$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$0$4, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$4, a$3$1$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c, a$3$2$c, omega$0$4, omega$0}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c, a$3$3$c, omega$m4$0, omega$0}] -> 0, 
 iter$int[{omega$4, a$3$1$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, omega$0$4}] -> 0, 
 iter$int[{omega$4, a$3$3$b, eta$0$b, a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -3.987530999289922*^-15, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  -7.2601250830056124469286639976908932738633590717152387897605842`38.4535601\
3097358*^-15, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 
  4.781997190840581578648163068601600675951786657065439003038240529`38.486608\
78544398*^-14, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$2$a$over$b, 
    eta$0$a, f$3}] -> -3.988209661286383*^-15, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -2.734380201624327*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  -4.9813016184059132661493439936829639394883398681818124666448866212`38.4535\
6013097358*^-13, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 
  5.76278104419383966303590598031023088873759224220700075876714286978`38.4866\
0878544398*^-12, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, 
    eta$2$a$over$b, eta$0$a, f$3}] -> -2.7347177949894363*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$2$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -9.38355090725526772224926484199406574464264215818427567435208369`38.606090\
26628459*^-15, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$2$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -5.4675519815584684*^-17, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$4$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  1.389236002951823203981376308346437486384697581916004976328033341`38.606090\
26628459*^-14, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, eta$1$4$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> 8.060348831984053*^-17, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  2.90803580275936842201718058087754256488740429549796353164502673258`38.6060\
9026628459*^-12, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> 1.2538842018678066*^-14, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c, a$3$2$c, omega$0$4, 
    omega$0}] -> 
  -4.70172002088787410605422689394988066060802336281956`38.618644882860785*^-8\
, iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  1.14998685147671566990243439935857851417308049421404`38.50030521270384*^-8, 
 iter$int[{a$3$1$b, eta$0$b, a$4$1$b$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  4.4003389796127944*^-11, 
 iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  1.4806362283262359591452182828061372916677780470622792723785209351168`38.60\
609026628459*^-10, iter$int[{a$3$1$b, eta$0$b, a$4$2$b$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> 4.77330682058538*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  6.93934251785865876958115448369186261162778714580107681219926075875`38.6060\
9026628459*^-11, iter$int[{a$3$1$b, eta$0$b, a$4$3$b$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> 2.2764576541822476*^-13, 
 iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -7.86101681923945014068940146219289928669292878424159810582206237805`38.606\
09026628459*^-11, iter$int[{a$3$1$b, eta$0$b, a$4$4$b$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -2.67486951357106*^-13, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 0, iter$int[{a$3$1$b, eta$1$1$b, a$3$1$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 0, iter$int[{a$3$1$b, eta$1$1$b, a$3$3$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -1.1474537108309499*^-14, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  -2.089181266420466384531955894426055993560298464137691009650317431`38.45356\
013097358*^-14, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 
  1.3777187497573435265882657406265661933298906075841841885770369868`38.48660\
878544398*^-13, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$2$a$over$b, 
    eta$0$a, f$3}] -> -1.1476487868450885*^-14, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, eta$2$b$over$a, 
    f$3}] -> -7.877876602714065*^-13, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, eta$3$5$b, 
    omega$0$4}] -> 
  -1.43513922498130591065634752335246057077583391737887498770879415478`38.453\
56013097358*^-12, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, eta$1$1$b, 
    omega$0$4, omega$0$4}] -> 
  1.663062132547185883074506289679806774407049063131178615654141998578`38.486\
60878544398*^-11, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, 
    eta$2$a$over$b, eta$0$a, f$3}] -> -7.878847833031216*^-13, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$2$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -2.703389573983527699071552274327025152802993066041233793639111689`38.60609\
026628459*^-14, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$2$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -1.5732207160913921*^-16, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$4$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  4.002433599599873469794017029605698915481003714256767367123870593`38.606090\
26628459*^-14, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, eta$1$4$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> 2.3193012580041706*^-16, 
 iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c, a$3$2$c, omega$0$4, 
    omega$0}] -> 
  -1.356787638604695856863089571860370075016021364138906`38.618644882860785*^\
-7, iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c, a$3$3$c, omega$m4$0, 
    omega$0}] -> 
  3.31855369869910840143029537032880650941616268838684`38.50030521270384*^-8, 
 iter$int[{a$3$4$b, eta$0$b, a$4$1$b$c, eta$0$c, a$4$1$a$c, eta$0$a, f$3}] -> 
  1.267763242935935*^-10, 
 iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  2.0025075209807642458017809687960168007966422096745742294291540728421`38.60\
609026628459*^-10, iter$int[{a$3$4$b, eta$0$b, a$4$3$b$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> 6.557895469291771*^-13, 
 iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -2.2680453208026414136803959396566376441270332999104766245214678512657`38.6\
0609026628459*^-10, iter$int[{a$3$4$b, eta$0$b, a$4$4$b$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> -7.704301711903177*^-13, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 0, iter$int[{a$3$4$b, eta$1$1$b, a$3$1$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 0, iter$int[{a$3$4$b, eta$1$1$b, a$3$3$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> 0, 
 iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -5.68515974675759740502306459409269628174145297809771101391895878484`38.606\
09026628459*^-12, iter$int[{eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -2.516508586230574*^-14, 
 iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -3.2480059773554003310789008514669837991962187995392223490114607644672`38.6\
0609026628459*^-10, iter$int[{eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -1.1147729979329356*^-12, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -1.442450329516543059344593474828228371320450887621013186952894911`38.60609\
026628459*^-14, iter$int[{eta$1$2$b, a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -6.667451250033098*^-17, 
 iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -7.7187828381623573339351936560586371150029631932346395351657598583`38.6060\
9026628459*^-13, iter$int[{eta$1$2$b, a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -2.8348054650606563*^-15, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -1.283357485286363731853391370721187928119954318203930006623472494`38.60609\
026628459*^-14, iter$int[{eta$1$3$b, a$3$2$b, a$3$1$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -5.911271641162405*^-17, 
 iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  -6.8997834389478382670944101990356856414689408891341449716948422667`38.6060\
9026628459*^-13, iter$int[{eta$1$3$b, a$3$2$b, a$3$3$b, eta$0$b, a$4$1$a$b, 
    eta$0$a, f$3}] -> -2.5216767564503904*^-15, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  1.3469721912341737581088131345327471331628512890886839122862499`38.60609026\
628459*^-16, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> 5.072444725934297*^-19, 
 iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  9.23318457907212001040721875773406840178602129960034398720744915`38.6060902\
6628459*^-15, iter$int[{a$3$1$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> 2.621137955888739*^-17, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  3.8760479024563727516046907779256932112115537757674023942899081`38.60609026\
628459*^-16, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$1$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> 1.4582815904637993*^-18, 
 iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, a$3$2$b, omega$0$4, 
    omega$0$4}] -> 
  2.660119688486571853293656849377165257261756201746768937086995105`38.606090\
26628459*^-14, iter$int[{a$3$4$b, eta$0$b, a$3$2$b, a$3$3$b, eta$0$b, 
    a$4$1$a$b, eta$0$a, f$3}] -> 7.542277476564589*^-17}


==> anc/kernels_J22.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{f$106 -> (dy*x)/(-1 + x*y), f$107 -> -(dy/(x - y)), f$108 -> dy/y, 
 f$109 -> (dx*psi$1$b*x)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$110 -> -(dy*psi$1$b*x)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$111 -> (dx*psi$1$b*x^2)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$112 -> -(dy*psi$1$b*x^2)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$113 -> -(dy*psi$1$b*x^3)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$114 -> -(dy*psi$1$b*x^4)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$115 -> (dx*psi$1$b*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$116 -> -(dy*psi$1$b*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$117 -> (dx*psi$1$b*x*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$118 -> -(dy*psi$1$b*x*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$119 -> (dx*psi$1$b*x^2*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$120 -> -(dy*psi$1$b*x^2*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$121 -> (dx*psi$1$b*x^3*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$122 -> -(dy*psi$1$b*x^3*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$123 -> -(dy*psi$1$b*x^4*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$124 -> -(dy*psi$1$b*x^5*y)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$125 -> (dx*psi$1$b*y^2)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$126 -> (dx*psi$1$b*x*y^2)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$127 -> -(dy*psi$1$b*x*y^2)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$128 -> (dx*psi$1$b*x^2*y^2)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$129 -> (dx*psi$1$b*x^3*y^2)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$130 -> -(dy*psi$1$b*x^4*y^2)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$131 -> (dx*psi$1$b*y^3)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$132 -> (dx*psi$1$b*x*y^3)/(4*(-1 + x)^3*(x - y)*(-1 + x*y)), 
 f$133 -> (dx*psi$1$b*x^2*y^3)/(4*(-1 + x)^3*(x - y)*(-1 + x*y))}


==> anc/kernels_topbox.m <==
{omega$0 -> (2*dx)/(-1 + x) - dx/x, omega$4 -> -(dx/x) + (2*dx)/(1 + x), 
 omega$0$4 -> dx/x, omega$m4 -> -(dx/x) + (2*dx*(-3 + x))/(1 - 6*x + x^2), 
 omega$m4$0 -> (dx*(1 + x))/(x*Sqrt[1 - 6*x + x^2]), 
 eta$0$a -> (-2*dy*Pi^2)/(psi$1$a^2*(-9 + y)*(-1 + y)*y), 
 f$2 -> dy/(-9 + y) + dy/(-1 + y) - dy/(2*y), f$3 -> (3*dy*psi$1$a)/Pi, 
 f$4 -> -(dy*psi$1$a^2*(3 + y)^4)/(8*Pi^2*(-9 + y)*(-1 + y)*y), 
 g$2$1 -> dy/(-1 + y), eta$0$b -> 
  ((I/3)*Pi*(((2*I)*dy*Pi*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y))/
      ((x - y)*(-1 + y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) - 
     ((2*I)*dx*Pi*(-1 + x)*(3 - 2*x + 3*x^2 + y - 6*x*y + x^2*y))/
      ((1 + x)*(x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y))))/
   psi$1$b^2, eta$0$c -> 
  ((I/3)*Pi*(((-2*I)*dx*Pi*(1 + x)^3*(-3 - 6*y + y^2))/
      ((-1 + x)*(x - y)*(-1 + x*y)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 
        10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)) + 
     ((2*I)*dy*Pi*(1 + x)^2*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 
        2*x*y^2))/((x - y)*(-1 + y)*(-1 + x*y)*(9 + 46*x + 9*x^2 - 10*y + 
        20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2))))/psi$1$c^2, 
 eta$1$1$b -> (dx*Pi*(-1 + x))/(psi$1$b*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$1$2$b -> -((dy*Pi*(-1 + x)^2*x*(-3 + y))/(psi$1$b*(x - y)*(-1 + x*y)*
      (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y))) + 
   (dx*Pi*(-1 + x)*(12*x - 9*y - 2*x*y - 9*x^2*y + y^2 + 6*x*y^2 + x^2*y^2))/
    (psi$1$b*(1 + x)*(x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)), eta$1$3$b -> 
  (2*dy*Pi*x)/(psi$1$b*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (dx*Pi*(-9 + 22*x - 9*x^2 + y - 6*x*y + x^2*y))/
    (psi$1$b*(-1 + x)*(1 + x)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$1$4$b -> -((dy*Pi*x*(3 - 4*x + 3*x^2 - 2*x*y))/
     (psi$1$b*(x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y))) + 
   (dx*Pi*x*(-1 + y)*(3 - 2*x + 3*x^2 + y - 6*x*y + x^2*y))/
    (psi$1$b*(-1 + x)*(1 + x)*(x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 
      2*x*y + x^2*y)), eta$1$1$c -> (dx*Pi*(1 + x)*(3 + y))/
   (psi$1$c*(-1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)), 
 eta$1$2$c -> (dy*Pi*x*(1 + x)*(-3 + 78*x + 27*x^2 - 84*y - 48*x*y - 
      30*x^2*y + 25*y^2 + 38*x*y^2 + 3*x^2*y^2 - 2*y^3 - 4*x*y^3))/
    (psi$1$c*(x - y)*(-1 + y)*(-1 + x*y)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 
      10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)) + 
   (dx*Pi*(1 + x)*(57*x - 27*x^2 - 54*y + 45*x*y - 105*x^2*y - 12*y^2 + 
      99*x*y^2 + 3*x^2*y^2 + 2*y^3 - 9*x*y^3 + x^2*y^3))/
    (psi$1$c*(-1 + x)*(x - y)*(-1 + x*y)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 
      10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)), 
 eta$1$3$c -> (dx*Pi*(1 + x)^2*(-3 + y))/(psi$1$c*(-1 + x)*
    Sqrt[1 - 6*x + x^2]*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 
     2*x*y^2)), d$2$1 -> dy*(-(x - y)^(-1) + x/(-1 + x*y)) + 
   dx*((x - y)^(-1) + y/(-1 + x*y)), 
 d$2$2 -> (dy*x)/(-1 + x*y) + (dx*y)/(-1 + x*y), 
 d$2$3 -> -((dy*x)/(1 - x + x^2 - x*y)) + (dx*(-1 + 2*x - y))/
    (1 - x + x^2 - x*y), d$2$4 -> (-2*dy*x)/(3 - 4*x + 3*x^2 - 2*x*y) + 
   (2*dx*(-2 + 3*x - y))/(3 - 4*x + 3*x^2 - 2*x*y), 
 d$2$5 -> (dy*(1 + x)^2)/(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y) + 
   (2*dx*(7 - 9*x + y + x*y))/(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y), 
 eta$2$1 -> (dx*(-1 + x))/((1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$2$2 -> (dx*(-1 + x)*(-1 + y))/((1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$2$3 -> (dx*(-9 + 6*x - 9*x^2 + y + 14*x*y + x^2*y - 4*x*y^2))/
   ((-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$2$4 -> -((dy*(27 - 36*x + 42*x^2 - 36*x^3 + 27*x^4 + 3*y - 76*x*y + 
       98*x^2*y - 76*x^3*y + 3*x^4*y + 24*x^2*y^2))/
     ((x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y))) + 
   (dx*(-1 + x)*(-81 + 108*x - 150*x^2 + 108*x^3 - 81*x^4 - 63*y + 408*x*y - 
      530*x^2*y + 408*x^3*y - 63*x^4*y - 63*y^2 + 256*x*y^2 - 418*x^2*y^2 + 
      256*x^3*y^2 - 63*x^4*y^2 + 15*y^3 + 8*x*y^3 - 78*x^2*y^3 + 8*x^3*y^3 + 
      15*x^4*y^3 - 12*x*y^4 + 24*x^2*y^4 - 12*x^3*y^4))/
    ((1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$2$5 -> -((dy*(-27 + 60*x - 42*x^2 + 60*x^3 - 27*x^4 - 3*y + 20*x*y - 
       82*x^2*y + 20*x^3*y - 3*x^4*y + 24*x^2*y^2))/
     ((x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y))) + 
   (dx*(-81 - 117*x + 138*x^2 + 438*x^3 - 801*x^4 + 567*x^5 + 315*y - 
      183*x*y - 232*x^2*y + 754*x^3*y - 1293*x^4*y + 549*x^5*y - 486*x^6*y + 
      3*y^2 - 451*x*y^2 + 260*x^2*y^2 + 658*x^3*y^2 - 557*x^4*y^2 + 
      897*x^5*y^2 + 54*x^6*y^2 + 3*y^3 - 17*x*y^3 + 86*x^2*y^3 - 50*x^3*y^3 - 
      505*x^4*y^3 - 93*x^5*y^3 - 12*x^2*y^4 + 120*x^3*y^4 + 36*x^4*y^4))/
    ((1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$2$6 -> (-6*dy*(1 - x + x^2 - x*y))/(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
     3*x^2*y - 2*x*y^2) - (dx*(24 - 3*x - 18*x^2 + 6*y - 18*x*y + 18*x^2*y + 
      2*y^2 - 11*x*y^2))/((-1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
      3*x^2*y - 2*x*y^2)), 
 eta$2$7 -> -(dy*(-27 - 90*x - 22*x^2 - 90*x^3 - 27*x^4 + 6*y + 2*x*y + 
       240*x^2*y + 2*x^3*y + 6*x^4*y + 5*y^2 - 38*x*y^2 + 66*x^2*y^2 - 
       38*x^3*y^2 + 5*x^4*y^2 - 2*x*y^3 + 4*x^2*y^3 - 2*x^3*y^3))/
    (6*(x - y)*(-1 + x*y)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + 
      y^2 - 2*x*y^2 + x^2*y^2)) + 
   (dx*(-81 - 729*x - 4104*x^2 - 10098*x^3 - 2187*x^4 - 81*x^5 + 315*y + 
      4617*x*y + 16026*x^2*y + 5298*x^3*y + 11907*x^4*y + 1773*x^5*y - 
      954*y^2 - 6102*x*y^2 - 2070*x^2*y^2 - 15924*x^3*y^2 - 1116*x^4*y^2 - 
      2250*x^5*y^2 + 918*y^3 + 498*x*y^3 + 4260*x^2*y^3 - 2268*x^3*y^3 + 
      2070*x^4*y^3 + 666*x^5*y^3 - 213*y^4 - 469*x*y^4 + 460*x^2*y^4 + 
      454*x^3*y^4 - 499*x^4*y^4 - 117*x^5*y^4 + 15*y^5 + 149*x*y^5 - 
      254*x^2*y^5 + 10*x^3*y^5 + 71*x^4*y^5 + 9*x^5*y^5 - 12*x*y^6 + 
      18*x^2*y^6 - 6*x^4*y^6))/(6*(-1 + x)*(x - y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)), eta$2$8 -> 
  -(dy*(81 + 846*x + 3183*x^2 + 3300*x^3 + 3183*x^4 + 846*x^5 + 81*x^6 - 
       207*y - 1650*x*y - 2433*x^2*y - 9596*x^3*y - 2433*x^4*y - 1650*x^5*y - 
       207*x^6*y + 123*y^2 + 234*x*y^2 + 5317*x^2*y^2 - 1364*x^3*y^2 + 
       5317*x^4*y^2 + 234*x^5*y^2 + 123*x^6*y^2 + 3*y^3 - 470*x*y^3 + 
       861*x^2*y^3 - 4116*x^3*y^3 + 861*x^4*y^3 - 470*x^5*y^3 + 3*x^6*y^3 + 
       16*x*y^4 + 256*x^2*y^4 - 544*x^3*y^4 + 256*x^4*y^4 + 16*x^5*y^4 - 
       16*x^2*y^5 + 32*x^3*y^5 - 16*x^4*y^5))/(6*(x - y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)) + (dx*(1 + x)*(-81 - 792*x - 4014*x^2 - 792*x^3 - 81*x^4 + 
      315*y + 4428*x*y + 1266*x^2*y + 4428*x^3*y + 315*x^4*y - 954*y^2 - 
      300*x*y^2 - 1332*x^2*y^2 - 300*x^3*y^2 - 954*x^4*y^2 + 918*y^3 - 
      1224*x*y^3 - 924*x^2*y^3 - 1224*x^3*y^3 + 918*x^4*y^3 - 213*y^4 - 
      176*x*y^4 + 1162*x^2*y^4 - 176*x^3*y^4 - 213*x^4*y^4 + 15*y^5 + 
      124*x*y^5 - 278*x^2*y^5 + 124*x^3*y^5 + 15*x^4*y^5 - 12*x*y^6 + 
      24*x^2*y^6 - 12*x^3*y^6))/(6*(-1 + x)*(x - y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)), eta$2$9 -> 
  -((dy*(27*x - 42*x^2 + 27*x^3 + 9*y - 54*x*y + 66*x^2*y - 54*x^3*y + 
       9*x^4*y - 5*x*y^2 + 22*x^2*y^2 - 5*x^3*y^2))/
     ((x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y))) + 
   (4*dx*(162*x - 495*x^2 + 783*x^3 - 621*x^4 + 243*x^5 - 135*y + 369*x*y - 
      915*x^2*y + 1176*x^3*y - 1107*x^4*y + 567*x^5*y - 243*x^6*y + 45*y^2 + 
      201*x*y^2 - 479*x^2*y^2 + 938*x^3*y^2 - 705*x^4*y^2 + 405*x^5*y^2 + 
      27*x^6*y^2 - 6*y^3 - 41*x*y^3 - 158*x^2*y^3 + 176*x^3*y^3 - 
      220*x^4*y^3 - 39*x^5*y^3 + 5*x*y^4 + 7*x^2*y^4 + 47*x^3*y^4 + 
      13*x^4*y^4))/((1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$2$10 -> (8*dy*x*(27 - 42*x + 27*x^2 - 24*y + 24*x*y - 24*x^2*y + y^2 + 
      10*x*y^2 + x^2*y^2))/((x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 
      2*x*y + x^2*y)) - (dx*(729*x - 2592*x^2 + 5184*x^3 - 4860*x^4 + 
      2187*x^5 - 81*y + 675*x*y - 4479*x^2*y + 6828*x^3*y - 7317*x^4*y + 
      3969*x^5*y - 2187*x^6*y + 117*y^2 + 435*x*y^2 - 901*x^2*y^2 + 
      5032*x^3*y^2 - 4971*x^4*y^2 + 3933*x^5*y^2 + 243*x^6*y^2 - 12*y^3 - 
      19*x*y^3 - 1546*x^2*y^3 + 1708*x^3*y^3 - 2330*x^4*y^3 - 393*x^5*y^3 + 
      4*x*y^4 + 38*x^2*y^4 + 448*x^3*y^4 + 158*x^4*y^4))/
    ((1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$2$11 -> (dy*(-45*x + 6*x^2 - 45*x^3 + 9*y + 90*x*y - 30*x^2*y + 
      90*x^3*y + 9*x^4*y - 13*x*y^2 - 58*x^2*y^2 - 13*x^3*y^2))/
    ((x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (4*dx*(-324*x + 705*x^2 - 609*x^3 + 171*x^4 + 81*x^5 + 351*y - 825*x*y + 
      1359*x^2*y - 1272*x^3*y + 579*x^4*y - 207*x^5*y - 81*x^6*y + 39*y^2 - 
      681*x*y^2 + 1159*x^2*y^2 - 1006*x^3*y^2 + 513*x^4*y^2 + 111*x^5*y^2 + 
      9*x^6*y^2 - 6*y^3 - 23*x*y^3 + 262*x^2*y^3 - 256*x^3*y^3 - 64*x^4*y^3 - 
      9*x^5*y^3 + 5*x*y^4 - 5*x^2*y^4 + 23*x^3*y^4 + x^4*y^4))/
    ((1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$2$12 -> (2*dy*(1 + x)*Sqrt[1 - 6*x + x^2])/(-3 - 12*x - 3*x^2 + 3*y - 
     2*x*y + 3*x^2*y - 2*x*y^2) - 
   (dx*(-9 - 42*x + 72*x^2 - 96*x^3 - 9*x^4 + 9*y - 36*x*y + 126*x^2*y - 
      12*x^3*y + 9*x^4*y - 2*x*y^2 - 6*x^2*y^2 - 4*x^3*y^2))/
    (3*(-1 + x)*x*Sqrt[1 - 6*x + x^2]*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
      3*x^2*y - 2*x*y^2)), eta$2$a$over$b -> 
  -(dy*psi$1$a*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)*(-27 - 30*y + y^2))/
    (36*psi$1$b*(x - y)*(-1 + y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)) + (dx*psi$1$a*(-1 + x)*(243*x - 594*x^2 + 774*x^3 - 594*x^4 + 
      243*x^5 - 486*y + 675*x*y - 954*x^2*y + 762*x^3*y - 954*x^4*y + 
      675*x^5*y - 486*x^6*y + 54*y^2 + 693*x*y^2 - 426*x^2*y^2 + 
      782*x^3*y^2 - 426*x^4*y^2 + 693*x^5*y^2 + 54*x^6*y^2 - 75*x*y^3 - 
      304*x^2*y^3 - 74*x^3*y^3 - 304*x^4*y^3 - 75*x^5*y^3 + 22*x^2*y^4 + 
      60*x^3*y^4 + 22*x^4*y^4))/(36*psi$1$b*x*(1 + x)*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)), eta$2$b$over$a -> 
  (dx*psi$1$b*(1 + x))/(2*psi$1$a*(-1 + x)*x) - 
   (dy*psi$1$b*(-81 + 144*x - 81*x^2 - 90*y + 138*x*y - 90*x^2*y + 3*y^2 + 
      52*x*y^2 + 3*x^2*y^2 + 2*x*y^3))/(12*psi$1$a*(-9 + y)*(-1 + y)*y*
     (3 - 4*x + 3*x^2 - 2*x*y)), eta$2$c$over$b -> 
  (-8*dy*psi$1$c*(-1 + x)^3*y*(3 - 4*x + 3*x^2 - 2*x*y))/
    (3*psi$1$b*(1 + x)*(x - y)*(-1 + y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 
      2*x*y + x^2*y)) - (2*dx*psi$1$c*(-1 + x)^2*(81*x - 126*x^2 + 162*x^3 - 
      126*x^4 + 81*x^5 - 81*y + 81*x*y - 243*x^2*y + 214*x^3*y - 243*x^4*y + 
      81*x^5*y - 81*x^6*y + 9*y^2 + 141*x*y^2 - 65*x^2*y^2 + 182*x^3*y^2 - 
      65*x^4*y^2 + 141*x^5*y^2 + 9*x^6*y^2 - 15*x*y^3 - 76*x^2*y^3 + 
      6*x^3*y^3 - 76*x^4*y^3 - 15*x^5*y^3 + 6*x^2*y^4 + 12*x^3*y^4 + 
      6*x^4*y^4))/(3*psi$1$b*x*(1 + x)^2*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$2$b$over$c -> (-8*dy*psi$1$b*(1 + x)*(18*x + 132*x^2 - 204*x^3 + 
      132*x^4 + 18*x^5 - 9*y - 144*x*y + 165*x^2*y - 312*x^3*y + 165*x^4*y - 
      144*x^5*y - 9*x^6*y + 9*y^2 + 235*x^2*y^2 - 200*x^3*y^2 + 235*x^4*y^2 + 
      9*x^6*y^2 - 18*x*y^3 + 36*x^2*y^3 - 132*x^3*y^3 + 36*x^4*y^3 - 
      18*x^5*y^3 + 8*x^2*y^4 - 16*x^3*y^4 + 8*x^4*y^4))/
    (3*psi$1$c*(-1 + x)*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)) - (2*dx*psi$1$b*(1 + x)^2*(-81*x - 54*x^2 + 78*x^3 - 54*x^4 - 
      81*x^5 + 81*y + 108*x*y - 195*x^2*y + 588*x^3*y - 195*x^4*y + 
      108*x^5*y + 81*x^6*y - 90*y^2 + 156*x*y^2 - 546*x^2*y^2 + 384*x^3*y^2 - 
      546*x^4*y^2 + 156*x^5*y^2 - 90*x^6*y^2 + 9*y^3 + 120*x*y^3 - 
      349*x^2*y^3 + 632*x^3*y^3 - 349*x^4*y^3 + 120*x^5*y^3 + 9*x^6*y^3 - 
      15*x*y^4 - 14*x^2*y^4 + 58*x^3*y^4 - 14*x^4*y^4 - 15*x^5*y^4 + 
      6*x^2*y^5 - 12*x^3*y^5 + 6*x^4*y^5))/(3*psi$1$c*(-1 + x)^2*x*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 
      10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)), 
 eta$2$a$over$c -> -(dy*psi$1$a*(-1 + x)*(1 + x)*(9 - 2*y + y^2)*
      (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2))/
    (12*psi$1$c*(x - y)*(-1 + y)*(-1 + x*y)*(9 + 46*x + 9*x^2 - 10*y + 
      20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)) - 
   (dx*psi$1$a*(1 + x)^2*(81*x + 504*x^2 + 81*x^3 - 162*y - 1233*x*y - 
      1422*x^2*y - 1233*x^3*y - 162*x^4*y + 342*y^2 + 1026*x*y^2 + 
      1182*x^2*y^2 + 1026*x^3*y^2 + 342*x^4*y^2 - 198*y^3 - 42*x*y^3 - 
      984*x^2*y^3 - 42*x^3*y^3 - 198*x^4*y^3 + 18*y^4 + 189*x*y^4 - 
      328*x^2*y^4 + 189*x^3*y^4 + 18*x^4*y^4 - 21*x*y^5 + 22*x^2*y^5 - 
      21*x^3*y^5 + 2*x^2*y^6))/(12*psi$1$c*x*(x - y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)), eta$2$c$over$a -> -(dx*psi$1$c)/(2*psi$1$a*x) - 
   (3*dy*psi$1$c*(-1 + x)*(-9 - 56*x - 9*x^2 + 11*y - 54*x*y + 11*x^2*y - 
      3*y^2 - 30*x*y^2 - 3*x^2*y^2 + y^3 + 14*x*y^3 + x^2*y^3 - 2*x*y^4))/
    (4*psi$1$a*(1 + x)*(-9 + y)*(-1 + y)*y*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
      3*x^2*y - 2*x*y^2)), 
 a$3$1$b -> -((dy*psi$1$b*x*(-1 + y))/(Pi*(3 - 4*x + 3*x^2 - 2*x*y))) - 
   (dpsi$1$b$dy*dy*x*(-3 + y)*(-1 + y))/(Pi*(3 - 4*x + 3*x^2 - 2*x*y)) + 
   (dx*psi$1$b*(-1 + y)*(-3 - 3*x^2 + y + 4*x*y + x^2*y))/
    (Pi*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)) + 
   (dpsi$1$b$dy*dx*(-1 + y)*(12*x - 9*y - 2*x*y - 9*x^2*y + y^2 + 6*x*y^2 + 
      x^2*y^2))/(Pi*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 a$3$2$b -> -((dy*psi$1$b*(-1 + x)^2*x*(-3 + y))/
     (Pi*(3 - 4*x + 3*x^2 - 2*x*y)^2)) - 
   (dpsi$1$b$dy*dx*(x - y)*(-1 + y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 
      2*x*y + x^2*y))/(Pi*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
   (dx*psi$1$b*x*(-1 + y)*(-3 + 10*x - 3*x^2 - 6*y + 4*x*y - 6*x^2*y + y^2 + 
      2*x*y^2 + x^2*y^2))/(Pi*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2), 
 a$3$3$b -> (dy*psi$1$b*x)/(Pi*(-1 + x)^2) + (dpsi$1$b$dy*dy*x*(-1 + y))/
    (Pi*(-1 + x)^2) - (dpsi$1$b$dy*dx*x*(-1 + y)^2*(3 - 2*x + 3*x^2 + y - 
      6*x*y + x^2*y))/(Pi*(-1 + x)^3*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)) - 
   (dx*psi$1$b*(-1 + y)*(3 + x + x^3 + 3*x^4 - x*y - 6*x^2*y - x^3*y))/
    (Pi*(-1 + x)^3*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 a$3$4$b -> -((dy*psi$1$b*x*(-1 + y)*(5 - 6*x + 5*x^2 - 4*x*y))/
     (Pi*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y))) - 
   (2*dpsi$1$b$dy*dy*x*(x - y)*(-1 + y)*(-1 + x*y))/
    (Pi*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)) - 
   (dpsi$1$b$dy*dx*(x - y)*(-1 + y)*(-1 + x*y)*(-9 + 22*x - 9*x^2 + y - 
      6*x*y + x^2*y))/(Pi*(-1 + x)^3*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)) + 
   (dx*psi$1$b*(-1 + y)*(-7*x + 6*x^2 - 7*x^3 + 2*y + 12*x^2*y + 2*x^4*y - 
      x*y^2 - 6*x^2*y^2 - x^3*y^2))/(Pi*(-1 + x)^3*(1 + x)*
     (3 - 4*x + 3*x^2 - 2*x*y)), 
 a$3$1$c -> 
  dy*(-(psi$1$c*x*(-33 - 42*x - 3*x^2 + 19*y + 14*x*y + 3*x^2*y - 2*y^2 - 
         4*x*y^2))/(3*Pi*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 
        2*x*y^2)) - (dpsi$1$c$dy*x*(-3 + 78*x + 27*x^2 - 84*y - 48*x*y - 
        30*x^2*y + 25*y^2 + 38*x*y^2 + 3*x^2*y^2 - 2*y^3 - 4*x*y^3))/
      (3*Pi*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2))) + 
   dx*(-(psi$1$c*(-1 + y)*(-3 + 45*x - 30*x^2 - 15*y + 54*x*y - 3*x^2*y + 
         2*y^2 - 3*x*y^2 + x^2*y^2))/(3*Pi*(-1 + x)*(1 + x)*
       (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)) - 
     (dpsi$1$c$dy*(-1 + y)*(57*x - 27*x^2 - 54*y + 45*x*y - 105*x^2*y - 
        12*y^2 + 99*x*y^2 + 3*x^2*y^2 + 2*y^3 - 9*x*y^3 + x^2*y^3))/
      (3*Pi*(-1 + x)*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 
        2*x*y^2))), a$3$2$c -> 
  (-9*dy*psi$1$c*x*(-27 - 38*x - 27*x^2 - y + 86*x*y - x^2*y - 5*y^2 + 
      22*x*y^2 - 5*x^2*y^2 + y^3 - 6*x*y^3 + x^2*y^3))/
    (2*Pi*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2) + 
   dx*((-9*dpsi$1$c$dy*(x - y)*(-1 + y)*(3 + y)*(-1 + x*y)*
       (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
        x^2*y^2))/(2*Pi*(-1 + x)*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
         3*x^2*y - 2*x*y^2)^2) - (9*psi$1$c*(-1 + y)*
       (63*x + 42*x^2 + 63*x^3 - 36*y + 20*x*y - 120*x^2*y + 20*x^3*y - 
        36*x^4*y + 4*y^2 + 42*x*y^2 - 100*x^2*y^2 + 42*x^3*y^2 + 4*x^4*y^2 + 
        4*x*y^3 - 16*x^2*y^3 + 4*x^3*y^3 - x*y^4 + 2*x^2*y^4 - x^3*y^4))/
      (2*Pi*(-1 + x)*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 
         2*x*y^2)^2)), a$3$3$c -> 
  (-3*dy*psi$1$c*x*Sqrt[1 - 6*x + x^2]*(9 + 22*x + 9*x^2 + 11*y + 26*x*y + 
      11*x^2*y - 5*y^2 - 14*x*y^2 - 5*x^2*y^2 + y^3 - 2*x*y^3 + x^2*y^3))/
    (Pi*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2) + 
   dx*((-3*dpsi$1$c$dy*(x - y)*(-3 + y)*(-1 + y)*(-1 + x*y)*
       (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
        x^2*y^2))/(Pi*(-1 + x)*Sqrt[1 - 6*x + x^2]*
       (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2) + 
     (3*psi$1$c*(-1 + y)*(27*x - 102*x^2 + 27*x^3 - 18*y + 70*x*y - 
        200*x^2*y + 70*x^3*y - 18*x^4*y + 2*y^2 + 44*x*y^2 - 76*x^2*y^2 + 
        44*x^3*y^2 + 2*x^4*y^2 - 14*x*y^3 + 28*x^2*y^3 - 14*x^3*y^3 + x*y^4 - 
        2*x^2*y^4 + x^3*y^4))/(Pi*(-1 + x)*Sqrt[1 - 6*x + x^2]*
       (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2)), 
 eta$3$1$a -> -((dy*psi$1$a*(51*x - 32*x^2 + 51*x^3 + 30*y - 109*x*y + 
       46*x^2*y - 109*x^3*y + 30*x^4*y + 42*y^2 - 175*x*y^2 + 294*x^2*y^2 - 
       175*x^3*y^2 + 42*x^4*y^2 - 55*x*y^3 + 110*x^2*y^3 - 55*x^3*y^3 + 
       14*x^2*y^4))/(Pi*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)*
      (-1 + x*y))) + (dx*psi$1$a*(-162*x + 288*x^2 - 162*x^3 + 243*y - 
      216*x*y + 330*x^2*y - 216*x^3*y + 243*x^4*y - 90*y^2 - 360*x*y^2 + 
      188*x^2*y^2 - 360*x^3*y^2 - 90*x^4*y^2 + 15*y^3 + 80*x*y^3 + 
      226*x^2*y^3 + 80*x^3*y^3 + 15*x^4*y^3 - 14*x*y^4 - 24*x^2*y^4 - 
      14*x^3*y^4))/(Pi*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-1 + x*y)), eta$3$2$a -> 
  (2*dy*psi$1$a*(225*x - 332*x^2 + 225*x^3 - 144*y + 298*x*y - 494*x^2*y + 
      298*x^3*y - 144*x^4*y + 16*y^2 + 173*x*y^2 - 248*x^2*y^2 + 
      173*x^3*y^2 + 16*x^4*y^2 - 16*x*y^3 - 30*x^2*y^3 - 16*x^3*y^3))/
    (Pi*(x - y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (2*dx*psi$1$a*(-1 + y)*(243*x - 594*x^2 + 774*x^3 - 594*x^4 + 243*x^5 - 
      486*y + 675*x*y - 954*x^2*y + 762*x^3*y - 954*x^4*y + 675*x^5*y - 
      486*x^6*y + 54*y^2 + 693*x*y^2 - 426*x^2*y^2 + 782*x^3*y^2 - 
      426*x^4*y^2 + 693*x^5*y^2 + 54*x^6*y^2 - 75*x*y^3 - 304*x^2*y^3 - 
      74*x^3*y^3 - 304*x^4*y^3 - 75*x^5*y^3 + 22*x^2*y^4 + 60*x^3*y^4 + 
      22*x^4*y^4))/(Pi*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$3$a -> (dy*psi$1$a*(-1 + x)*(-1539*x - 11682*x^2 - 18972*x^3 - 
      6642*x^4 - 729*x^5 + 1620*y + 15813*x*y + 34524*x^2*y + 31122*x^3*y + 
      20916*x^4*y + 3321*x^5*y - 3744*y^2 - 17784*x*y^2 - 29802*x^2*y^2 - 
      34518*x^3*y^2 - 18882*x^4*y^2 - 5058*x^5*y^2 + 2664*y^3 + 5586*x*y^3 + 
      16380*x^2*y^3 + 15948*x^3*y^3 + 6840*x^4*y^3 + 3114*x^5*y^3 - 576*y^4 - 
      2667*x*y^4 - 1046*x^2*y^4 - 1528*x^3*y^4 - 2934*x^4*y^4 - 693*x^5*y^4 + 
      36*y^5 + 633*x*y^5 - 156*x^2*y^5 - 198*x^3*y^5 + 756*x^4*y^5 + 
      45*x^5*y^5 - 42*x*y^6 - 30*x^2*y^6 - 54*x^3*y^6 - 54*x^4*y^6 + 
      4*x^2*y^7 + 8*x^3*y^7))/(Pi*(x - y)*(-1 + y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)) + (dx*psi$1$a*(1539*x + 8847*x^2 - 2997*x^3 - 729*x^4 - 
      1620*y - 6336*x*y + 35100*x^2*y + 5508*x^3*y + 9558*x^4*y + 
      1458*x^5*y - 2898*y^2 - 38871*x*y^2 - 8667*x^2*y^2 - 47691*x^3*y^2 - 
      13365*x^4*y^2 - 3240*x^5*y^2 + 6336*y^3 + 6324*x*y^3 + 43530*x^2*y^3 + 
      14238*x^3*y^3 + 7740*x^4*y^3 + 2124*x^5*y^3 - 2124*y^4 - 5139*x*y^4 - 
      4119*x^2*y^4 - 2811*x^3*y^4 - 3867*x^4*y^4 - 360*x^5*y^4 + 324*y^5 + 
      1832*x*y^5 - 1416*x^2*y^5 + 1288*x^3*y^5 + 702*x^4*y^5 + 18*x^5*y^5 - 
      18*y^6 - 329*x*y^6 + 483*x^2*y^6 - 325*x^3*y^6 - 39*x^4*y^6 + 
      20*x*y^7 - 30*x^2*y^7 + 22*x^3*y^7))/(Pi*(x - y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)), eta$3$1$b -> 
  -((dy*psi$1$b*(-1 + x)*(1 + x))/(Pi*(3 - 4*x + 3*x^2 - 2*x*y))) + 
   (4*dx*psi$1$b*(-1 + y))/(Pi*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$3$2$b -> (2*dy*psi$1$b*(-1 + x)^2)/(Pi*(3 - 4*x + 3*x^2 - 2*x*y)) - 
   (dx*psi$1$b*(1 + x)*(-1 + y)^2)/(Pi*(-1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$3$3$b -> (dy*psi$1$b*(1 + x)^2)/(Pi*(3 - 4*x + 3*x^2 - 2*x*y)) + 
   (dx*psi$1$b*(-5 + 22*x - 5*x^2 - 12*y + 8*x*y - 12*x^2*y + y^2 + 2*x*y^2 + 
      x^2*y^2))/(Pi*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$3$4$b -> (4*dx*psi$1$b*(-1 + x)*(1 + y))/
    (Pi*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)) - (dy*psi$1$b*(-1 + x)^2*(1 + y))/
    (Pi*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$3$5$b -> -((dy*psi$1$b*(1 + x))/(Pi*(-1 + x))) + 
   (dx*psi$1$b*(-1 + y)*(3 - 2*x + 3*x^2 + y - 6*x*y + x^2*y))/
    (Pi*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)), 
 eta$3$6$b -> -((dy*psi$1$b*(-1 + x)^2*(1 - 6*x + x^2))/
     (Pi*(3 - 4*x + 3*x^2 - 2*x*y)*(1 - x + x^2 - x*y))) + 
   (dx*psi$1$b*(-1 + x)*(1 + x)*(-5 + y)*(-1 + y))/
    (Pi*(3 - 4*x + 3*x^2 - 2*x*y)*(1 - x + x^2 - x*y)), 
 eta$3$7$b -> (-9*dy*psi$1$b*x*(3 - 2*x + 3*x^2 + y - 6*x*y + x^2*y))/
    (2*Pi*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
   (3*dx*psi$1$b*(27 - 120*x + 114*x^2 - 120*x^3 + 27*x^4 + 18*y - 32*x*y + 
      196*x^2*y - 32*x^3*y + 18*x^4*y + 3*y^2 - 40*x*y^2 - 46*x^2*y^2 - 
      40*x^3*y^2 + 3*x^4*y^2 + 24*x^2*y^3))/(4*Pi*(-1 + x)*(1 + x)*
     (3 - 4*x + 3*x^2 - 2*x*y)^2), 
 eta$3$8$b -> (dy*psi$1$b*x*(81 - 144*x + 198*x^2 - 144*x^3 + 81*x^4 - 
      135*y + 168*x*y - 258*x^2*y + 168*x^3*y - 135*x^4*y - 45*y^2 + 
      320*x*y^2 - 406*x^2*y^2 + 320*x^3*y^2 - 45*x^4*y^2 + 3*y^3 + 40*x*y^3 - 
      86*x^2*y^3 + 40*x^3*y^3 + 3*x^4*y^3 - 24*x^2*y^4))/
    (9*Pi*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) - 
   (dx*psi$1$b*(162*x - 828*x^2 + 1188*x^3 - 828*x^4 + 162*x^5 - 243*y + 
      1242*x*y - 2097*x^2*y + 2724*x^3*y - 2097*x^4*y + 1242*x^5*y - 
      243*x^6*y - 135*y^2 + 678*x*y^2 - 2353*x^2*y^2 + 2948*x^3*y^2 - 
      2353*x^4*y^2 + 678*x^5*y^2 - 135*x^6*y^2 - 9*y^3 + 254*x*y^3 - 
      543*x^2*y^3 + 884*x^3*y^3 - 543*x^4*y^3 + 254*x^5*y^3 - 9*x^6*y^3 + 
      3*y^4 - 32*x*y^4 + 49*x^2*y^4 + 8*x^3*y^4 + 49*x^4*y^4 - 32*x^5*y^4 + 
      3*x^6*y^4 + 12*x^2*y^5 - 72*x^3*y^5 + 12*x^4*y^5))/
    (9*Pi*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$9$b -> (-3*dy*psi$1$b*(1 + x)*(-39 + 78*x - 102*x^2 + 78*x^3 - 
      39*x^4 + 3*y + 52*x*y - 62*x^2*y + 52*x^3*y + 3*x^4*y - 2*x*y^2 - 
      20*x^2*y^2 - 2*x^3*y^2))/(Pi*(-1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)) + 
   (12*dx*psi$1$b*(12 - 9*x + 6*x^2 - 9*x^3 + 12*x^4 - 3*y - 43*x*y + 
      56*x^2*y - 43*x^3*y - 3*x^4*y + 3*y^2 + 5*x*y^2 + 20*x^2*y^2 + 
      5*x^3*y^2 + 3*x^4*y^2 - x*y^3 - 10*x^2*y^3 - x^3*y^3))/
    (Pi*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)*(-3 - 12*x - 3*x^2 + 3*y - 
      2*x*y + 3*x^2*y - 2*x*y^2)), eta$3$10$b -> 
  (18*dy*psi$1$b*(-1 + x)^2*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y))/
    (Pi*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)^2) - 
   (2*dx*psi$1$b*(-1 + x)*(-81 + 126*x - 81*x^2 - 180*y + 288*x*y - 
      180*x^2*y + 21*y^2 + 74*x*y^2 + 21*x^2*y^2 - 8*x*y^3))/
    (Pi*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2), 
 eta$3$11$b -> (9*dy*psi$1$b*(-1 + x)^2*(3 - 8*x + 3*x^2 + y + 2*x*y + 
      x^2*y - 2*x*y^2))/(Pi*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
   (dx*psi$1$b*(-1 + x)*(-27 + 162*x - 27*x^2 - 144*y + 60*x*y - 144*x^2*y + 
      15*y^2 + 94*x*y^2 + 15*x^2*y^2 - 4*x*y^3))/
    (Pi*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2), 
 eta$3$12$b -> -(dx*psi$1$b*(1 + x)*(-1 + y)*(-3*x - 3*x^2 - 3*x^3 + 8*y - 
       14*x*y + 39*x^2*y - 14*x^3*y + 8*x^4*y - 15*x*y^2 + 3*x^2*y^2 - 
       15*x^3*y^2 + 9*x^2*y^3))/(6*Pi*(-1 + x)^3*(x - y)*(1 - x + x^2 - x*y)*
     (-1 + x*y)) + (dy*psi$1$b*(3*x - 9*x^2 + 6*x^3 - 9*x^4 + 3*x^5 + 2*y - 
      3*x*y + 2*x^2*y + 16*x^3*y + 2*x^4*y - 3*x^5*y + 2*x^6*y - 4*x*y^2 + 
      3*x^2*y^2 - 16*x^3*y^2 + 3*x^4*y^2 - 4*x^5*y^2 + 2*x^2*y^3 + 
      2*x^3*y^3 + 2*x^4*y^3))/(6*Pi*(-1 + x)^2*(x - y)*(1 - x + x^2 - x*y)*
     (-1 + x*y)), eta$3$13$b -> (-3*dy*psi$1$b*(-1 + x)^2*x*(-3 + y))/
    (2*Pi*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
   (dx*psi$1$b*(-1 + x)*(27 + 96*x + 27*x^2 - 90*y - 62*x*y - 90*x^2*y + 
      15*y^2 + 68*x*y^2 + 15*x^2*y^2 - 6*x*y^3))/
    (8*Pi*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2), 
 eta$3$14$b -> -(dx*psi$1$b*(1 + x)*(-1 + y)^2*(3*x + 2*y - 7*x*y + 2*x^2*y))/
    (6*Pi*(-1 + x)^3*(x - y)*(-1 + x*y)) + 
   (dy*psi$1$b*(-9*x + 12*x^2 - 9*x^3 + 4*y - 5*x*y + 14*x^2*y - 5*x^3*y + 
      4*x^4*y - 2*x*y^2 - 2*x^2*y^2 - 2*x^3*y^2))/(6*Pi*(-1 + x)^2*(x - y)*
     (-1 + x*y)), eta$3$15$b -> 
  (16*dy*psi$1$b*x*(-3 + y)*(-27 + 102*x - 150*x^2 + 102*x^3 - 27*x^4 - 
      18*y + 62*x*y - 96*x^2*y + 62*x^3*y - 18*x^4*y + 9*y^2 - 6*x*y^2 + 
      18*x^2*y^2 - 6*x^3*y^2 + 9*x^4*y^2 - 14*x*y^3 + 4*x^2*y^3 - 
      14*x^3*y^3 + 8*x^2*y^4))/(9*Pi*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) - 
   (16*dx*psi$1$b*(-567*x + 2088*x^2 - 3042*x^3 + 2088*x^4 - 567*x^5 + 
      486*y - 2403*x*y + 4914*x^2*y - 6282*x^3*y + 4914*x^4*y - 2403*x^5*y + 
      486*x^6*y + 594*y^2 - 1878*x*y^2 + 4646*x^2*y^2 - 5508*x^3*y^2 + 
      4646*x^4*y^2 - 1878*x^5*y^2 + 594*x^6*y^2 - 234*y^3 - 670*x*y^3 + 
      1242*x^2*y^3 - 2660*x^3*y^3 + 1242*x^4*y^3 - 670*x^5*y^3 - 
      234*x^6*y^3 + 18*y^4 + 357*x*y^4 + 262*x^2*y^4 + 262*x^3*y^4 + 
      262*x^4*y^4 + 357*x^5*y^4 + 18*x^6*y^4 - 23*x*y^5 - 200*x^2*y^5 - 
      98*x^3*y^5 - 200*x^4*y^5 - 23*x^5*y^5 + 8*x^2*y^6 + 48*x^3*y^6 + 
      8*x^4*y^6))/(9*Pi*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$16$b -> (8*dy*psi$1$b*x*(189 - 300*x + 189*x^2 - 162*y + 178*x*y - 
      162*x^2*y + 21*y^2 + 32*x*y^2 + 21*x^2*y^2 - 6*x*y^3))/
    (3*Pi*(3 - 4*x + 3*x^2 - 2*x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)) - (4*dx*psi$1$b*(-243 - 432*x + 3387*x^2 - 5328*x^3 + 
      3387*x^4 - 432*x^5 - 243*x^6 + 1161*y - 2778*x*y + 2015*x^2*y - 
      1276*x^3*y + 2015*x^4*y - 2778*x^5*y + 1161*x^6*y - 585*y^2 + 
      734*x*y^2 + 1401*x^2*y^2 - 2140*x^3*y^2 + 1401*x^4*y^2 + 734*x^5*y^2 - 
      585*x^6*y^2 + 51*y^3 + 178*x*y^3 - 1283*x^2*y^3 + 1148*x^3*y^3 - 
      1283*x^4*y^3 + 178*x^5*y^3 + 51*x^6*y^3 - 6*x*y^4 + 264*x^2*y^4 - 
      36*x^3*y^4 + 264*x^4*y^4 - 6*x^5*y^4 - 24*x^2*y^5 - 48*x^3*y^5 - 
      24*x^4*y^5))/(3*Pi*(-1 + x)^3*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$17$b -> (dy*psi$1$b*(-324*x + 1845*x^2 - 5058*x^3 + 8883*x^4 - 
      10620*x^5 + 8883*x^6 - 5058*x^7 + 1845*x^8 - 324*x^9 - 81*y + 423*x*y - 
      318*x^2*y - 1968*x^3*y + 5487*x^4*y - 7446*x^5*y + 5487*x^6*y - 
      1968*x^7*y - 318*x^8*y + 423*x^9*y - 81*x^10*y + 9*y^2 + 240*x*y^2 - 
      1382*x^2*y^2 + 3496*x^3*y^2 - 4507*x^4*y^2 + 5008*x^5*y^2 - 
      4507*x^6*y^2 + 3496*x^7*y^2 - 1382*x^8*y^2 + 240*x^9*y^2 + 9*x^10*y^2 - 
      27*x*y^3 - 139*x^2*y^3 + 736*x^3*y^3 - 2269*x^4*y^3 + 2678*x^5*y^3 - 
      2269*x^6*y^3 + 736*x^7*y^3 - 139*x^8*y^3 - 27*x^9*y^3 + 18*x^2*y^4 + 
      10*x^3*y^4 + 158*x^4*y^4 - 12*x^5*y^4 + 158*x^6*y^4 + 10*x^7*y^4 + 
      18*x^8*y^4 - 24*x^4*y^5 - 24*x^5*y^5 - 24*x^6*y^5))/
    (9*Pi*(-1 + x)^2*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(1 - x + x^2 - x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (dx*psi$1$b*(162*x + 333*x^2 - 2106*x^3 + 5211*x^4 - 6624*x^5 + 5211*x^6 - 
      2106*x^7 + 333*x^8 + 162*x^9 - 567*y + 1719*x*y - 4920*x^2*y + 
      6780*x^3*y - 9057*x^4*y + 8634*x^5*y - 9057*x^6*y + 6780*x^7*y - 
      4920*x^8*y + 1719*x^9*y - 567*x^10*y + 225*y^2 + 2340*x*y^2 - 
      8395*x^2*y^2 + 24350*x^3*y^2 - 36926*x^4*y^2 + 45452*x^5*y^2 - 
      36926*x^6*y^2 + 24350*x^7*y^2 - 8395*x^8*y^2 + 2340*x^9*y^2 + 
      225*x^10*y^2 - 45*y^3 - 370*x*y^3 - 5295*x^2*y^3 + 14288*x^3*y^3 - 
      33028*x^4*y^3 + 37380*x^5*y^3 - 33028*x^6*y^3 + 14288*x^7*y^3 - 
      5295*x^8*y^3 - 370*x^9*y^3 - 45*x^10*y^3 + 3*y^4 - 14*x*y^4 + 
      968*x^2*y^4 + 3658*x^3*y^4 - 6131*x^4*y^4 + 11672*x^5*y^4 - 
      6131*x^6*y^4 + 3658*x^7*y^4 + 968*x^8*y^4 - 14*x^9*y^4 + 3*x^10*y^4 + 
      3*x*y^5 + 35*x^2*y^5 - 908*x^3*y^5 - 883*x^4*y^5 + 50*x^5*y^5 - 
      883*x^6*y^5 - 908*x^7*y^5 + 35*x^8*y^5 + 3*x^9*y^5 - 6*x^2*y^6 + 
      18*x^3*y^6 + 174*x^4*y^6 + 204*x^5*y^6 + 174*x^6*y^6 + 18*x^7*y^6 - 
      6*x^8*y^6))/(9*Pi*(-1 + x)^3*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (1 - x + x^2 - x*y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$18$b -> (-2*dy*psi$1$b*x*(-81 - 1476*x + 2358*x^2 - 1476*x^3 - 
      81*x^4 + 1512*y - 996*x*y + 1752*x^2*y - 996*x^3*y + 1512*x^4*y - 
      1089*y^2 - 656*x*y^2 - 486*x^2*y^2 - 656*x^3*y^2 - 1089*x^4*y^2 + 
      90*y^3 + 1548*x*y^3 - 588*x^2*y^3 + 1548*x^3*y^3 + 90*x^4*y^3 - 
      148*x*y^4 - 508*x^2*y^4 - 148*x^3*y^4 + 64*x^2*y^5))/
    (9*Pi*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (2*dx*psi$1$b*(-3807*x + 28692*x^2 - 75969*x^3 + 102744*x^4 - 75969*x^5 + 
      28692*x^6 - 3807*x^7 + 3888*y - 33804*x*y + 92970*x^2*y - 
      152076*x^3*y + 175452*x^4*y - 152076*x^5*y + 92970*x^6*y - 
      33804*x^7*y + 3888*x^8*y + 4914*y^2 - 15150*x*y^2 + 56224*x^2*y^2 - 
      123578*x^3*y^2 + 159500*x^4*y^2 - 123578*x^5*y^2 + 56224*x^6*y^2 - 
      15150*x^7*y^2 + 4914*x^8*y^2 - 2052*y^3 - 6056*x*y^3 + 19564*x^2*y^3 - 
      34440*x^3*y^3 + 43088*x^4*y^3 - 34440*x^5*y^3 + 19564*x^6*y^3 - 
      6056*x^7*y^3 - 2052*x^8*y^3 + 162*y^4 + 3813*x*y^4 - 2044*x^2*y^4 - 
      5525*x^3*y^4 + 7188*x^4*y^4 - 5525*x^5*y^4 - 2044*x^6*y^4 + 
      3813*x^7*y^4 + 162*x^8*y^4 - 292*x*y^5 - 2006*x^2*y^5 + 4332*x^3*y^5 - 
      3204*x^4*y^5 + 4332*x^5*y^5 - 2006*x^6*y^5 - 292*x^7*y^5 + 
      136*x^2*y^6 + 184*x^3*y^6 - 928*x^4*y^6 + 184*x^5*y^6 + 136*x^6*y^6))/
    (9*Pi*(-1 + x)^3*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$19$b -> -(dy*psi$1$b*x*(81 - 630*x + 954*x^2 - 630*x^3 + 81*x^4 + 
       351*y - 264*x*y + 402*x^2*y - 264*x^3*y + 351*x^4*y - 369*y^2 + 
       116*x*y^2 - 358*x^2*y^2 + 116*x^3*y^2 - 369*x^4*y^2 + 33*y^3 + 
       424*x*y^3 - 338*x^2*y^3 + 424*x^3*y^3 + 33*x^4*y^3 - 30*x*y^4 - 
       84*x^2*y^4 - 30*x^3*y^4))/(9*Pi*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (dx*psi$1$b*(162*x + 1116*x^2 - 1836*x^3 + 1116*x^4 + 162*x^5 - 243*y - 
      1998*x*y + 1755*x^2*y - 2676*x^3*y + 1755*x^4*y - 1998*x^5*y - 
      243*x^6*y + 1161*y^2 + 426*x*y^2 + 2987*x^2*y^2 - 1708*x^3*y^2 + 
      2987*x^4*y^2 + 426*x^5*y^2 + 1161*x^6*y^2 - 585*y^3 - 1678*x*y^3 - 
      615*x^2*y^3 - 1924*x^3*y^3 - 615*x^4*y^3 - 1678*x^5*y^3 - 585*x^6*y^3 + 
      51*y^4 + 844*x*y^4 + 817*x^2*y^4 + 656*x^3*y^4 + 817*x^4*y^4 + 
      844*x^5*y^4 + 51*x^6*y^4 - 60*x*y^5 - 312*x^2*y^5 - 216*x^3*y^5 - 
      312*x^4*y^5 - 60*x^5*y^5 + 12*x^2*y^6 + 24*x^3*y^6 + 12*x^4*y^6))/
    (9*Pi*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$20$b -> (4*dy*psi$1$b*(-1 + x)^2*(243*x - 378*x^2 + 243*x^3 - 243*y + 
      378*x*y - 594*x^2*y + 378*x^3*y - 243*x^4*y - 54*y^2 + 504*x*y^2 - 
      588*x^2*y^2 + 504*x^3*y^2 - 54*x^4*y^2 + 9*y^3 + 30*x*y^3 - 
      166*x^2*y^3 + 30*x^3*y^3 + 9*x^4*y^3 - 3*x*y^4 + 2*x^2*y^4 - 
      3*x^3*y^4 - 4*x^2*y^5))/(27*Pi*(x - y)*(-1 + y)*
     (3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)) - (8*dx*psi$1$b*(-1 + x)*(486*x - 756*x^2 + 486*x^3 - 486*y + 
      837*x*y - 1314*x^2*y + 837*x^3*y - 486*x^4*y - 108*y^2 + 918*x*y^2 - 
      1068*x^2*y^2 + 918*x^3*y^2 - 108*x^4*y^2 - 36*y^3 + 216*x*y^3 - 
      520*x^2*y^3 + 216*x^3*y^3 - 36*x^4*y^3 + 6*y^4 + 44*x*y^4 - 
      68*x^2*y^4 + 44*x^3*y^4 + 6*x^4*y^4 - 5*x*y^5 - 18*x^2*y^5 - 
      5*x^3*y^5))/(27*Pi*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$21$b -> (2*dy*psi$1$b*(-729*x + 2835*x^2 - 4104*x^3 + 2835*x^4 - 
      729*x^5 + 729*y - 2349*x*y + 3195*x^2*y - 3582*x^3*y + 3195*x^4*y - 
      2349*x^5*y + 729*x^6*y - 162*y^2 - 648*x*y^2 + 3468*x^2*y^2 - 
      4668*x^3*y^2 + 3468*x^4*y^2 - 648*x^5*y^2 - 162*x^6*y^2 + 9*y^3 + 
      291*x*y^3 - 829*x^2*y^3 + 626*x^3*y^3 - 829*x^4*y^3 + 291*x^5*y^3 + 
      9*x^6*y^3 - 21*x*y^4 - 37*x^2*y^4 + 224*x^3*y^4 - 37*x^4*y^4 - 
      21*x^5*y^4 + 8*x^2*y^5 - 16*x^3*y^5 + 8*x^4*y^5))/
    (27*Pi*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (dx*psi$1$b*(2187*x - 12150*x^2 + 17982*x^3 - 12150*x^4 + 2187*x^5 - 
      2187*y + 13284*x*y - 18675*x^2*y + 23868*x^3*y - 18675*x^4*y + 
      13284*x^5*y - 2187*x^6*y - 1782*y^2 + 3024*x*y^2 - 19638*x^2*y^2 + 
      21384*x^3*y^2 - 19638*x^4*y^2 + 3024*x^5*y^2 - 1782*x^6*y^2 + 117*y^3 + 
      4980*x*y^3 - 4385*x^2*y^3 + 11968*x^3*y^3 - 4385*x^4*y^3 + 
      4980*x^5*y^3 + 117*x^6*y^3 + 12*y^4 - 431*x*y^4 - 2922*x^2*y^4 + 
      994*x^3*y^4 - 2922*x^4*y^4 - 431*x^5*y^4 + 12*x^6*y^4 - 4*x*y^5 + 
      170*x^2*y^5 + 604*x^3*y^5 + 170*x^4*y^5 - 4*x^5*y^5))/
    (27*Pi*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$22$b -> (-2*dy*psi$1$b*(-1 + x)^2*(54*x^2 - 243*y + 702*x*y - 
      1044*x^2*y + 702*x^3*y - 243*x^4*y - 54*y^2 + 342*x*y^2 - 612*x^2*y^2 + 
      342*x^3*y^2 - 54*x^4*y^2 + 9*y^3 + 138*x*y^3 - 34*x^2*y^3 + 
      138*x^3*y^3 + 9*x^4*y^3 - 30*x*y^4 - 118*x^2*y^4 - 30*x^3*y^4 + 
      26*x^2*y^5))/(27*Pi*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) - 
   (2*dx*psi$1$b*(1458*x - 4428*x^2 + 6372*x^3 - 4428*x^4 + 1458*x^5 - 
      1215*y + 3510*x*y - 7605*x^2*y + 9036*x^3*y - 7605*x^4*y + 3510*x^5*y - 
      1215*x^6*y - 27*y^2 + 2502*x*y^2 - 4989*x^2*y^2 + 7044*x^3*y^2 - 
      4989*x^4*y^2 + 2502*x^5*y^2 - 27*x^6*y^2 - 117*y^3 + 390*x*y^3 - 
      2323*x^2*y^3 + 3236*x^3*y^3 - 2323*x^4*y^3 + 390*x^5*y^3 - 
      117*x^6*y^3 + 15*y^4 + 224*x*y^4 - 747*x^2*y^4 + 872*x^3*y^4 - 
      747*x^4*y^4 + 224*x^5*y^4 + 15*x^6*y^4 - 20*x*y^5 - 68*x^2*y^5 + 
      320*x^3*y^5 - 68*x^4*y^5 - 20*x^5*y^5))/(27*Pi*(-1 + x)*(1 + x)*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)), eta$3$23$b -> 
  -(dy*psi$1$b*(-2673*x + 7992*x^2 - 11286*x^3 + 7992*x^4 - 2673*x^5 + 
       2916*y - 9072*x*y + 18738*x^2*y - 22572*x^3*y + 18738*x^4*y - 
       9072*x^5*y + 2916*x^6*y - 648*y^2 - 2592*x*y^2 + 6840*x^2*y^2 - 
       11088*x^3*y^2 + 6840*x^4*y^2 - 2592*x^5*y^2 - 648*x^6*y^2 + 36*y^3 + 
       516*x*y^3 + 1016*x^2*y^3 - 544*x^3*y^3 + 1016*x^4*y^3 + 516*x^5*y^3 + 
       36*x^6*y^3 - 3*x*y^4 + 8*x^2*y^4 - 658*x^3*y^4 + 8*x^4*y^4 - 
       3*x^5*y^4 - 34*x^2*y^5 + 68*x^3*y^5 - 34*x^4*y^5))/
    (27*Pi*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (dx*psi$1$b*(4617*x - 12258*x^2 + 17226*x^3 - 12258*x^4 + 4617*x^5 - 
      4374*y + 8424*x*y - 17892*x^2*y + 19548*x^3*y - 17892*x^4*y + 
      8424*x^5*y - 4374*x^6*y + 2349*y^2 + 4554*x*y^2 - 7377*x^2*y^2 + 
      14052*x^3*y^2 - 7377*x^4*y^2 + 4554*x^5*y^2 + 2349*x^6*y^2 - 720*y^3 - 
      2298*x*y^3 - 2900*x^2*y^3 + 1900*x^3*y^3 - 2900*x^4*y^3 - 
      2298*x^5*y^3 - 720*x^6*y^3 + 57*y^4 + 889*x*y^4 + 333*x^2*y^4 + 
      826*x^3*y^4 + 333*x^4*y^4 + 889*x^5*y^4 + 57*x^6*y^4 - 58*x*y^5 - 
      226*x^2*y^5 + 208*x^3*y^5 - 226*x^4*y^5 - 58*x^5*y^5))/
    (27*Pi*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$24$b -> (-12*dy*psi$1$b*(1 + x)^2*Sqrt[1 - 6*x + x^2])/
    (Pi*(-1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)) + 
   (4*dx*psi$1$b*(1 + x)*(-9 + 60*x - 54*x^2 + 60*x^3 - 9*x^4 - 12*y + 
      36*x*y - 144*x^2*y + 36*x^3*y - 12*x^4*y + 9*y^2 - 44*x*y^2 + 
      118*x^2*y^2 - 44*x^3*y^2 + 9*x^4*y^2 - 4*x*y^3 + 8*x^2*y^3 - 
      4*x^3*y^3))/(Pi*(-1 + x)^2*Sqrt[1 - 6*x + x^2]*
     (3 - 4*x + 3*x^2 - 2*x*y)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 
      2*x*y^2)), eta$3$1$c -> (-2*dy*psi$1$c*(1 - 6*x + x^2)*(-1 + y))/
    (Pi*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)) + 
   (dx*psi$1$c*(-1 + y)*(-11 + 6*x - 11*x^2 - 6*y + 28*x*y - 6*x^2*y + y^2 - 
      2*x*y^2 + x^2*y^2))/(Pi*(-1 + x)*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 
      2*x*y + 3*x^2*y - 2*x*y^2)), 
 eta$3$2$c -> (8*dx*psi$1$c*(-1 + y))/(Pi*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
      3*x^2*y - 2*x*y^2)) - (dy*psi$1$c*(-1 + x)*(-1 - 14*x - x^2 + y - 
      2*x*y + x^2*y))/(Pi*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
      3*x^2*y - 2*x*y^2)), eta$3$3$c -> 
  -((dy*psi$1$c*(-1 + x))/(Pi*(1 + x))) + 
   (dx*psi$1$c*(-1 + y)*(-3 - 6*y + y^2))/
    (Pi*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)), 
 eta$3$4$c -> (dy*psi$1$c*(-1 + x)*(-9*x + 9*x^2 + 8*y - 9*x*y + 7*x^2*y - 
      6*x*y^2))/(6*Pi*(1 + x)*(x - y)*(-1 + x*y)) - 
   (dx*psi$1$c*(-1 + y)*(9*x - 10*y - 2*x*y + 2*y^2 + x*y^2))/
    (6*Pi*(1 + x)*(x - y)*(-1 + x*y)), 
 eta$3$5$c -> (dy*psi$1$c*(-3*x + 6*x^2 - 9*x^3 + 4*y - 7*x*y + 10*x^2*y + 
      5*x^3*y - 2*x*y^2 - 4*x^2*y^2))/(3*Pi*(1 + x)*(x - y)*(-1 + x*y)) - 
   (dx*psi$1$c*(21*x - 42*x^2 + 9*x^3 - 22*y + 55*x*y - 28*x^2*y + 31*x^3*y - 
      12*y^2 + 19*x*y^2 - 34*x^2*y^2 - 9*x^3*y^2 + 2*y^3 + x*y^3 + 
      8*x^2*y^3 + x^3*y^3))/(3*Pi*(-1 + x)*(1 + x)^2*(x - y)*(-1 + x*y)), 
 eta$3$6$c -> (-9*dy*psi$1$c*x*(-5 + y)*(3 + y)*(3 + 2*x + 3*x^2 + y - 
      10*x*y + x^2*y))/(2*Pi*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 
       2*x*y^2)^2) + (3*dx*psi$1$c*(3 + y)*(-27 - 24*x - 378*x^2 - 24*x^3 - 
      27*x^4 + 9*y + 456*x*y + 126*x^2*y + 456*x^3*y + 9*x^4*y + 15*y^2 - 
      136*x*y^2 - 430*x^2*y^2 - 136*x^3*y^2 + 15*x^4*y^2 + 3*y^3 - 40*x*y^3 + 
      170*x^2*y^3 - 40*x^3*y^3 + 3*x^4*y^3))/(4*Pi*(-1 + x)*(1 + x)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2), 
 eta$3$7$c -> (2*dy*psi$1$c*(-1 + x)*(-567*x + 1854*x^2 - 2646*x^3 + 
      1854*x^4 - 567*x^5 + 567*y - 1476*x*y + 2451*x^2*y - 2724*x^3*y + 
      2451*x^4*y - 1476*x^5*y + 567*x^6*y - 306*y^2 - 168*x*y^2 + 
      974*x^2*y^2 - 1720*x^3*y^2 + 974*x^4*y^2 - 168*x^5*y^2 - 306*x^6*y^2 + 
      27*y^3 + 528*x*y^3 - 727*x^2*y^3 + 1064*x^3*y^3 - 727*x^4*y^3 + 
      528*x^5*y^3 + 27*x^6*y^3 - 45*x*y^4 - 250*x^2*y^4 + 230*x^3*y^4 - 
      250*x^4*y^4 - 45*x^5*y^4 + 18*x^2*y^5 + 36*x^3*y^5 + 18*x^4*y^5))/
    (9*Pi*(1 + x)*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) - 
   (dx*psi$1$c*(-1377*x + 4977*x^2 - 6192*x^3 + 2736*x^4 + 729*x^5 - 
      729*x^6 + 1377*y - 5247*x*y + 8085*x^2*y - 8463*x^3*y + 5337*x^4*y - 
      1971*x^5*y - 567*x^6*y + 729*x^7*y + 414*y^2 - 2358*x*y^2 + 
      7250*x^2*y^2 - 7882*x^3*y^2 + 4694*x^4*y^2 + 114*x^5*y^2 - 
      630*x^6*y^2 - 162*x^7*y^2 - 63*y^3 - 931*x*y^3 + 1743*x^2*y^3 - 
      3037*x^3*y^3 + 1227*x^4*y^3 - 601*x^5*y^3 + 213*x^6*y^3 + 9*x^7*y^3 + 
      121*x*y^4 + 451*x^2*y^4 - 268*x^3*y^4 + 436*x^4*y^4 - 5*x^5*y^4 - 
      15*x^6*y^4 - 42*x^2*y^5 - 78*x^3*y^5 - 30*x^4*y^5 + 6*x^5*y^5))/
    (9*Pi*(1 + x)^2*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$8$c -> (16*dy*psi$1$c*(-1 + x)*(81*x - 207*x^2 + 288*x^3 - 207*x^4 + 
      81*x^5 - 81*y + 207*x*y - 489*x^2*y + 582*x^3*y - 489*x^4*y + 
      207*x^5*y - 81*x^6*y + 9*y^2 + 159*x*y^2 - 281*x^2*y^2 + 442*x^3*y^2 - 
      281*x^4*y^2 + 159*x^5*y^2 + 9*x^6*y^2 - 15*x*y^3 - 110*x^2*y^3 + 
      106*x^3*y^3 - 110*x^4*y^3 - 15*x^5*y^3 + 7*x^2*y^4 + 22*x^3*y^4 + 
      7*x^4*y^4))/(9*Pi*(1 + x)*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (2*dx*psi$1$c*(-405*x - 423*x^2 + 1800*x^3 - 2664*x^4 + 1701*x^5 - 
      729*x^6 + 405*y + 801*x*y - 951*x^2*y + 3201*x^3*y - 3699*x^4*y + 
      4077*x^5*y - 1539*x^6*y + 729*x^7*y - 450*y^2 - 630*x*y^2 - 
      1726*x^2*y^2 + 2006*x^3*y^2 - 4282*x^4*y^2 + 1842*x^5*y^2 - 
      1494*x^6*y^2 - 162*x^7*y^2 + 45*y^3 + 893*x*y^3 + 51*x^2*y^3 + 
      1667*x^3*y^3 - 465*x^4*y^3 + 1223*x^5*y^3 + 321*x^6*y^3 + 9*x^7*y^3 - 
      83*x*y^4 - 437*x^2*y^4 - 100*x^3*y^4 - 452*x^4*y^4 - 209*x^5*y^4 - 
      15*x^6*y^4 + 30*x^2*y^5 + 66*x^3*y^5 + 42*x^4*y^5 + 6*x^5*y^5))/
    (9*Pi*(1 + x)^2*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$3$9$c -> (-4*dy*psi$1$c*(-1 + x)*(81*x - 423*x^2 + 300*x^3 + 324*x^4 - 
      621*x^5 + 243*x^6 - 108*y + 492*x*y - 488*x^2*y + 454*x^3*y - 
      274*x^4*y + 390*x^5*y - 162*x^6*y + 12*y^2 + 125*x*y^2 - 787*x^2*y^2 + 
      920*x^3*y^2 - 784*x^4*y^2 + 163*x^5*y^2 + 15*x^6*y^2 - 26*x*y^3 + 
      54*x^2*y^3 + 94*x^3*y^3 + 50*x^4*y^3 - 28*x^5*y^3 + 12*x^2*y^4 - 
      40*x^3*y^4 + 12*x^4*y^4))/(3*Pi*(1 + x)*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)) + (4*dx*psi$1$c*(-567*x + 3555*x^2 - 4968*x^3 + 2808*x^4 + 
      135*x^5 - 243*x^6 + 594*y - 4542*x*y + 6026*x^2*y - 7634*x^3*y + 
      5812*x^4*y - 4440*x^5*y + 648*x^6*y + 906*y^2 - 644*x*y^2 + 
      6762*x^2*y^2 - 7252*x^3*y^2 + 7506*x^4*y^2 - 1384*x^5*y^2 + 
      1146*x^6*y^2 - 378*y^3 - 1850*x*y^3 + 416*x^2*y^3 - 3640*x^3*y^3 + 
      634*x^4*y^3 - 1950*x^5*y^3 - 432*x^6*y^3 + 30*y^4 + 747*x*y^4 + 
      883*x^2*y^4 + 556*x^3*y^4 + 886*x^4*y^4 + 785*x^5*y^4 + 33*x^6*y^4 - 
      56*x*y^5 - 386*x^2*y^5 - 150*x^3*y^5 - 390*x^4*y^5 - 58*x^5*y^5 + 
      24*x^2*y^6 + 48*x^3*y^6 + 24*x^4*y^6))/(3*Pi*(1 + x)^2*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)), eta$3$10$c -> 
  (dy*psi$1$c*x*(81 + 3096*x + 4653*x^2 - 25560*x^3 - 10917*x^4 - 5184*x^5 - 
      729*x^6 - 2619*y - 5850*x*y + 34803*x^2*y + 14292*x^3*y + 49707*x^4*y + 
      7686*x^5*y + 1053*x^6*y + 1656*y^2 - 11910*x*y^2 - 5874*x^2*y^2 - 
      53820*x^3*y^2 - 8892*x^4*y^2 - 8766*x^5*y^2 + 54*x^6*y^2 + 1098*y^3 + 
      540*x*y^3 + 15126*x^2*y^3 - 312*x^3*y^3 - 8202*x^4*y^3 + 5916*x^5*y^3 - 
      342*x^6*y^3 - 159*y^4 - 3604*x*y^4 + 3273*x^2*y^4 + 17520*x^3*y^4 - 
      5885*x^4*y^4 + 420*x^5*y^4 - 45*x^6*y^4 - 63*y^5 + 1438*x*y^5 - 
      3033*x^2*y^5 - 1116*x^3*y^5 + 527*x^4*y^5 - 66*x^5*y^5 + 9*x^6*y^5 + 
      6*y^6 - 94*x*y^6 + 204*x^2*y^6 - 156*x^3*y^6 + 46*x^4*y^6 - 6*x^5*y^6))/
    (18*Pi*(1 + x)*(x - y)*(-1 + y)*(-1 + x*y)*(-3 - 12*x - 3*x^2 + 3*y - 
      2*x*y + 3*x^2*y - 2*x*y^2)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 
      10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)) - 
   (dx*psi$1$c*(-1377*x - 4194*x^2 - 1341*x^3 + 522*x^4 + 84663*x^5 + 
      12312*x^6 - 729*x^7 + 1458*y + 4914*x*y + 396*x^2*y - 2718*x^3*y - 
      199080*x^4*y + 46656*x^5*y - 108630*x^6*y - 17172*x^7*y - 162*y^2 + 
      2853*x*y^2 - 2634*x^2*y^2 + 141843*x^3*y^2 - 116784*x^4*y^2 + 
      268149*x^5*y^2 - 38052*x^6*y^2 + 16659*x^7*y^2 - 972*y^3 + 4044*x*y^3 - 
      36348*x^2*y^3 + 74034*x^3*y^3 - 189918*x^4*y^3 + 112530*x^5*y^3 - 
      35226*x^6*y^3 + 2736*x^7*y^3 - 324*y^4 + 5241*x*y^4 - 17046*x^2*y^4 + 
      42345*x^3*y^4 - 66822*x^4*y^4 + 4833*x^5*y^4 + 3360*x^6*y^4 - 
      1539*x^7*y^4 - 6*y^5 + 866*x*y^5 - 6428*x^2*y^5 + 9758*x^3*y^5 + 
      13228*x^4*y^5 - 8548*x^5*y^5 + 2614*x^6*y^5 + 36*x^7*y^5 + 6*y^6 - 
      157*x*y^6 + 706*x^2*y^6 - 1855*x^3*y^6 + 1996*x^4*y^6 - 493*x^5*y^6 - 
      212*x^6*y^6 + 9*x^7*y^6 + 12*x^2*y^7 + 78*x^3*y^7 - 198*x^4*y^7 + 
      114*x^5*y^7 - 6*x^6*y^7))/(18*Pi*(-1 + x)*(1 + x)^2*(x - y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)), eta$3$11$c -> 
  (3*dy*psi$1$c*Sqrt[1 - 6*x + x^2]*(3 + 12*x + 66*x^2 + 12*x^3 + 3*x^4 - 
      6*y - 76*x*y - 28*x^2*y - 76*x^3*y - 6*x^4*y + 3*y^2 + 4*x*y^2 + 
      82*x^2*y^2 + 4*x^3*y^2 + 3*x^4*y^2 - 4*x*y^3 + 8*x^2*y^3 - 4*x^3*y^3))/
    (2*Pi*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2) + 
   (dx*psi$1$c*(-36 - 189*x + 738*x^2 - 189*x^3 - 36*x^4 + 90*y - 603*x*y + 
      162*x^2*y - 603*x^3*y + 90*x^4*y - 18*y^2 + 354*x*y^2 + 192*x^2*y^2 + 
      354*x^3*y^2 - 18*x^4*y^2 - 42*y^3 + 190*x*y^3 - 584*x^2*y^3 + 
      190*x^3*y^3 - 42*x^4*y^3 + 6*y^4 - 5*x*y^4 - 2*x^2*y^4 - 5*x^3*y^4 + 
      6*x^4*y^4 - 3*x*y^5 + 6*x^2*y^5 - 3*x^3*y^5))/
    (Pi*(-1 + x)*Sqrt[1 - 6*x + x^2]*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
       3*x^2*y - 2*x*y^2)^2), a$4$1$a$b -> 
  dy*(-(dpsi$1$b$dy*psi$1$a*(-27 - 30*y + y^2))/(24*Pi^2) + 
     (psi$1$a*psi$1$b*x*(-3 + y)*(3 - 7*x + 3*x^2 + 3*y - 4*x*y + 3*x^2*y - 
        x*y^2))/(3*Pi^2*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
     (dpsi$1$a$dy*psi$1$b*(-81 + 144*x - 81*x^2 - 90*y + 138*x*y - 90*x^2*y + 
        3*y^2 + 52*x*y^2 + 3*x^2*y^2 + 2*x*y^3))/
      (24*Pi^2*(3 - 4*x + 3*x^2 - 2*x*y))) + 
   dx*(-(dpsi$1$a$dy*psi$1$b*(1 + x)*(-9 + y)*(-1 + y)*y)/
      (4*Pi^2*(-1 + x)*x) - (psi$1$a*psi$1$b*(-1 + x)*(-1 + y)*
       (-189 - 72*x - 189*x^2 - 90*y + 138*x*y - 90*x^2*y + 15*y^2 + 
        76*x*y^2 + 15*x^2*y^2 + 2*x*y^3))/(24*Pi^2*(1 + x)*
       (3 - 4*x + 3*x^2 - 2*x*y)^2) + (dpsi$1$b$dy*psi$1$a*(-1 + y)*
       (243*x - 594*x^2 + 774*x^3 - 594*x^4 + 243*x^5 - 486*y + 675*x*y - 
        954*x^2*y + 762*x^3*y - 954*x^4*y + 675*x^5*y - 486*x^6*y + 54*y^2 + 
        693*x*y^2 - 426*x^2*y^2 + 782*x^3*y^2 - 426*x^4*y^2 + 693*x^5*y^2 + 
        54*x^6*y^2 - 75*x*y^3 - 304*x^2*y^3 - 74*x^3*y^3 - 304*x^4*y^3 - 
        75*x^5*y^3 + 22*x^2*y^4 + 60*x^3*y^4 + 22*x^4*y^4))/
      (24*Pi^2*(-1 + x)*x*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2)), 
 a$4$1$a$c -> dy*(-(dpsi$1$c$dy*psi$1$a*(-1 + x)*(9 - 2*y + y^2))/
      (8*Pi^2*(1 + x)) + (3*dpsi$1$a$dy*psi$1$c*(-1 + x)*
       (-9 - 56*x - 9*x^2 + 11*y - 54*x*y + 11*x^2*y - 3*y^2 - 30*x*y^2 - 
        3*x^2*y^2 + y^3 + 14*x*y^3 + x^2*y^3 - 2*x*y^4))/
      (8*Pi^2*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 
        2*x*y^2)) - (psi$1$a*psi$1$c*(-1 + x)*x*(-63 - 147*x - 63*x^2 - 
        60*y - 105*x*y - 60*x^2*y + 48*y^2 + 186*x*y^2 + 48*x^2*y^2 - 
        24*y^3 + 2*x*y^3 - 24*x^2*y^3 + 3*y^4 + x*y^4 + 3*x^2*y^4 - x*y^5))/
      (Pi^2*(1 + x)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^
        2)) + dx*((dpsi$1$a$dy*psi$1$c*(-9 + y)*(-1 + y)*y)/(4*Pi^2*x) + 
     (3*psi$1$a*psi$1$c*(-1 + y)*(33 - 288*x + 33*x^2 + 210*y - 442*x*y + 
        210*x^2*y + 44*y^2 - 164*x*y^2 + 44*x^2*y^2 - 34*y^3 + 152*x*y^3 - 
        34*x^2*y^3 + 3*y^4 - 28*x*y^4 + 3*x^2*y^4 + 2*x*y^5))/
      (8*Pi^2*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2) - 
     (dpsi$1$c$dy*psi$1$a*(-1 + y)*(81*x + 504*x^2 + 81*x^3 - 162*y - 
        1233*x*y - 1422*x^2*y - 1233*x^3*y - 162*x^4*y + 342*y^2 + 
        1026*x*y^2 + 1182*x^2*y^2 + 1026*x^3*y^2 + 342*x^4*y^2 - 198*y^3 - 
        42*x*y^3 - 984*x^2*y^3 - 42*x^3*y^3 - 198*x^4*y^3 + 18*y^4 + 
        189*x*y^4 - 328*x^2*y^4 + 189*x^3*y^4 + 18*x^4*y^4 - 21*x*y^5 + 
        22*x^2*y^5 - 21*x^3*y^5 + 2*x^2*y^6))/
      (8*Pi^2*x*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2)), 
 a$4$1$b$b -> 
  dy*((psi$1$b^2*x*(-1 + y)*(11 - 10*x + 11*x^2 + 3*y - 18*x*y + 3*x^2*y))/
      (2*Pi^2*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)) + 
     (dpsi$1$b$dy*psi$1$b*x*(-1 + y)^2*(18 - 51*x + 78*x^2 - 51*x^3 + 
        18*x^4 + 3*y - 34*x*y + 38*x^2*y - 34*x^3*y + 3*x^4*y - 3*x*y^2 + 
        18*x^2*y^2 - 3*x^3*y^2))/(Pi^2*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)^
        2)) + dx*(-(psi$1$b^2*(-1 + y)^2*(18 - 30*x + 66*x^2 - 60*x^3 + 
         66*x^4 - 30*x^5 + 18*x^6 + 3*y - 20*x*y - 43*x^2*y + 24*x^3*y - 
         43*x^4*y - 20*x^5*y + 3*x^6*y - 12*x^2*y^2 + 72*x^3*y^2 - 
         12*x^4*y^2))/(2*Pi^2*(-1 + x)^3*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^
        2) - (2*dpsi$1$b$dy*psi$1$b*x*(-1 + y)^2*(-9 + 33*x - 60*x^2 + 
        33*x^3 - 9*x^4 - 9*y + 37*x*y - 20*x^2*y + 37*x^3*y - 9*x^4*y + 
        10*y^2 - 29*x*y^2 + 2*x^2*y^2 - 29*x^3*y^2 + 10*x^4*y^2 - 9*x*y^3 + 
        30*x^2*y^3 - 9*x^3*y^3))/(Pi^2*(-1 + x)^3*(1 + x)*
       (3 - 4*x + 3*x^2 - 2*x*y)^2)), 
 a$4$2$b$b -> 
  dy*((2*dpsi$1$b$dy*psi$1$b*x*(-1 + y)*(-9 + 66*x - 102*x^2 + 66*x^3 - 
        9*x^4 - 33*y + 50*x*y - 70*x^2*y + 50*x^3*y - 33*x^4*y + 6*y^2 + 
        34*x*y^2 - 44*x^2*y^2 + 34*x^3*y^2 + 6*x^4*y^2 - 6*x*y^3 - 
        6*x^3*y^3))/(Pi^2*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
     (2*psi$1$b^2*x*(12 - 31*x + 50*x^2 - 31*x^3 + 12*x^4 - 39*y + 98*x*y - 
        154*x^2*y + 98*x^3*y - 39*x^4*y + 9*y^2 + 11*x*y^2 - 4*x^2*y^2 + 
        11*x^3*y^2 + 9*x^4*y^2 - 6*x*y^3 - 6*x^3*y^3))/
      (Pi^2*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)^2)) + 
   dx*((-2*dpsi$1$b$dy*psi$1$b*x*(-1 + y)^2*(-9 + 195*x - 312*x^2 + 195*x^3 - 
        9*x^4 - 171*y + 271*x*y - 380*x^2*y + 271*x^3*y - 171*x^4*y + 
        28*y^2 + 169*x*y^2 - 214*x^2*y^2 + 169*x^3*y^2 + 28*x^4*y^2 - 
        27*x*y^3 - 6*x^2*y^3 - 27*x^3*y^3))/(Pi^2*(-1 + x)^3*(1 + x)*
       (3 - 4*x + 3*x^2 - 2*x*y)^2) - 
     (psi$1$b^2*(-1 + y)*(-9 + 96*x - 141*x^2 + 228*x^3 - 141*x^4 + 96*x^5 - 
        9*x^6 - 33*y - 50*x*y - 13*x^2*y - 168*x^3*y - 13*x^4*y - 50*x^5*y - 
        33*x^6*y + 6*y^2 + 26*x*y^2 + 232*x^2*y^2 - 168*x^3*y^2 + 
        232*x^4*y^2 + 26*x^5*y^2 + 6*x^6*y^2 - 42*x^2*y^3 - 36*x^3*y^3 - 
        42*x^4*y^3))/(Pi^2*(-1 + x)^3*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2)), 
 a$4$3$b$b -> dx*((4*dpsi$1$b$dy*psi$1$b*x*(-3 + y)*(-1 + y)^2*
       (-9 + 30*x - 9*x^2 - 24*y + 16*x*y - 24*x^2*y + y^2 + 18*x*y^2 + 
        x^2*y^2))/(3*Pi^2*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2) - 
     (2*psi$1$b^2*(-3 + y)*(-1 + y)*(9 - 18*x - 6*x^2 - 18*x^3 + 9*x^4 + 
        3*y + 20*x*y + 2*x^2*y + 20*x^3*y + 3*x^4*y - 2*x*y^2 - 20*x^2*y^2 - 
        2*x^3*y^2))/(3*Pi^2*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2)) + 
   dy*((4*dpsi$1$b$dy*psi$1$b*x*(-3 + y)*(-1 + y)*(9 - 18*x + 9*x^2 + 3*y - 
        2*x*y + 3*x^2*y - 4*x*y^2))/(3*Pi^2*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
     (2*psi$1$b^2*x*(-27 + 66*x - 27*x^2 - 6*y - 20*x*y - 6*x^2*y + 9*y^2 + 
        10*x*y^2 + 9*x^2*y^2 - 8*x*y^3))/(3*Pi^2*(3 - 4*x + 3*x^2 - 2*x*y)^
        2)), a$4$4$b$b -> 
  dy*((psi$1$b^2*x*(279 - 909*x + 1332*x^2 - 909*x^3 + 279*x^4 - 240*y + 
        526*x*y - 788*x^2*y + 526*x^3*y - 240*x^4*y + 9*y^2 + 193*x*y^2 - 
        188*x^2*y^2 + 193*x^3*y^2 + 9*x^4*y^2 - 2*x*y^3 - 68*x^2*y^3 - 
        2*x^3*y^3))/(3*Pi^2*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
     (2*dpsi$1$b$dy*psi$1$b*x*(-1 + y)*(162 - 495*x + 702*x^2 - 495*x^3 + 
        162*x^4 - 117*y + 189*x*y - 252*x^2*y + 189*x^3*y - 117*x^4*y + 
        3*y^2 + 115*x*y^2 - 128*x^2*y^2 + 115*x^3*y^2 + 3*x^4*y^2 - x*y^3 - 
        34*x^2*y^3 - x^3*y^3))/(3*Pi^2*(-1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)^
        2)) + dx*(-(dpsi$1$b$dy*psi$1$b*x*(-1 + y)^2*(324 - 747*x + 
         1026*x^2 - 747*x^3 + 324*x^4 - 153*y - 375*x*y + 516*x^2*y - 
         375*x^3*y - 153*x^4*y - 87*y^2 + 751*x*y^2 - 788*x^2*y^2 + 
         751*x^3*y^2 - 87*x^4*y^2 + 4*y^3 + 19*x*y^3 - 226*x^2*y^3 + 
         19*x^3*y^3 + 4*x^4*y^3))/(3*Pi^2*(-1 + x)^3*(1 + x)*
       (3 - 4*x + 3*x^2 - 2*x*y)^2) - 
     (psi$1$b^2*(-1 + y)*(162 - 342*x + 279*x^2 - 18*x^3 + 279*x^4 - 
        342*x^5 + 162*x^6 - 117*y + 234*x*y - 690*x^2*y + 606*x^3*y - 
        690*x^4*y + 234*x^5*y - 117*x^6*y + 3*y^2 + 8*x*y^2 + 376*x^2*y^2 - 
        234*x^3*y^2 + 376*x^4*y^2 + 8*x^5*y^2 + 3*x^6*y^2 + 4*x*y^3 - 
        13*x^2*y^3 - 162*x^3*y^3 - 13*x^4*y^3 + 4*x^5*y^3))/
      (3*Pi^2*(-1 + x)^3*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2)), 
 a$4$5$b$b -> 
  dy*((2*dpsi$1$b$dy*psi$1$b*x*(-3 + y)*(-1 + y)*(3 - 7*x + 3*x^2 + 3*y - 
        2*x*y + 3*x^2*y - 3*x*y^2))/(Pi^2*(3 - 4*x + 3*x^2 - 2*x*y)^2) + 
     (psi$1$b^2*x*(-3 + 34*x - 3*x^2 - 18*y - 32*x*y - 18*x^2*y + 9*y^2 + 
        34*x*y^2 + 9*x^2*y^2 - 12*x*y^3))/(Pi^2*(3 - 4*x + 3*x^2 - 2*x*y)^
        2)) + dx*((-2*dpsi$1$b$dy*psi$1$b*x*(-1 + y)^2*
       (-9 + 33*x - 60*x^2 + 33*x^3 - 9*x^4 - 9*y + 64*x*y - 62*x^2*y + 
        64*x^3*y - 9*x^4*y - 17*y^2 + 10*x*y^2 - 58*x^2*y^2 + 10*x^3*y^2 - 
        17*x^4*y^2 + 3*y^3 + 24*x*y^3 - 6*x^2*y^3 + 24*x^3*y^3 + 3*x^4*y^3 - 
        3*x*y^4 - 6*x^2*y^4 - 3*x^3*y^4))/(Pi^2*(-1 + x)^3*(1 + x)*
       (3 - 4*x + 3*x^2 - 2*x*y)^2) - 
     (psi$1$b^2*(-1 + y)*(-9 + 42*x - 33*x^2 - 24*x^3 - 33*x^4 + 42*x^5 - 
        9*x^6 - 6*y - 20*x*y + 50*x^2*y + 48*x^3*y + 50*x^4*y - 20*x^5*y - 
        6*x^6*y + 3*y^2 + 2*x*y^2 - 35*x^2*y^2 - 84*x^3*y^2 - 35*x^4*y^2 + 
        2*x^5*y^2 + 3*x^6*y^2 + 36*x^2*y^3 + 24*x^3*y^3 + 36*x^4*y^3 - 
        6*x^2*y^4 - 12*x^3*y^4 - 6*x^4*y^4))/(Pi^2*(-1 + x)^3*(1 + x)*
       (3 - 4*x + 3*x^2 - 2*x*y)^2)), 
 a$4$1$c$c -> 
  dx*(-(psi$1$c^2*(-1 + y)*(36 + 162*x - 675*x^2 - 108*x^3 - 1539*x^4 + 
         36*x^5 - 63*y + 429*x*y + 255*x^2*y + 3972*x^3*y - 894*x^4*y + 
         909*x^5*y + 69*y^2 - 423*x*y^2 - 2328*x^2*y^2 + 1086*x^3*y^2 - 
         1281*x^4*y^2 - 147*x^5*y^2 - 45*y^3 + 367*x*y^3 - 100*x^2*y^3 + 
         14*x^3*y^3 + 373*x^4*y^3 - 33*x^5*y^3 + 3*y^4 - 23*x*y^4 + 
         35*x^2*y^4 - 106*x^3*y^4 + 16*x^4*y^4 + 3*x^5*y^4 - 3*x^2*y^5 + 
         6*x^3*y^5 - 3*x^4*y^5))/(2*Pi^2*(-1 + x)*(1 + x)^2*
       (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2) - 
     (dpsi$1$c$dy*psi$1$c*x*(-1 + y)*(-72 - 351*x + 2646*x^2 + 657*x^3 + 
        63*y - 5166*x*y + 198*x^2*y - 3582*x^3*y - 729*x^4*y + 2424*y^2 + 
        219*x*y^2 + 7146*x^2*y^2 - 69*x^3*y^2 + 648*x^4*y^2 - 402*y^3 - 
        3204*x*y^3 + 60*x^2*y^3 - 1188*x^3*y^3 + 126*x^4*y^3 + 40*y^4 + 
        263*x*y^4 + 266*x^2*y^4 + 55*x^3*y^4 - 48*x^4*y^4 - 5*y^5 + 
        50*x*y^5 - 82*x^2*y^5 + 34*x^3*y^5 + 3*x^4*y^5 - 3*x*y^6 + 
        6*x^2*y^6 - 3*x^3*y^6))/(2*Pi^2*(-1 + x)*(1 + x)^2*
       (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2)) + 
   dy*((psi$1$c^2*x*(27 + 33*x + 555*x^2 - 993*x^3 - 702*x^4 - 138*y - 
        960*x*y + 1146*x^2*y + 1476*x^3*y - 84*x^4*y + 204*y^2 + 392*x*y^2 - 
        964*x^2*y^2 + 728*x^3*y^2 + 72*x^4*y^2 - 102*y^3 + 262*x*y^3 - 
        998*x^2*y^3 + 34*x^3*y^3 - 60*x^4*y^3 + 9*y^4 + 23*x*y^4 - 
        7*x^2*y^4 + 41*x^3*y^4 + 6*x^4*y^4 - 6*x*y^5 + 12*x^2*y^5 - 
        6*x^3*y^5))/(2*Pi^2*(1 + x)^2*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
         3*x^2*y - 2*x*y^2)^2) + (dpsi$1$c$dy*psi$1$c*x*
       (-36 - 243*x - 18*x^2 - 243*x^3 - 36*x^4 + 99*y + 102*x*y + 
        1902*x^2*y + 102*x^3*y + 99*x^4*y - 132*y^2 - 1437*x*y^2 - 
        318*x^2*y^2 - 1437*x^3*y^2 - 132*x^4*y^2 + 114*y^3 + 500*x*y^3 + 
        1076*x^2*y^3 + 500*x^3*y^3 + 114*x^4*y^3 - 48*y^4 + 19*x*y^4 - 
        518*x^2*y^4 + 19*x^3*y^4 - 48*x^4*y^4 + 3*y^5 + 38*x*y^5 - 
        82*x^2*y^5 + 38*x^3*y^5 + 3*x^4*y^5 - 3*x*y^6 + 6*x^2*y^6 - 
        3*x^3*y^6))/(Pi^2*(1 + x)^2*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 
         3*x^2*y - 2*x*y^2)^2)), 
 a$4$1$b$c -> dy*((-4*dpsi$1$b$dy*psi$1$c*(-1 + x)*y)/(Pi^2*(1 + x)) - 
     (8*psi$1$b*psi$1$c*x*(54 - 81*x + 102*x^3 - 81*x^5 + 54*x^6 - 27*y - 
        57*x*y + 143*x^2*y - 262*x^3*y + 143*x^4*y - 57*x^5*y - 27*x^6*y + 
        9*y^2 - 21*x*y^2 + 175*x^2*y^2 - 182*x^3*y^2 + 175*x^4*y^2 - 
        21*x^5*y^2 + 9*x^6*y^2 - 9*x*y^3 + 28*x^2*y^3 - 86*x^3*y^3 + 
        28*x^4*y^3 - 9*x^5*y^3 + 2*x^2*y^4 - 4*x^3*y^4 + 2*x^4*y^4))/
      (Pi^2*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)^2*
       (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)) + 
     (4*dpsi$1$c$dy*psi$1$b*(18*x + 132*x^2 - 204*x^3 + 132*x^4 + 18*x^5 - 
        9*y - 144*x*y + 165*x^2*y - 312*x^3*y + 165*x^4*y - 144*x^5*y - 
        9*x^6*y + 9*y^2 + 235*x^2*y^2 - 200*x^3*y^2 + 235*x^4*y^2 + 
        9*x^6*y^2 - 18*x*y^3 + 36*x^2*y^3 - 132*x^3*y^3 + 36*x^4*y^3 - 
        18*x^5*y^3 + 8*x^2*y^4 - 16*x^3*y^4 + 8*x^4*y^4))/
      (Pi^2*(-1 + x)*(1 + x)*(3 - 4*x + 3*x^2 - 2*x*y)*
       (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2))) + 
   dx*(-((dpsi$1$b$dy*psi$1$c*(-1 + y)*(81*x - 126*x^2 + 162*x^3 - 126*x^4 + 
         81*x^5 - 81*y + 81*x*y - 243*x^2*y + 214*x^3*y - 243*x^4*y + 
         81*x^5*y - 81*x^6*y + 9*y^2 + 141*x*y^2 - 65*x^2*y^2 + 182*x^3*y^2 - 
         65*x^4*y^2 + 141*x^5*y^2 + 9*x^6*y^2 - 15*x*y^3 - 76*x^2*y^3 + 
         6*x^3*y^3 - 76*x^4*y^3 - 15*x^5*y^3 + 6*x^2*y^4 + 12*x^3*y^4 + 
         6*x^4*y^4))/(Pi^2*x*(1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)^2)) + 
     (4*psi$1$b*psi$1$c*(-1 + y)*(27 + 108*x - 336*x^2 + 372*x^3 - 150*x^4 + 
        372*x^5 - 336*x^6 + 108*x^7 + 27*x^8 - 54*y + 180*x*y - 552*x^2*y + 
        588*x^3*y - 900*x^4*y + 588*x^5*y - 552*x^6*y + 180*x^7*y - 
        54*x^8*y + 9*y^2 + 24*x*y^2 - 180*x^2*y^2 + 808*x^3*y^2 - 
        746*x^4*y^2 + 808*x^5*y^2 - 180*x^6*y^2 + 24*x^7*y^2 + 9*x^8*y^2 - 
        56*x^2*y^3 + 192*x^3*y^3 - 464*x^4*y^3 + 192*x^5*y^3 - 56*x^6*y^3 - 
        4*x^2*y^4 + 32*x^3*y^4 - 56*x^4*y^4 + 32*x^5*y^4 - 4*x^6*y^4))/
      (Pi^2*(-1 + x)^2*(1 + x)^2*(3 - 4*x + 3*x^2 - 2*x*y)^2*
       (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)) + 
     (dpsi$1$c$dy*psi$1$b*(-1 + y)*(-81*x - 54*x^2 + 78*x^3 - 54*x^4 - 
        81*x^5 + 81*y + 108*x*y - 195*x^2*y + 588*x^3*y - 195*x^4*y + 
        108*x^5*y + 81*x^6*y - 90*y^2 + 156*x*y^2 - 546*x^2*y^2 + 
        384*x^3*y^2 - 546*x^4*y^2 + 156*x^5*y^2 - 90*x^6*y^2 + 9*y^3 + 
        120*x*y^3 - 349*x^2*y^3 + 632*x^3*y^3 - 349*x^4*y^3 + 120*x^5*y^3 + 
        9*x^6*y^3 - 15*x*y^4 - 14*x^2*y^4 + 58*x^3*y^4 - 14*x^4*y^4 - 
        15*x^5*y^4 + 6*x^2*y^5 - 12*x^3*y^5 + 6*x^4*y^5))/
      (Pi^2*(-1 + x)^2*x*(3 - 4*x + 3*x^2 - 2*x*y)*(-3 - 12*x - 3*x^2 + 3*y - 
        2*x*y + 3*x^2*y - 2*x*y^2))), 
 eta$4$1$a$b -> (dx*psi$1$a*psi$1$b*(6561 + 10206*x - 93960*x^2 + 
      242514*x^3 - 318546*x^4 + 242514*x^5 - 93960*x^6 + 10206*x^7 + 
      6561*x^8 - 34263*y + 118260*x*y - 333180*x^2*y + 556092*x^3*y - 
      677754*x^4*y + 556092*x^5*y - 333180*x^6*y + 118260*x^7*y - 
      34263*x^8*y - 7614*y^2 + 125226*x*y^2 - 301860*x^2*y^2 + 
      600006*x^3*y^2 - 694236*x^4*y^2 + 600006*x^5*y^2 - 301860*x^6*y^2 + 
      125226*x^7*y^2 - 7614*x^8*y^2 + 6858*y^3 - 3240*x*y^3 - 
      155208*x^2*y^3 + 284824*x^3*y^3 - 417188*x^4*y^3 + 284824*x^5*y^3 - 
      155208*x^6*y^3 - 3240*x^7*y^3 + 6858*x^8*y^3 - 4131*y^4 + 1650*x*y^4 - 
      6704*x^2*y^4 + 108830*x^3*y^4 - 113850*x^4*y^4 + 108830*x^5*y^4 - 
      6704*x^6*y^4 + 1650*x^7*y^4 - 4131*x^8*y^4 + 333*y^5 + 6516*x*y^5 - 
      9644*x^2*y^5 + 11036*x^3*y^5 - 36258*x^4*y^5 + 11036*x^5*y^5 - 
      9644*x^6*y^5 + 6516*x^7*y^5 + 333*x^8*y^5 - 570*x*y^6 - 2852*x^2*y^6 + 
      2698*x^3*y^6 + 104*x^4*y^6 + 2698*x^5*y^6 - 2852*x^6*y^6 - 
      570*x^7*y^6 + 240*x^2*y^7 + 336*x^3*y^7 - 192*x^4*y^7 + 336*x^5*y^7 + 
      240*x^6*y^7))/(144*Pi^2*(-1 + x)*(1 + x)*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)) - (dy*psi$1$a*psi$1$b*(59049*x - 275562*x^2 + 602883*x^3 - 
      768852*x^4 + 602883*x^5 - 275562*x^6 + 59049*x^7 - 118098*y - 
      6561*x*y + 1007478*x^2*y - 2814507*x^3*y + 3739392*x^4*y - 
      2814507*x^5*y + 1007478*x^6*y - 6561*x^7*y - 118098*x^8*y + 
      564246*y^2 - 1795527*x*y^2 + 3972402*x^2*y^2 - 5892345*x^3*y^2 + 
      6896304*x^4*y^2 - 5892345*x^5*y^2 + 3972402*x^6*y^2 - 1795527*x^7*y^2 + 
      564246*x^8*y^2 - 271188*y^3 - 406377*x*y^3 + 2081646*x^2*y^3 - 
      5104791*x^3*y^3 + 6150540*x^4*y^3 - 5104791*x^5*y^3 + 2081646*x^6*y^3 - 
      406377*x^7*y^3 - 271188*x^8*y^3 + 117612*y^4 + 71523*x*y^4 + 
      696726*x^2*y^4 - 1279851*x^3*y^4 + 2201772*x^4*y^4 - 1279851*x^5*y^4 + 
      696726*x^6*y^4 + 71523*x^7*y^4 + 117612*x^8*y^4 - 16794*y^5 - 
      160731*x*y^5 + 227778*x^2*y^5 - 977821*x^3*y^5 + 953408*x^4*y^5 - 
      977821*x^5*y^5 + 227778*x^6*y^5 - 160731*x^7*y^5 - 16794*x^8*y^5 + 
      702*y^6 + 27963*x*y^6 + 41958*x^2*y^6 - 16539*x^3*y^6 + 
      209976*x^4*y^6 - 16539*x^5*y^6 + 41958*x^6*y^6 + 27963*x^7*y^6 + 
      702*x^8*y^6 - 1179*x*y^7 - 11430*x^2*y^7 - 69*x^3*y^7 - 32820*x^4*y^7 - 
      69*x^5*y^7 - 11430*x^6*y^7 - 1179*x^7*y^7 + 444*x^2*y^8 + 124*x^3*y^8 + 
      3904*x^4*y^8 + 124*x^5*y^8 + 444*x^6*y^8 + 36*x^3*y^9 - 24*x^4*y^9 + 
      36*x^5*y^9))/(144*Pi^2*(x - y)*(-9 + y)*(-1 + y)*y*
     (3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)), eta$4$2$a$b -> 
  (dx*psi$1$a*psi$1$b*(6561 - 2916*x - 111456*x^2 + 370980*x^3 - 522882*x^4 + 
      370980*x^5 - 111456*x^6 - 2916*x^7 + 6561*x^8 - 21141*y + 188244*x*y - 
      493560*x^2*y + 744876*x^3*y - 824166*x^4*y + 744876*x^5*y - 
      493560*x^6*y + 188244*x^7*y - 21141*x^8*y - 60102*y^2 + 108216*x*y^2 - 
      303372*x^2*y^2 + 573960*x^3*y^2 - 761436*x^4*y^2 + 573960*x^5*y^2 - 
      303372*x^6*y^2 + 108216*x^7*y^2 - 60102*x^8*y^2 + 55782*y^3 + 
      23976*x*y^3 - 26652*x^2*y^3 + 151384*x^3*y^3 - 99860*x^4*y^3 + 
      151384*x^5*y^3 - 26652*x^6*y^3 + 23976*x^7*y^3 + 55782*x^8*y^3 - 
      14283*y^4 - 83508*x*y^4 + 3496*x^2*y^4 - 59020*x^3*y^4 - 
      63930*x^4*y^4 - 59020*x^5*y^4 + 3496*x^6*y^4 - 83508*x^7*y^4 - 
      14283*x^8*y^4 + 927*y^5 + 25668*x*y^5 + 41488*x^2*y^5 + 37052*x^3*y^5 + 
      24354*x^4*y^5 + 37052*x^5*y^5 + 41488*x^6*y^5 + 25668*x^7*y^5 + 
      927*x^8*y^5 - 1632*x*y^6 - 13820*x^2*y^6 - 15200*x^3*y^6 - 
      12808*x^4*y^6 - 15200*x^5*y^6 - 13820*x^6*y^6 - 1632*x^7*y^6 + 
      708*x^2*y^7 + 2304*x^3*y^7 + 2808*x^4*y^7 + 2304*x^5*y^7 + 
      708*x^6*y^7))/(72*Pi^2*(-1 + x)*(1 + x)*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)) - (dy*psi$1$a*psi$1$b*(59049*x - 275562*x^2 + 602883*x^3 - 
      768852*x^4 + 602883*x^5 - 275562*x^6 + 59049*x^7 - 118098*y + 
      229635*x*y + 193914*x^2*y - 1341927*x^3*y + 2003400*x^4*y - 
      1341927*x^5*y + 193914*x^6*y + 229635*x^7*y - 118098*x^8*y + 
      328050*y^2 - 772011*x*y^2 + 446958*x^2*y^2 + 1235979*x^3*y^2 - 
      2198592*x^4*y^2 + 1235979*x^5*y^2 + 446958*x^6*y^2 - 772011*x^7*y^2 + 
      328050*x^8*y^2 - 481140*y^3 + 1512351*x*y^3 - 2877174*x^2*y^3 + 
      3527649*x^3*y^3 - 3851628*x^4*y^3 + 3527649*x^5*y^3 - 2877174*x^6*y^3 + 
      1512351*x^7*y^3 - 481140*x^8*y^3 + 251748*y^4 - 341253*x*y^4 - 
      170838*x^2*y^4 + 1442973*x^3*y^4 - 1952556*x^4*y^4 + 1442973*x^5*y^4 - 
      170838*x^6*y^4 - 341253*x^7*y^4 + 251748*x^8*y^4 - 37530*y^5 - 
      304263*x*y^5 + 1158558*x^2*y^5 - 2119777*x^3*y^5 + 2467496*x^4*y^5 - 
      2119777*x^5*y^5 + 1158558*x^6*y^5 - 304263*x^7*y^5 - 37530*x^8*y^5 + 
      1674*y^6 + 61767*x*y^6 - 3222*x^2*y^6 - 307527*x^3*y^6 + 
      477528*x^4*y^6 - 307527*x^5*y^6 - 3222*x^6*y^6 + 61767*x^7*y^6 + 
      1674*x^8*y^6 - 2907*x*y^7 - 22050*x^2*y^7 + 58683*x^3*y^7 - 
      47292*x^4*y^7 + 58683*x^5*y^7 - 22050*x^6*y^7 - 2907*x^7*y^7 + 
      1128*x^2*y^8 - 2468*x^3*y^8 - 344*x^4*y^8 - 2468*x^5*y^8 + 
      1128*x^6*y^8 + 108*x^3*y^9 + 120*x^4*y^9 + 108*x^5*y^9))/
    (72*Pi^2*(x - y)*(-9 + y)*(-1 + y)*y*(3 - 4*x + 3*x^2 - 2*x*y)^2*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$4$3$a$b -> -(dy*psi$1$a*psi$1$b*(354294*x + 118098*x^2 - 5821794*x^3 + 
       15474240*x^4 - 25128468*x^5 + 28431324*x^6 - 25128468*x^7 + 
       15474240*x^8 - 5821794*x^9 + 118098*x^10 + 354294*x^11 - 531441*y - 
       1850202*x*y + 6324804*x^2*y - 20238498*x^3*y + 63622017*x^4*y - 
       123680196*x^5*y + 154946520*x^6*y - 123680196*x^7*y + 63622017*x^8*y - 
       20238498*x^9*y + 6324804*x^10*y - 1850202*x^11*y - 531441*x^12*y + 
       1062882*y^2 + 1605258*x*y^2 + 12453264*x^2*y^2 - 45990990*x^3*y^2 + 
       106655238*x^4*y^2 - 170656956*x^5*y^2 + 202903056*x^6*y^2 - 
       170656956*x^7*y^2 + 106655238*x^8*y^2 - 45990990*x^9*y^2 + 
       12453264*x^10*y^2 + 1605258*x^11*y^2 + 1062882*x^12*y^2 - 492075*y^3 - 
       2979666*x*y^3 - 4819338*x^2*y^3 - 14989482*x^3*y^3 + 
       41521491*x^4*y^3 - 88538436*x^5*y^3 + 96321348*x^6*y^3 - 
       88538436*x^7*y^3 + 41521491*x^8*y^3 - 14989482*x^9*y^3 - 
       4819338*x^10*y^3 - 2979666*x^11*y^3 - 492075*x^12*y^3 - 84564*y^4 + 
       3339630*x*y^4 - 5232168*x^2*y^4 + 27465750*x^3*y^4 - 
       16752732*x^4*y^4 + 15338364*x^5*y^4 + 7792560*x^6*y^4 + 
       15338364*x^7*y^4 - 16752732*x^8*y^4 + 27465750*x^9*y^4 - 
       5232168*x^10*y^4 + 3339630*x^11*y^4 - 84564*x^12*y^4 + 51273*y^5 - 
       425358*x*y^5 - 3025350*x^2*y^5 + 6573354*x^3*y^5 - 23821257*x^4*y^5 + 
       14660324*x^5*y^5 - 22438516*x^6*y^5 + 14660324*x^7*y^5 - 
       23821257*x^8*y^5 + 6573354*x^9*y^5 - 3025350*x^10*y^5 - 
       425358*x^11*y^5 + 51273*x^12*y^5 - 6318*y^6 - 55890*x*y^6 + 
       858744*x^2*y^6 + 237174*x^3*y^6 - 936338*x^4*y^6 + 6099676*x^5*y^6 - 
       2330224*x^6*y^6 + 6099676*x^7*y^6 - 936338*x^8*y^6 + 237174*x^9*y^6 + 
       858744*x^10*y^6 - 55890*x^11*y^6 - 6318*x^12*y^6 + 243*y^7 + 
       12474*x*y^7 - 37350*x^2*y^7 - 380046*x^3*y^7 + 99357*x^4*y^7 - 
       6828*x^5*y^7 - 739668*x^6*y^7 - 6828*x^7*y^7 + 99357*x^8*y^7 - 
       380046*x^9*y^7 - 37350*x^10*y^7 + 12474*x^11*y^7 + 243*x^12*y^7 - 
       540*x*y^8 - 5490*x^2*y^8 + 62580*x^3*y^8 - 52048*x^4*y^8 + 
       280616*x^5*y^8 - 302972*x^6*y^8 + 280616*x^7*y^8 - 52048*x^8*y^8 + 
       62580*x^9*y^8 - 5490*x^10*y^8 - 540*x^11*y^8 + 306*x^2*y^9 - 
       2256*x^3*y^9 - 16912*x^4*y^9 + 44048*x^5*y^9 - 96452*x^6*y^9 + 
       44048*x^7*y^9 - 16912*x^8*y^9 - 2256*x^9*y^9 + 306*x^10*y^9 + 
       48*x^3*y^10 + 1560*x^4*y^10 - 1200*x^5*y^10 - 816*x^6*y^10 - 
       1200*x^7*y^10 + 1560*x^8*y^10 + 48*x^9*y^10 - 56*x^4*y^11 - 
       64*x^5*y^11 + 240*x^6*y^11 - 64*x^7*y^11 - 56*x^8*y^11))/
    (54*Pi^2*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)*(-3 - 12*x - 3*x^2 + 3*y - 
      2*x*y + 3*x^2*y - 2*x*y^2)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 
      10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)) + 
   (dx*psi$1$a*psi$1$b*(472392*x^2 - 2589408*x^3 + 4790016*x^4 - 
      13004064*x^5 + 17510256*x^6 - 13004064*x^7 + 4790016*x^8 - 
      2589408*x^9 + 472392*x^10 - 177147*y - 2165130*x*y + 65610*x^2*y - 
      8844714*x^3*y + 58305339*x^4*y - 120643020*x^5*y + 151397100*x^6*y - 
      120643020*x^7*y + 58305339*x^8*y - 8844714*x^9*y + 65610*x^10*y - 
      2165130*x^11*y - 177147*x^12*y + 846369*y^2 + 5231304*x*y^2 + 
      14267502*x^2*y^2 - 63005688*x^3*y^2 + 188887167*x^4*y^2 - 
      357263568*x^5*y^2 + 448394724*x^6*y^2 - 357263568*x^7*y^2 + 
      188887167*x^8*y^2 - 63005688*x^9*y^2 + 14267502*x^10*y^2 + 
      5231304*x^11*y^2 + 846369*x^12*y^2 - 1760535*y^3 - 5478192*x*y^3 + 
      14872410*x^2*y^3 - 126863496*x^3*y^3 + 299915415*x^4*y^3 - 
      525913416*x^5*y^3 + 601908300*x^6*y^3 - 525913416*x^7*y^3 + 
      299915415*x^8*y^3 - 126863496*x^9*y^3 + 14872410*x^10*y^3 - 
      5478192*x^11*y^3 - 1760535*x^12*y^3 + 1506357*y^4 - 984312*x*y^4 + 
      24069906*x^2*y^4 - 65838168*x^3*y^4 + 236783643*x^4*y^4 - 
      387471024*x^5*y^4 + 495749436*x^6*y^4 - 387471024*x^7*y^4 + 
      236783643*x^8*y^4 - 65838168*x^9*y^4 + 24069906*x^10*y^4 - 
      984312*x^11*y^4 + 1506357*x^12*y^4 - 484785*y^5 - 1208628*x*y^5 - 
      146682*x^2*y^5 - 20744244*x^3*y^5 + 55215297*x^4*y^5 - 
      157888664*x^5*y^5 + 181690324*x^6*y^5 - 157888664*x^7*y^5 + 
      55215297*x^8*y^5 - 20744244*x^9*y^5 - 146682*x^10*y^5 - 
      1208628*x^11*y^5 - 484785*x^12*y^5 + 74979*y^6 + 765720*x*y^6 - 
      595914*x^2*y^6 + 4231416*x^3*y^6 + 978669*x^4*y^6 - 6962192*x^5*y^6 + 
      23142388*x^6*y^6 - 6962192*x^7*y^6 + 978669*x^8*y^6 + 4231416*x^9*y^6 - 
      595914*x^10*y^6 + 765720*x^11*y^6 + 74979*x^12*y^6 - 5373*y^7 - 
      154080*x*y^7 - 317154*x^2*y^7 + 756848*x^3*y^7 - 3682099*x^4*y^7 + 
      5413744*x^5*y^7 - 6751708*x^6*y^7 + 5413744*x^7*y^7 - 3682099*x^8*y^7 + 
      756848*x^9*y^7 - 317154*x^10*y^7 - 154080*x^11*y^7 - 5373*x^12*y^7 + 
      135*y^8 + 12312*x*y^8 + 111006*x^2*y^8 - 41512*x^3*y^8 - 
      156567*x^4*y^8 + 1010192*x^5*y^8 - 1336604*x^6*y^8 + 1010192*x^7*y^8 - 
      156567*x^8*y^8 - 41512*x^9*y^8 + 111006*x^10*y^8 + 12312*x^11*y^8 + 
      135*x^12*y^8 - 306*x*y^9 - 10056*x^2*y^9 - 32466*x^3*y^9 + 
      49136*x^4*y^9 - 6396*x^5*y^9 - 91984*x^6*y^9 - 6396*x^7*y^9 + 
      49136*x^8*y^9 - 32466*x^9*y^9 - 10056*x^10*y^9 - 306*x^11*y^9 + 
      228*x^2*y^10 + 3424*x^3*y^10 + 3408*x^4*y^10 - 10080*x^5*y^10 + 
      6040*x^6*y^10 - 10080*x^7*y^10 + 3408*x^8*y^10 + 3424*x^9*y^10 + 
      228*x^10*y^10 - 56*x^3*y^11 - 400*x^4*y^11 - 200*x^5*y^11 + 
      1312*x^6*y^11 - 200*x^7*y^11 - 400*x^8*y^11 - 56*x^9*y^11))/
    (54*Pi^2*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)*(-3 - 12*x - 3*x^2 + 3*y - 
      2*x*y + 3*x^2*y - 2*x*y^2)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 
      10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)), 
 eta$4$1$a$c -> 
  -(dx*psi$1$a*psi$1$c*(-2187 - 22356*x - 18333*x^2 + 244728*x^3 - 
       18333*x^4 - 22356*x^5 - 2187*x^6 + 3402*y - 85914*x*y - 601074*x^2*y + 
       279684*x^3*y - 601074*x^4*y - 85914*x^5*y + 3402*x^6*y + 51462*y^2 + 
       473364*x*y^2 + 461898*x^2*y^2 + 2699064*x^3*y^2 + 461898*x^4*y^2 + 
       473364*x^5*y^2 + 51462*x^6*y^2 - 141534*y^3 - 756180*x*y^3 - 
       2572002*x^2*y^3 - 1803480*x^3*y^3 - 2572002*x^4*y^3 - 756180*x^5*y^3 - 
       141534*x^6*y^3 + 145440*y^4 + 700092*x*y^4 + 1722576*x^2*y^4 + 
       2453160*x^3*y^4 + 1722576*x^4*y^4 + 700092*x^5*y^4 + 145440*x^6*y^4 - 
       79362*y^5 - 390408*x*y^5 - 563022*x^2*y^5 - 1221456*x^3*y^5 - 
       563022*x^4*y^5 - 390408*x^5*y^5 - 79362*x^6*y^5 + 26298*y^6 + 
       114396*x*y^6 + 268454*x^2*y^6 + 20360*x^3*y^6 + 268454*x^4*y^6 + 
       114396*x^5*y^6 + 26298*x^6*y^6 - 3690*y^7 - 38988*x*y^7 - 
       13590*x^2*y^7 - 41064*x^3*y^7 - 13590*x^4*y^7 - 38988*x^5*y^7 - 
       3690*x^6*y^7 + 171*y^8 + 6312*x*y^8 + 6477*x^2*y^8 - 14400*x^3*y^8 + 
       6477*x^4*y^8 + 6312*x^5*y^8 + 171*x^6*y^8 - 318*x*y^9 - 2248*x^2*y^9 + 
       5132*x^3*y^9 - 2248*x^4*y^9 - 318*x^5*y^9 + 144*x^2*y^10 - 
       288*x^3*y^10 + 144*x^4*y^10))/(48*Pi^2*(x - y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)) + (dy*psi$1$a*psi$1$c*(-1 + x)*(-19683*x - 301806*x^2 - 
      1577313*x^3 - 3107484*x^4 - 1577313*x^5 - 301806*x^6 - 19683*x^7 + 
      39366*y + 743580*x*y + 4684068*x^2*y + 12036708*x^3*y + 
      14344236*x^4*y + 12036708*x^5*y + 4684068*x^6*y + 743580*x^7*y + 
      39366*x^8*y - 253692*y^2 - 3284145*x*y^2 - 16065162*x^2*y^2 - 
      43911207*x^3*y^2 - 66440772*x^4*y^2 - 43911207*x^5*y^2 - 
      16065162*x^6*y^2 - 3284145*x^7*y^2 - 253692*x^8*y^2 + 801900*y^3 + 
      9183888*x*y^3 + 42335676*x^2*y^3 + 88609680*x^3*y^3 + 
      93044592*x^4*y^3 + 88609680*x^5*y^3 + 42335676*x^6*y^3 + 
      9183888*x^7*y^3 + 801900*x^8*y^3 - 1423980*y^4 - 13489902*x*y^4 - 
      44722620*x^2*y^4 - 74002302*x^3*y^4 - 119012568*x^4*y^4 - 
      74002302*x^5*y^4 - 44722620*x^6*y^4 - 13489902*x^7*y^4 - 
      1423980*x^8*y^4 + 1429272*y^5 + 9560232*x*y^5 + 23331672*x^2*y^5 + 
      58694616*x^3*y^5 + 46414368*x^4*y^5 + 58694616*x^5*y^5 + 
      23331672*x^6*y^5 + 9560232*x^7*y^5 + 1429272*x^8*y^5 - 785268*y^6 - 
      3585330*x*y^6 - 12637380*x^2*y^6 - 14211678*x^3*y^6 - 
      26527344*x^4*y^6 - 14211678*x^5*y^6 - 12637380*x^6*y^6 - 
      3585330*x^7*y^6 - 785268*x^8*y^6 + 216756*y^7 + 1236240*x*y^7 + 
      3553320*x^2*y^7 + 3500720*x^3*y^7 + 5251784*x^4*y^7 + 3500720*x^5*y^7 + 
      3553320*x^6*y^7 + 1236240*x^7*y^7 + 216756*x^8*y^7 - 25380*y^8 - 
      396063*x*y^8 - 309366*x^2*y^8 - 1784125*x^3*y^8 + 1212140*x^4*y^8 - 
      1784125*x^5*y^8 - 309366*x^6*y^8 - 396063*x^7*y^8 - 25380*x^8*y^8 + 
      1026*y^9 + 53532*x*y^9 + 162564*x^2*y^9 - 122268*x^3*y^9 + 
      317172*x^4*y^9 - 122268*x^5*y^9 + 162564*x^6*y^9 + 53532*x^7*y^9 + 
      1026*x^8*y^9 - 2349*x*y^10 - 32658*x^2*y^10 + 26645*x^3*y^10 - 
      11692*x^4*y^10 + 26645*x^5*y^10 - 32658*x^6*y^10 - 2349*x^7*y^10 + 
      1692*x^2*y^11 + 3872*x^3*y^11 - 11128*x^4*y^11 + 3872*x^5*y^11 + 
      1692*x^6*y^11 - 372*x^3*y^12 + 744*x^4*y^12 - 372*x^5*y^12))/
    (48*Pi^2*(1 + x)*(x - y)*(-9 + y)*(-1 + y)*y*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)), eta$4$1$b$b -> 
  (dx*psi$1$b^2*(2187 - 11664*x + 25812*x^2 - 43344*x^3 + 49410*x^4 - 
      43344*x^5 + 25812*x^6 - 11664*x^7 + 2187*x^8 + 3645*y - 23328*x*y + 
      90540*x^2*y - 160032*x^3*y + 201774*x^4*y - 160032*x^5*y + 
      90540*x^6*y - 23328*x^7*y + 3645*x^8*y + 2430*y^2 - 31104*x*y^2 + 
      87528*x^2*y^2 - 202528*x^3*y^2 + 240500*x^4*y^2 - 202528*x^5*y^2 + 
      87528*x^6*y^2 - 31104*x^7*y^2 + 2430*x^8*y^2 + 810*y^3 - 6048*x*y^3 + 
      50648*x^2*y^3 - 85472*x^3*y^3 + 124284*x^4*y^3 - 85472*x^5*y^3 + 
      50648*x^6*y^3 - 6048*x^7*y^3 + 810*x^8*y^3 + 135*y^4 - 1008*x*y^4 + 
      2276*x^2*y^4 - 22064*x^3*y^4 + 25962*x^4*y^4 - 22064*x^5*y^4 + 
      2276*x^6*y^4 - 1008*x^7*y^4 + 135*x^8*y^4 + 9*y^5 - 576*x*y^5 + 
      956*x^2*y^5 - 4096*x^3*y^5 + 2422*x^4*y^5 - 4096*x^5*y^5 + 
      956*x^6*y^5 - 576*x^7*y^5 + 9*x^8*y^5 + 288*x^2*y^6 + 1440*x^3*y^6 + 
      1920*x^4*y^6 + 1440*x^5*y^6 + 288*x^6*y^6 - 1152*x^4*y^7))/
    (24*Pi^2*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) - 
   (dy*psi$1$b^2*(2187 - 13122*x + 35532*x^2 - 62334*x^3 + 74034*x^4 - 
      62334*x^5 + 35532*x^6 - 13122*x^7 + 2187*x^8 + 2916*y - 21870*x*y + 
      78372*x^2*y - 148722*x^3*y + 185424*x^4*y - 148722*x^5*y + 
      78372*x^6*y - 21870*x^7*y + 2916*x^8*y + 1458*y^2 - 14580*x*y^2 + 
      48732*x^2*y^2 - 109100*x^3*y^2 + 134788*x^4*y^2 - 109100*x^5*y^2 + 
      48732*x^6*y^2 - 14580*x^7*y^2 + 1458*x^8*y^2 + 324*y^3 - 4860*x*y^3 + 
      23160*x^2*y^3 - 42948*x^3*y^3 + 57768*x^4*y^3 - 42948*x^5*y^3 + 
      23160*x^6*y^3 - 4860*x^7*y^3 + 324*x^8*y^3 + 27*y^4 - 810*x*y^4 + 
      7572*x^2*y^4 - 20694*x^3*y^4 + 27330*x^4*y^4 - 20694*x^5*y^4 + 
      7572*x^6*y^4 - 810*x^7*y^4 + 27*x^8*y^4 - 54*x*y^5 + 132*x^2*y^5 - 
      3754*x^3*y^5 + 3992*x^4*y^5 - 3754*x^5*y^5 + 132*x^6*y^5 - 54*x^7*y^5 + 
      36*x^2*y^6 + 480*x^3*y^6 + 792*x^4*y^6 + 480*x^5*y^6 + 36*x^6*y^6 - 
      288*x^4*y^7))/(24*Pi^2*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$4$2$b$b -> -(dy*psi$1$b^2*(2187 - 15309*x + 50841*x^2 - 107100*x^3 + 
       152244*x^4 - 169758*x^5 + 152244*x^6 - 107100*x^7 + 50841*x^8 - 
       15309*x^9 + 2187*x^10 + 2916*y - 26973*x*y + 112392*x^2*y - 
       270456*x^3*y + 486372*x^4*y - 581238*x^5*y + 486372*x^6*y - 
       270456*x^7*y + 112392*x^8*y - 26973*x^9*y + 2916*x^10*y + 1458*y^2 - 
       18954*x*y^2 + 92256*x^2*y^2 - 293264*x^3*y^2 + 454590*x^4*y^2 - 
       551660*x^5*y^2 + 454590*x^6*y^2 - 293264*x^7*y^2 + 92256*x^8*y^2 - 
       18954*x^9*y^2 + 1458*x^10*y^2 + 324*y^3 - 6642*x*y^3 + 44940*x^2*y^3 - 
       83484*x^3*y^3 + 254144*x^4*y^3 - 288388*x^5*y^3 + 254144*x^6*y^3 - 
       83484*x^7*y^3 + 44940*x^8*y^3 - 6642*x^9*y^3 + 324*x^10*y^3 + 27*y^4 - 
       1161*x*y^4 + 7797*x^2*y^4 - 77436*x^3*y^4 + 62832*x^4*y^4 - 
       114678*x^5*y^4 + 62832*x^6*y^4 - 77436*x^7*y^4 + 7797*x^8*y^4 - 
       1161*x^9*y^4 + 27*x^10*y^4 - 81*x*y^5 + 2868*x^2*y^5 + 6992*x^3*y^5 + 
       47292*x^4*y^5 - 32350*x^5*y^5 + 47292*x^6*y^5 + 6992*x^7*y^5 + 
       2868*x^8*y^5 - 81*x^9*y^5 - 54*x^2*y^6 - 5016*x^3*y^6 - 8858*x^4*y^6 - 
       3248*x^5*y^6 - 8858*x^6*y^6 - 5016*x^7*y^6 - 54*x^8*y^6 + 
       324*x^3*y^7 + 3120*x^4*y^7 - 360*x^5*y^7 + 3120*x^6*y^7 + 
       324*x^7*y^7 - 216*x^4*y^8 - 144*x^5*y^8 - 216*x^6*y^8))/
    (24*Pi^2*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(1 - x + x^2 - x*y)*
     (-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (dx*psi$1$b^2*(2187 - 13851*x + 13419*x^2 + 25128*x^3 - 129510*x^4 + 
      181638*x^5 - 129510*x^6 + 25128*x^7 + 13419*x^8 - 13851*x^9 + 
      2187*x^10 + 3645*y - 2916*x*y + 55305*x^2*y - 70536*x^3*y + 
      208698*x^4*y - 227880*x^5*y + 208698*x^6*y - 70536*x^7*y + 
      55305*x^8*y - 2916*x^9*y + 3645*x^10*y + 2430*y^2 - 69255*x*y^2 + 
      160050*x^2*y^2 - 607540*x^3*y^2 + 812304*x^4*y^2 - 1065994*x^5*y^2 + 
      812304*x^6*y^2 - 607540*x^7*y^2 + 160050*x^8*y^2 - 69255*x^9*y^2 + 
      2430*x^10*y^2 + 810*y^3 - 6048*x*y^3 + 250466*x^2*y^3 - 
      353752*x^3*y^3 + 971252*x^4*y^3 - 953616*x^5*y^3 + 971252*x^6*y^3 - 
      353752*x^7*y^3 + 250466*x^8*y^3 - 6048*x^9*y^3 + 810*x^10*y^3 + 
      135*y^4 + 1287*x*y^4 - 82801*x^2*y^4 - 200340*x^3*y^4 + 88650*x^4*y^4 - 
      387622*x^5*y^4 + 88650*x^6*y^4 - 200340*x^7*y^4 - 82801*x^8*y^4 + 
      1287*x^9*y^4 + 135*x^10*y^4 + 9*y^5 - 1404*x*y^5 + 18245*x^2*y^5 + 
      133288*x^3*y^5 + 18738*x^4*y^5 + 143784*x^5*y^5 + 18738*x^6*y^5 + 
      133288*x^7*y^5 + 18245*x^8*y^5 - 1404*x^9*y^5 + 9*x^10*y^5 + 27*x*y^6 + 
      36*x^2*y^6 - 34364*x^3*y^6 - 48740*x^4*y^6 - 13630*x^5*y^6 - 
      48740*x^6*y^6 - 34364*x^7*y^6 + 36*x^8*y^6 + 27*x^9*y^6 + 
      2232*x^3*y^7 + 14976*x^4*y^7 + 1680*x^5*y^7 + 14976*x^6*y^7 + 
      2232*x^7*y^7 - 36*x^3*y^8 - 1008*x^4*y^8 - 792*x^5*y^8 - 1008*x^6*y^8 - 
      36*x^7*y^8))/(24*Pi^2*(-1 + x)*(1 + x)*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)^2*(1 - x + x^2 - x*y)*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$4$3$b$b -> (dx*psi$1$b^2*(-1 + y)*(729*x + 1134*x^2 - 9369*x^3 + 
      15012*x^4 - 9369*x^5 + 1134*x^6 + 729*x^7 - 729*y - 3159*x*y + 
      13770*x^2*y - 25929*x^3*y + 30942*x^4*y - 25929*x^5*y + 13770*x^6*y - 
      3159*x^7*y - 729*x^8*y + 2673*y^2 - 6966*x*y^2 + 22392*x^2*y^2 - 
      41898*x^3*y^2 + 52590*x^4*y^2 - 41898*x^5*y^2 + 22392*x^6*y^2 - 
      6966*x^7*y^2 + 2673*x^8*y^2 - 243*y^3 - 7182*x*y^3 + 17592*x^2*y^3 - 
      36146*x^3*y^3 + 43510*x^4*y^3 - 36146*x^5*y^3 + 17592*x^6*y^3 - 
      7182*x^7*y^3 - 243*x^8*y^3 + 27*y^4 + 909*x*y^4 + 5914*x^2*y^4 - 
      11277*x^3*y^4 + 15766*x^4*y^4 - 11277*x^5*y^4 + 5914*x^6*y^4 + 
      909*x^7*y^4 + 27*x^8*y^4 - 75*x*y^5 - 946*x^2*y^5 - 1237*x^3*y^5 + 
      1828*x^4*y^5 - 1237*x^5*y^5 - 946*x^6*y^5 - 75*x^7*y^5 + 48*x^2*y^6 + 
      288*x^3*y^6 - 288*x^4*y^6 + 288*x^5*y^6 + 48*x^6*y^6))/
    (9*Pi^2*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) - 
   (dy*psi$1$b^2*(-1 + x)^2*(-729*x + 810*x^2 - 810*x^3 + 810*x^4 - 729*x^5 + 
      729*y - 2187*x*y + 7587*x^2*y - 9954*x^3*y + 7587*x^4*y - 2187*x^5*y + 
      729*x^6*y + 729*y^2 - 4212*x*y^2 + 6741*x^2*y^2 - 9708*x^3*y^2 + 
      6741*x^4*y^2 - 4212*x^5*y^2 + 729*x^6*y^2 + 243*y^3 - 2592*x*y^3 + 
      8085*x^2*y^3 - 8864*x^3*y^3 + 8085*x^4*y^3 - 2592*x^5*y^3 + 
      243*x^6*y^3 + 27*y^4 - 603*x*y^4 + 1899*x^2*y^4 - 4686*x^3*y^4 + 
      1899*x^4*y^4 - 603*x^5*y^4 + 27*x^6*y^4 - 45*x*y^5 + 828*x^2*y^5 - 
      126*x^3*y^5 + 828*x^4*y^5 - 45*x^5*y^5 - 30*x^2*y^6 - 460*x^3*y^6 - 
      30*x^4*y^6 + 48*x^3*y^7))/(9*Pi^2*(x - y)*(-1 + y)*
     (3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)), eta$4$4$b$b -> 
  (dx*psi$1$b^2*(-1 + y)*(-13122*x + 59535*x^2 - 100224*x^3 + 119070*x^4 - 
      100224*x^5 + 59535*x^6 - 13122*x^7 + 13122*y - 64881*x*y + 
      179145*x^2*y - 402867*x^3*y + 504162*x^4*y - 402867*x^5*y + 
      179145*x^6*y - 64881*x^7*y + 13122*x^8*y + 1458*y^2 - 62127*x*y^2 + 
      249588*x^2*y^2 - 417663*x^3*y^2 + 530136*x^4*y^2 - 417663*x^5*y^2 + 
      249588*x^6*y^2 - 62127*x^7*y^2 + 1458*x^8*y^2 - 810*y^3 + 11691*x*y^3 + 
      20232*x^2*y^3 - 156323*x^3*y^3 + 198868*x^4*y^3 - 156323*x^5*y^3 + 
      20232*x^6*y^3 + 11691*x^7*y^3 - 810*x^8*y^3 + 54*y^4 - 171*x*y^4 - 
      14483*x^2*y^4 + 31725*x^3*y^4 - 19202*x^4*y^4 + 31725*x^5*y^4 - 
      14483*x^6*y^4 - 171*x^7*y^4 + 54*x^8*y^4 - 30*x*y^5 + 1367*x^2*y^5 + 
      890*x^3*y^5 - 5174*x^4*y^5 + 890*x^5*y^5 + 1367*x^6*y^5 - 30*x^7*y^5 - 
      24*x^2*y^6 - 402*x^3*y^6 + 780*x^4*y^6 - 402*x^5*y^6 - 24*x^6*y^6))/
    (18*Pi^2*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (dy*psi$1$b^2*(-6561*x + 33777*x^2 - 73359*x^3 + 94014*x^4 - 73359*x^5 + 
      33777*x^6 - 6561*x^7 + 6561*y - 36450*x*y + 94392*x^2*y - 
      173808*x^3*y + 208170*x^4*y - 173808*x^5*y + 94392*x^6*y - 
      36450*x^7*y + 6561*x^8*y + 729*y^2 - 8748*x*y^2 + 53469*x^2*y^2 - 
      96132*x^3*y^2 + 127860*x^4*y^2 - 96132*x^5*y^2 + 53469*x^6*y^2 - 
      8748*x^7*y^2 + 729*x^8*y^2 - 405*y^3 - 4806*x*y^3 + 5484*x^2*y^3 - 
      36428*x^3*y^3 + 35950*x^4*y^3 - 36428*x^5*y^3 + 5484*x^6*y^3 - 
      4806*x^7*y^3 - 405*x^8*y^3 + 27*y^4 + 1341*x*y^4 + 7983*x^2*y^4 - 
      3165*x^3*y^4 + 16428*x^4*y^4 - 3165*x^5*y^4 + 7983*x^6*y^4 + 
      1341*x^7*y^4 + 27*x^8*y^4 - 72*x*y^5 - 1620*x^2*y^5 - 5070*x^3*y^5 + 
      636*x^4*y^5 - 5070*x^5*y^5 - 1620*x^6*y^5 - 72*x^7*y^5 + 51*x^2*y^6 + 
      896*x^3*y^6 + 986*x^4*y^6 + 896*x^5*y^6 + 51*x^6*y^6 - 6*x^3*y^7 - 
      204*x^4*y^7 - 6*x^5*y^7))/(9*Pi^2*(x - y)*(-1 + y)*
     (3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)), eta$4$5$b$b -> 
  -(dy*psi$1$b^2*(2187 - 13122*x + 35532*x^2 - 51318*x^3 + 56898*x^4 - 
       51318*x^5 + 35532*x^6 - 13122*x^7 + 2187*x^8 + 2916*y - 21870*x*y + 
       67356*x^2*y - 164346*x^3*y + 210000*x^4*y - 164346*x^5*y + 
       67356*x^6*y - 21870*x^7*y + 2916*x^8*y + 1458*y^2 - 14580*x*y^2 + 
       81492*x^2*y^2 - 109220*x^3*y^2 + 140452*x^4*y^2 - 109220*x^5*y^2 + 
       81492*x^6*y^2 - 14580*x^7*y^2 + 1458*x^8*y^2 + 324*y^3 - 4860*x*y^3 - 
       12312*x^2*y^3 - 49932*x^3*y^3 + 47160*x^4*y^3 - 49932*x^5*y^3 - 
       12312*x^6*y^3 - 4860*x^7*y^3 + 324*x^8*y^3 + 27*y^4 - 810*x*y^4 + 
       24516*x^2*y^4 + 4482*x^3*y^4 + 18450*x^4*y^4 + 4482*x^5*y^4 + 
       24516*x^6*y^4 - 810*x^7*y^4 + 27*x^8*y^4 - 54*x*y^5 - 3300*x^2*y^5 - 
       20866*x^3*y^5 + 10424*x^4*y^5 - 20866*x^5*y^5 - 3300*x^6*y^5 - 
       54*x^7*y^5 + 252*x^2*y^6 + 4344*x^3*y^6 + 1176*x^4*y^6 + 
       4344*x^5*y^6 + 252*x^6*y^6 - 216*x^3*y^7 - 720*x^4*y^7 - 216*x^5*y^7))/
    (24*Pi^2*(x - y)*(-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)) + 
   (dx*psi$1$b^2*(2187 - 11664*x + 28728*x^2 - 10944*x^3 - 2214*x^4 - 
      10944*x^5 + 28728*x^6 - 11664*x^7 + 2187*x^8 + 3645*y - 26244*x*y + 
      22824*x^2*y - 130332*x^3*y + 164982*x^4*y - 130332*x^5*y + 
      22824*x^6*y - 26244*x^7*y + 3645*x^8*y + 2430*y^2 + 4212*x*y^2 + 
      167124*x^2*y^2 - 171028*x^3*y^2 + 264092*x^4*y^2 - 171028*x^5*y^2 + 
      167124*x^6*y^2 + 4212*x^7*y^2 + 2430*x^8*y^2 + 810*y^3 - 63720*x*y^3 - 
      7060*x^2*y^3 - 222008*x^3*y^3 + 160020*x^4*y^3 - 222008*x^5*y^3 - 
      7060*x^6*y^3 - 63720*x^7*y^3 + 810*x^8*y^3 + 135*y^4 + 29592*x*y^4 + 
      88256*x^2*y^4 + 29992*x^3*y^4 + 105330*x^4*y^4 + 29992*x^5*y^4 + 
      88256*x^6*y^4 + 29592*x^7*y^4 + 135*x^8*y^4 + 9*y^5 - 6228*x*y^5 - 
      50944*x^2*y^5 - 32908*x^3*y^5 - 50258*x^4*y^5 - 32908*x^5*y^5 - 
      50944*x^6*y^5 - 6228*x^7*y^5 + 9*x^8*y^5 + 324*x*y^6 + 9588*x^2*y^6 + 
      24924*x^3*y^6 + 6360*x^4*y^6 + 24924*x^5*y^6 + 9588*x^6*y^6 + 
      324*x^7*y^6 - 468*x^2*y^7 - 3936*x^3*y^7 - 3480*x^4*y^7 - 
      3936*x^5*y^7 - 468*x^6*y^7 + 144*x^3*y^8 + 288*x^4*y^8 + 144*x^5*y^8))/
    (24*Pi^2*(-1 + x)*(1 + x)*(x - y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)), 
 eta$4$1$c$c -> -(dy*psi$1$c^2*(-2187 - 23328*x - 70443*x^2 + 45900*x^3 + 
       263898*x^4 - 236520*x^5 + 842238*x^6 + 804060*x^7 + 60777*x^8 - 
       23328*x^9 - 2187*x^10 + 3645*y + 16038*x*y - 45927*x^2*y + 
       149760*x^3*y + 876078*x^4*y - 4015440*x^5*y - 2590830*x^6*y - 
       1320552*x^7*y - 1034451*x^8*y - 115182*x^9*y + 3645*x^10*y + 729*y^2 + 
       8262*x*y^2 - 183807*x^2*y^2 - 560916*x^3*y^2 + 3715758*x^4*y^2 + 
       1687032*x^5*y^2 + 6065046*x^6*y^2 + 3640500*x^7*y^2 + 760329*x^8*y^2 + 
       238626*x^9*y^2 + 729*x^10*y^2 - 2511*y^3 + 9342*x*y^3 + 
       129177*x^2*y^3 - 1030260*x^3*y^3 - 371490*x^4*y^3 - 6368472*x^5*y^3 - 
       2205978*x^6*y^3 - 3393516*x^7*y^3 - 544959*x^8*y^3 - 42822*x^9*y^3 - 
       2511*x^10*y^3 - 513*y^4 + 2430*x*y^4 + 107175*x^2*y^4 - 
       41292*x^3*y^4 + 2348586*x^4*y^4 - 795480*x^5*y^4 + 3710682*x^6*y^4 - 
       984708*x^7*y^4 + 688215*x^8*y^4 - 57942*x^9*y^4 - 513*x^10*y^4 + 
       567*y^5 - 7182*x*y^5 + 8439*x^2*y^5 - 513892*x^3*y^5 + 
       1002370*x^4*y^5 - 1522296*x^5*y^5 + 2303698*x^6*y^5 - 798220*x^7*y^5 + 
       74823*x^8*y^5 + 4086*x^9*y^5 + 567*x^10*y^5 + 243*y^6 - 4590*x*y^6 + 
       47403*x^2*y^6 - 94620*x^3*y^6 + 443802*x^4*y^6 - 1337112*x^5*y^6 + 
       215922*x^6*y^6 - 24132*x^7*y^6 - 19485*x^8*y^6 - 1818*x^9*y^6 + 
       243*x^10*y^6 + 27*y^7 - 918*x*y^7 + 6771*x^2*y^7 - 47388*x^3*y^7 + 
       108426*x^4*y^7 + 8760*x^5*y^7 + 31170*x^6*y^7 - 8004*x^7*y^7 + 
       13323*x^8*y^7 - 1602*x^9*y^7 + 27*x^10*y^7 - 54*x*y^8 + 1176*x^2*y^8 - 
       3664*x^3*y^8 - 3020*x^4*y^8 + 3168*x^5*y^8 + 13216*x^6*y^8 - 
       12232*x^7*y^8 + 1428*x^8*y^8 - 18*x^9*y^8 + 36*x^2*y^9 - 780*x^3*y^9 + 
       4200*x^4*y^9 - 6552*x^5*y^9 + 3444*x^6*y^9 - 348*x^7*y^9))/
    (24*Pi^2*(1 + x)^2*(x - y)*(-1 + y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)) + (dx*psi$1$c^2*(-2187 - 16767*x - 20142*x^2 + 262332*x^3 + 
      390744*x^4 - 1726758*x^5 - 270810*x^6 - 216972*x^7 - 56133*x^8 - 
      2187*x^9 - 2916*y - 39366*x*y - 402570*x^2*y - 302724*x^3*y + 
      3774762*x^4*y - 1331748*x^5*y + 5383098*x^6*y + 752652*x^7*y + 
      205578*x^8*y + 36450*x^9*y + 5832*y^2 + 142398*x*y^2 + 206712*x^2*y^2 - 
      2341584*x^3*y^2 + 1845864*x^4*y^2 - 11902788*x^5*y^2 + 
      1233576*x^6*y^2 - 4057344*x^7*y^2 - 462672*x^8*y^2 - 42282*x^9*y^2 + 
      3564*y^3 - 53838*x*y^3 + 571464*x^2*y^3 - 791280*x^3*y^3 + 
      7854912*x^4*y^3 - 2135484*x^5*y^3 + 7675128*x^6*y^3 + 91008*x^7*y^3 + 
      621972*x^8*y^3 - 13446*x^9*y^3 - 2214*y^4 - 65232*x*y^4 + 
      141516*x^2*y^4 - 1792632*x^3*y^4 + 636408*x^4*y^4 - 2956464*x^5*y^4 - 
      733308*x^6*y^4 - 44856*x^7*y^4 - 177570*x^8*y^4 + 17712*x^9*y^4 - 
      1836*y^5 + 19278*x*y^5 + 152004*x^2*y^5 - 1944*x^3*y^5 - 
      520092*x^4*y^5 + 1033548*x^5*y^5 - 1908900*x^6*y^5 + 821304*x^7*y^5 - 
      151128*x^8*y^5 + 4806*x^9*y^5 - 288*y^6 + 13698*x*y^6 - 
      111304*x^2*y^6 + 168816*x^3*y^6 - 225416*x^4*y^6 + 1321732*x^5*y^6 - 
      493080*x^6*y^6 + 84896*x^7*y^6 + 16008*x^8*y^6 - 918*x^9*y^6 + 36*y^7 + 
      198*x*y^7 - 17336*x^2*y^7 + 91920*x^3*y^7 - 152752*x^4*y^7 - 
      95764*x^5*y^7 + 113400*x^6*y^7 - 54560*x^7*y^7 + 4428*x^8*y^7 - 
      162*x^9*y^7 + 9*y^8 - 369*x*y^8 + 3890*x^2*y^8 - 10980*x^3*y^8 + 
      27856*x^4*y^8 - 35306*x^5*y^8 + 13254*x^6*y^8 + 2084*x^7*y^8 - 
      465*x^8*y^8 + 27*x^9*y^8 + 54*x^2*y^9 - 516*x^3*y^9 - 798*x^4*y^9 + 
      3240*x^5*y^9 - 2310*x^6*y^9 + 348*x^7*y^9 - 18*x^8*y^9))/
    (24*Pi^2*(-1 + x)*(1 + x)^2*(x - y)*(-1 + x*y)*
     (-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)^2*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + 
      x^2*y^2)), eta$4$1$b$c -> 
  (dy*psi$1$b*psi$1$c*(32805*x + 264627*x^2 - 589437*x^3 - 1487727*x^4 + 
      7218306*x^5 - 11827782*x^6 + 9420858*x^7 - 487458*x^8 - 7380243*x^9 + 
      8240211*x^10 - 3793149*x^11 + 321489*x^12 + 288684*x^13 - 32805*y - 
      306909*x*y + 535734*x^2*y + 1117314*x^3*y - 10220031*x^4*y + 
      32123529*x^5*y - 58784976*x^6*y + 61931700*x^7*y - 33262011*x^8*y - 
      1721043*x^9*y + 15065478*x^10*y - 11662326*x^11*y + 4716063*x^12*y - 
      980505*x^13*y - 288684*x^14*y + 36450*y^2 + 25758*x*y^2 + 
      603288*x^2*y^2 + 4623228*x^3*y^2 - 29477130*x^4*y^2 + 
      82790394*x^5*y^2 - 137628468*x^6*y^2 + 158371116*x^7*y^2 - 
      123588390*x^8*y^2 + 64387254*x^9*y^2 - 15164340*x^10*y^2 - 
      2064888*x^11*y^2 + 3094686*x^12*y^2 - 468990*x^13*y^2 + 
      653184*x^14*y^2 + 49329*y^3 - 137079*x*y^3 - 2343798*x^2*y^3 + 
      11462622*x^3*y^3 - 43178373*x^4*y^3 + 103608563*x^5*y^3 - 
      181371488*x^6*y^3 + 218358900*x^7*y^3 - 195385961*x^8*y^3 + 
      123728831*x^9*y^3 - 62038638*x^10*y^3 + 22101198*x^11*y^3 - 
      7092963*x^12*y^3 + 285093*x^13*y^3 - 432540*x^14*y^3 - 80244*y^4 + 
      513450*x*y^4 - 1949742*x^2*y^4 + 10118322*x^3*y^4 - 29697230*x^4*y^4 + 
      74067400*x^5*y^4 - 124524436*x^6*y^4 + 162524908*x^7*y^4 - 
      148199704*x^8*y^4 + 107067778*x^9*y^4 - 53497886*x^10*y^4 + 
      21876642*x^11*y^4 - 4076262*x^12*y^4 + 1281996*x^13*y^4 + 
      57888*x^14*y^4 + 30861*y^5 - 92475*x*y^5 - 110310*x^2*y^5 + 
      1036422*x^3*y^5 - 8538305*x^4*y^5 + 20982823*x^5*y^5 - 
      43661272*x^6*y^5 + 54502516*x^7*y^5 - 55488469*x^8*y^5 + 
      33907891*x^9*y^5 - 16148798*x^10*y^5 + 1768806*x^11*y^5 - 
      174423*x^12*y^5 - 414207*x^13*y^5 + 12636*x^14*y^5 - 3726*y^6 - 
      43218*x*y^6 + 352776*x^2*y^6 - 1037568*x^3*y^6 + 2445698*x^4*y^6 - 
      502626*x^5*y^6 - 1265352*x^6*y^6 + 5949272*x^7*y^6 - 2795442*x^8*y^6 + 
      753522*x^9*y^6 + 3181760*x^10*y^6 - 1446264*x^11*y^6 + 
      603870*x^12*y^6 + 3042*x^13*y^6 - 2592*x^14*y^6 + 135*y^7 + 
      7983*x*y^7 - 1674*x^2*y^7 - 210606*x^3*y^7 + 687597*x^4*y^7 - 
      1666411*x^5*y^7 + 1423984*x^6*y^7 - 2030100*x^7*y^7 + 1521073*x^8*y^7 - 
      2093239*x^9*y^7 + 906126*x^10*y^7 - 275550*x^11*y^7 - 44037*x^12*y^7 + 
      5139*x^13*y^7 + 108*x^14*y^7 - 315*x*y^8 - 5349*x^2*y^8 + 
      20811*x^3*y^8 + 33321*x^4*y^8 - 112918*x^5*y^8 + 238234*x^6*y^8 - 
      150534*x^7*y^8 + 283870*x^8*y^8 - 146611*x^9*y^8 + 26187*x^10*y^8 + 
      37563*x^11*y^8 - 2823*x^12*y^8 - 252*x^13*y^8 + 240*x^2*y^9 + 
      1032*x^3*y^9 - 7240*x^4*y^9 - 4568*x^5*y^9 + 16280*x^6*y^9 - 
      14344*x^7*y^9 + 17576*x^8*y^9 + 376*x^9*y^9 - 9640*x^10*y^9 + 
      96*x^11*y^9 + 192*x^12*y^9 - 60*x^3*y^10 + 60*x^4*y^10 + 468*x^5*y^10 + 
      1596*x^6*y^10 - 3876*x^7*y^10 + 1236*x^8*y^10 + 444*x^9*y^10 + 
      180*x^10*y^10 - 48*x^11*y^10))/(3*Pi^2*(-1 + x)*(1 + x)*(x - y)*
     (-1 + y)*(3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*
     (-9 + 14*x - 9*x^2 + y + 2*x*y + x^2*y)*(-3 - 12*x - 3*x^2 + 3*y - 
      2*x*y + 3*x^2*y - 2*x*y^2)*(9 + 46*x + 9*x^2 - 10*y + 20*x*y - 
      10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2)) - 
   (dx*psi$1$b*psi$1$c*(-6561*x + 384912*x^2 - 142074*x^3 - 3378780*x^4 + 
      8254233*x^5 - 9197496*x^6 + 8608716*x^7 - 7991568*x^8 + 3332025*x^9 + 
      3298536*x^10 - 3876498*x^11 + 848556*x^12 + 308367*x^13 + 6561*y - 
      529983*x*y + 199179*x^2*y + 4473954*x^3*y - 18017883*x^4*y + 
      45319527*x^5*y - 78859413*x^6*y + 79802748*x^7*y - 40258125*x^8*y - 
      1962657*x^9*y + 12141369*x^10*y - 7904574*x^11*y + 3850983*x^12*y - 
      1492263*x^13*y - 308367*x^14*y + 139239*y^2 + 83106*x*y^2 - 
      1441935*x^2*y^2 + 13989240*x^3*y^2 - 58193625*x^4*y^2 + 
      137200302*x^5*y^2 - 193966839*x^6*y^2 + 188382072*x^7*y^2 - 
      113704491*x^8*y^2 + 34910358*x^9*y^2 + 14458803*x^10*y^2 - 
      16639344*x^11*y^2 + 6065469*x^12*y^2 + 466074*x^13*y^2 + 
      637875*x^14*y^2 - 124659*y^3 + 404622*x*y^3 - 5388165*x^2*y^3 + 
      27514800*x^3*y^3 - 87373851*x^4*y^3 + 175743226*x^5*y^3 - 
      261540901*x^6*y^3 + 257488608*x^7*y^3 - 181580977*x^8*y^3 + 
      72586162*x^9*y^3 - 19132071*x^10*y^3 - 774576*x^11*y^3 - 
      622017*x^12*y^3 - 1547802*x^13*y^3 - 425007*x^14*y^3 - 20925*y^4 + 
      1009836*x*y^4 - 5400735*x^2*y^4 + 22188048*x^3*y^4 - 61712181*x^4*y^4 + 
      136903420*x^5*y^4 - 196209031*x^6*y^4 + 217789680*x^7*y^4 - 
      157631455*x^8*y^4 + 95689876*x^9*y^4 - 38453205*x^10*y^4 + 
      18442176*x^11*y^4 - 3422895*x^12*y^4 + 1667844*x^13*y^4 + 
      125307*x^14*y^4 - 9693*y^5 + 3636*x*y^5 - 1241631*x^2*y^5 + 
      7102544*x^3*y^5 - 26903109*x^4*y^5 + 54885172*x^5*y^5 - 
      94316055*x^6*y^5 + 100872960*x^7*y^5 - 95275887*x^8*y^5 + 
      57190492*x^9*y^5 - 32372037*x^10*y^5 + 7709360*x^11*y^5 - 
      2111919*x^12*y^5 - 264132*x^13*y^5 - 42309*x^14*y^5 + 11205*y^6 - 
      72234*x*y^6 + 370251*x^2*y^6 - 92100*x^3*y^6 - 2282595*x^4*y^6 + 
      13388866*x^5*y^6 - 23273077*x^6*y^6 + 35451000*x^7*y^6 - 
      26981833*x^8*y^6 + 18249898*x^9*y^6 - 3356055*x^10*y^6 + 
      356364*x^11*y^6 + 611367*x^12*y^6 - 9090*x^13*y^6 + 14337*x^14*y^6 - 
      1809*y^7 - 11142*x*y^7 + 144273*x^2*y^7 - 678076*x^3*y^7 + 
      918999*x^4*y^7 - 392210*x^5*y^7 - 3269967*x^6*y^7 + 3714456*x^7*y^7 - 
      3745035*x^8*y^7 - 552554*x^9*y^7 + 1090491*x^10*y^7 - 834268*x^11*y^7 + 
      97221*x^12*y^7 - 17406*x^13*y^7 - 1917*x^14*y^7 + 81*y^8 + 3645*x*y^8 - 
      10557*x^2*y^8 - 52614*x^3*y^8 + 392949*x^4*y^8 - 600317*x^5*y^8 + 
      559715*x^6*y^8 - 188124*x^7*y^8 + 661931*x^8*y^8 - 713045*x^9*y^8 + 
      421449*x^10*y^8 - 30366*x^11*y^8 - 6321*x^12*y^8 + 3861*x^13*y^8 + 
      81*x^14*y^8 - 189*x*y^9 - 2040*x^2*y^9 + 14078*x^3*y^9 - 
      20076*x^4*y^9 - 57651*x^5*y^9 + 118576*x^6*y^9 - 112476*x^7*y^9 + 
      123976*x^8*y^9 - 48819*x^9*y^9 - 25752*x^10*y^9 + 12734*x^11*y^9 - 
      2172*x^12*y^9 - 189*x^13*y^9 + 144*x^2*y^10 + 60*x^3*y^10 - 
      3432*x^4*y^10 + 10296*x^5*y^10 - 8760*x^6*y^10 + 3888*x^7*y^10 - 
      9480*x^8*y^10 + 10248*x^9*y^10 - 3192*x^10*y^10 + 84*x^11*y^10 + 
      144*x^12*y^10 - 36*x^3*y^11 + 144*x^4*y^11 - 144*x^5*y^11 - 
      144*x^6*y^11 + 360*x^7*y^11 - 144*x^8*y^11 - 144*x^9*y^11 + 
      144*x^10*y^11 - 36*x^11*y^11))/(3*Pi^2*(-1 + x)^2*(1 + x)^2*(x - y)*
     (3 - 4*x + 3*x^2 - 2*x*y)^2*(-1 + x*y)*(-9 + 14*x - 9*x^2 + y + 2*x*y + 
      x^2*y)*(-3 - 12*x - 3*x^2 + 3*y - 2*x*y + 3*x^2*y - 2*x*y^2)*
     (9 + 46*x + 9*x^2 - 10*y + 20*x*y - 10*x^2*y + y^2 - 2*x*y^2 + x^2*y^2))}


==> anc/periods.m <==
$Assumptions = {m > 0};
z1a = (t - 4 m^2)/mu^2;
z2a = (-m^2 - 2 m*Sqrt[t])/mu^2; z3a = (-m^2 + 2 m*Sqrt[t])/
  mu^2; z4a = t/mu^2;
z1b = (t - 4 m^2)/mu^2;
z2b = (-m^2 - 2 m*Sqrt[t + ((m^2 - t)^2/s)])/
  mu^2; z3b = (-m^2 + 2 m*Sqrt[t + ((m^2 - t)^2/s)])/mu^2; z4b = 
 t/mu^2;
z1c = (t - 4 m^2)/mu^2;
z2c = (1/mu^2)*(-m^2*(s + 4 t)/(s - 4 m^2) - (2/(4 m^2 - s))*
     Sqrt[s*m^2*(s*t + (m^2 - t)^2)]); z3c = (1/
    mu^2)*(-m^2*(s + 4 t)/(s - 4 m^2) + (2/(4 m^2 - s))*
     Sqrt[s*m^2*(s*t + (m^2 - t)^2)]); z4c = t/mu^2;
Z1[z1_, z2_, z3_, z4_] := (z2 - z1)*(z4 - z3);
Z2[z1_, z2_, z3_, z4_] := (z3 - z2)*(z4 - z1);
Z3[z1_, z2_, z3_, z4_] := (z3 - z1)*(z4 - z2);
ksq[Z1_, Z2_, Z3_] := Z1/Z3;
ktsq[Z1_, Z2_, Z3_] := Z2/Z3;
psi2[Z1_, Z2_, Z3_] := (4*I*EllipticK[ktsq[Z1, Z2, Z3]])/Sqrt[Z3];
psi1[Z1_, Z2_, Z3_] := (4*EllipticK[ksq[Z1, Z2, Z3]])/Sqrt[Z3];
psi$1$a[y]= 
 FullSimplify[
  psi1[Z1[z1a, z2a, z3a, z4a], Z2[z1a, z2a, z3a, z4a], 
     Z3[z1a, z2a, z3a, z4a]] /. {mu -> m, t -> y*m^2} 
  ];
psi$1$b[y]= 
 FullSimplify[
  psi1[Z1[z1b, z2b, z3b, z4b], Z2[z1b, z2b, z3b, z4b], 
     Z3[z1b, z2b, z3b, z4b]] /. {s -> -((1 - x)^2)*(m^2)/x, mu -> m, 
     t -> y*m^2}];
psi$1$c[y]= 
 FullSimplify[
  psi1[Z1[z1c, z2c, z3c, z4c], Z2[z1c, z2c, z3c, z4c], 
     Z3[z1c, z2c, z3c, z4c]] /. {s -> -((1 - x)^2)*(m^2)/x, mu -> m, 
     t -> y*m^2} ];


==> anc/spinors_numerical_values.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{mt -> 3, dot[p[3], p[4]] -> -38307/560, spA[n[1], n[2]] -> 
  1830209438925/76640149262192, spA[n[1], p[3]] -> 
  -1830209438925/421520820942056, spA[n[1], p[4]] -> 
  -9151047194625/843041641884112, spA[n[2], p[3]] -> 
  -23792722706025/843041641884112, spA[n[2], p[4]] -> 
  -1830209438925/52690102617757, spA[p[3], p[4]] -> 
  -5490628316775/843041641884112, spA[pb[1], n[1]] -> 
  212952988795373/2680666445656264, spA[pb[2], n[2]] -> 1, 
 spAA[p[3], p[1], p[4], p[3]] -> 957144428296875/74187664485801856, 
 spAA[p[4], p[1], p[3], p[4]] -> -221699881604682045/60277477394714008, 
 spAB[p[3], p[1], p[4]] -> 1359531875/686304168, 
 spAB[p[4], p[1], p[3]] -> 421141194/745745, 
 spB[p[3], p[4]] -> -1345599840652278266/64057330362375}


==> anc/ttgg_amp.m <==
ttggAmp[f1_,n1_,f2_,n2_][looporder_,hel_,flavID_,type_,subs_] := mt*phase[hel]*(
spA[n1,n2]/spA[f1,n1]/spA[f2,n2]*A1[looporder,hel,flavID,type] + 
spA[n1,p[3]]*spA[n2,p[4]]/spA[p[3],p[4]]/spA[f1,n1]/spA[f2,n2]*A2[looporder,hel,flavID,type] + 
spA[n1,p[3]]*spA[n2,p[3]]*2*dot[p[3],p[4]]/spAA[p[3],p[1],p[4],p[3]]/spA[f1,n1]/spA[f2,n2]*A3[looporder,hel,flavID,type] + 
spA[n1,p[4]]*spA[n2,p[4]]*2*dot[p[3],p[4]]/spAA[p[4],p[1],p[3],p[4]]/spA[f1,n1]/spA[f2,n2]*A4[looporder,hel,flavID,type] 
) /. subs;

phase["++++"] = spB[p[3],p[4]]/spA[p[3],p[4]];
phase["+++-"] = spAB[p[4],p[1],p[3]]/spAB[p[3],p[1],p[4]];


